TPMCF: Temporal QoS Prediction using Multi-Source Collaborative Features

Recently, with the rapid deployment of service APIs, personalized service recommendations have played a paramount role in the growth of the e-commerce industry. Quality-of-Service (QoS) parameters determining the service performance, often used for recommendation, fluctuate over time. Thus, the QoS prediction is essential to identify a suitable service among functionally equivalent services over time. The contemporary temporal QoS prediction methods hardly achieved the desired accuracy due to various limitations, such as the inability to handle data sparsity and outliers and capture higher-order temporal relationships among user-service interactions. Even though some recent recurrent neural-network-based architectures can model temporal relationships among QoS data, prediction accuracy degrades due to the absence of other features (e.g., collaborative features) to comprehend the relationship among the user-service interactions. This paper addresses the above challenges and proposes a scalable strategy for Temporal QoS Prediction using Multi-source Collaborative-Features (TPMCF), achieving high prediction accuracy and faster responsiveness. TPMCF combines the collaborative-features of users/services by exploiting user-service relationship with the spatio-temporal auto-extracted features by employing graph convolution and transformer encoder with multi-head self-attention. We validated our proposed method on WS-DREAM-2 datasets. Extensive experiments showed TPMCF outperformed major state-of-the-art approaches regarding prediction accuracy while ensuring high scalability and reasonably faster responsiveness.

==> TPMCF_re_exp/TPMCF_self_attn.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "244d04f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import copy\n",
    "import time\n",
    "from sklearn.metrics.pairwise import cosine_similarity\n",
    "from scipy.sparse.linalg import svds\n",
    "from sklearn.model_selection import train_test_split\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.metrics.pairwise import euclidean_distances\n",
    "from tqdm.notebook import tqdm_notebook\n",
    "import tensorflow as tf\n",
    "from tensorflow import keras\n",
    "from tensorflow.keras.layers import Dropout, Conv1D, RepeatVector, Flatten, Dense, Input, Reshape, Layer, Dropout, Activation, MultiHeadAttention\n",
    "from tensorflow.keras.models import Model\n",
    "# from tensorflow.keras.optimizers import Adam\n",
    "\n",
    "from tensorflow_addons.optimizers import AdamW\n",
    "\n",
    "from tensorflow.keras import Sequential\n",
    "from tensorflow.keras.layers import Dense, LSTM, Dropout, GRU, Bidirectional\n",
    "\n",
    "import networkx as nx\n",
    "from networkx.algorithms import bipartite\n",
    "from sklearn import decomposition"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "203a139b",
   "metadata": {},
   "outputs": [],
   "source": [
    "percent = 10\n",
    "base_path = '/home/suraj/Desktop/TPMCF/{}'\n",
    "# data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "# data_org_indicator = copy.deepcopy(data_org)\n",
    "# data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "# data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent)))\n",
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "# outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "# outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "# outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "# outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "# outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "\n",
    "# data_org.shape, data_train.shape, data_train_indicator.shape, outlier2.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "97525ba8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# percent = 10\n",
    "# base_path = '/home/suraj/Desktop/www2023/dataset2/setup2/{}'\n",
    "# data_org = np.load(base_path.format('tpdata_full_O.npy'))\n",
    "# data_org_indicator = copy.deepcopy(data_org)\n",
    "# data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "# data_train = np.load(base_path.format('tpdata_{}.npy'.format(percent)))\n",
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "# outlier2 = np.load(base_path.format('tp_outlier_{}.npy'.format(2)))\n",
    "# outlier4 = np.load(base_path.format('tp_outlier_{}.npy'.format(4)))\n",
    "# outlier6 = np.load(base_path.format('tp_outlier_{}.npy'.format(6)))\n",
    "# outlier8 = np.load(base_path.format('tp_outlier_{}.npy'.format(8)))\n",
    "# outlier10 = np.load(base_path.format('tp_outlier_{}.npy'.format(10)))\n",
    "\n",
    "# data_org.shape, data_train.shape, data_train_indicator.shape, outlier2.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "16acbc8a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for i in range(data_train.shape[0]):\n",
    "#     for j in range(data_train.shape[1]):\n",
    "#         for k in range(63):\n",
    "#             data_train[i][j][k] = data_org_indicator[i][j][k]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "40a7ccb0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "b2cee017",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for i in range(data_train_indicator.shape[0]):\n",
    "#     for j in range(data_train_indicator.shape[1]):\n",
    "#         for k in range(data_train_indicator.shape[2]):\n",
    "#             if data_train_indicator[i][j][-1]==0:\n",
    "#                 data_train[i][j][k] = 0  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "addba358",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for k in range(data_train_indicator.shape[2]):\n",
    "#     temp = data_train[:,:,k]\n",
    "#     print(np.count_nonzero(temp)/(142*4500))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "4edd2d39",
   "metadata": {},
   "outputs": [],
   "source": [
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "0df07174",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'data_org' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-9-0cabe9e2814d>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mmatplotlib\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mpyplot\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m \u001b[0mtemp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdata_org\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m \u001b[0ml\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtemp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'data_org' is not defined"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "temp = data_org[:,:,-1]\n",
    "l = []\n",
    "for i in range(temp.shape[-1]):\n",
    "    count = np.count_nonzero(temp[:,i])\n",
    "    l.append(count)\n",
    "    #print(count)\n",
    "    \n",
    "max_item = max(l)\n",
    "max_ind = l.index(max_item)\n",
    "user_rt = temp[:,max_ind] #service index 1750\n",
    "\n",
    "df = pd.DataFrame(user_rt)\n",
    "ax = plt.axes()\n",
    "ax.set_facecolor(\"white\")\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "plt.plot(df, marker='o')\n",
    "plt.xlabel('Users')\n",
    "plt.ylabel('Response Time (sec)')\n",
    "plt.savefig(\"Serv1750_time63.pdf\", format=\"pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "0891eb33",
   "metadata": {},
   "outputs": [],
   "source": [
    "# users_serv_count = np.zeros((142))\n",
    "# for k in range(data_org.shape[-1]):\n",
    "#     temp = data_org[:,:,k]\n",
    "#     for i in range(temp.shape[0]):\n",
    "#         count = np.count_nonzero(temp[i])\n",
    "#         users_serv_count[i] += count"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "79376009",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'data_org' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-11-b25ca4f4962f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mdf1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0;32mfor\u001b[0m \u001b[0mk\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata_org\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m     \u001b[0mtemp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdata_org\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m     \u001b[0mdf1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtemp\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m25\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m4000\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m     \u001b[0mdf2\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtemp\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m75\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m4000\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'data_org' is not defined"
     ]
    }
   ],
   "source": [
    "df1, df2 = [], []\n",
    "for k in range(data_org.shape[-1]):\n",
    "    temp = data_org[:,:,k] \n",
    "    df1.append(temp[25][4000])\n",
    "    df2.append(temp[75][4000])\n",
    "    \n",
    "df1 = pd.DataFrame(df1)\n",
    "df2 = pd.DataFrame(df2)\n",
    "\n",
    "plt.plot(df1, marker='o')\n",
    "# plt.plot(df2, label=\"User 2\")\n",
    "# plt.legend(loc='upper right')\n",
    "\n",
    "# font = {'family' : 'normal',\n",
    "#         'size'   : 14}\n",
    "\n",
    "# plt.rc('font', **font)\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "plt.xlabel('Time-steps')\n",
    "plt.ylabel('Response Time (sec)')\n",
    "ax = plt.axes()\n",
    "ax.set_facecolor(\"white\")\n",
    "plt.savefig(\"User25_Serv4000.pdf\", format=\"pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0f8f6fb6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# servs_user_count = np.zeros((4500))\n",
    "# for k in range(data_org.shape[-1]):\n",
    "#     temp = data_org[:,:,k]\n",
    "#     for i in range(temp.shape[-1]):\n",
    "#         count = np.count_nonzero(temp[:,i])\n",
    "#         servs_user_count[i] += count"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "53ac9f23",
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(users_serv_count), max(servs_user_count)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "5ac16719",
   "metadata": {},
   "outputs": [],
   "source": [
    "# max_ind_user = np.argmax(users_serv_count)\n",
    "# max_ind_serv = np.argmax(servs_user_count)\n",
    "\n",
    "# max_ind_user, users_serv_count[max_ind_user], max_ind_serv, servs_user_count[max_ind_serv],"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "96b7f396",
   "metadata": {},
   "outputs": [],
   "source": [
    "def similarity_feature(csm_data):\n",
    "    csm_user = cosine_similarity(csm_data, Y=None, dense_output=True) #QoS similarity between pairwise users\n",
    "    csm_serv = cosine_similarity(np.transpose(csm_data), Y=None, dense_output=True) #QoS similarity between pairwise services\n",
    "    return csm_user, csm_serv\n",
    "\n",
    "def euclidean_dist(euclid_data):\n",
    "    u_euclid = euclidean_distances(euclid_data, euclid_data)\n",
    "    s_euclid = euclidean_distances(euclid_data.T, euclid_data.T)    \n",
    "    for i in range(u_euclid.shape[0]):\n",
    "        s = sum(u_euclid[i])\n",
    "        for j in range(u_euclid.shape[1]):\n",
    "            u_euclid[i][j] = u_euclid[i][j] / s if s != 0.0 else u_euclid[i][j]\n",
    "    for i in range(s_euclid.shape[0]):\n",
    "        s = sum(s_euclid[i])\n",
    "        for j in range(s_euclid.shape[1]):\n",
    "            s_euclid[i][j] = s_euclid[i][j] / s if s != 0.0 else s_euclid[i][j]\n",
    "    return u_euclid, s_euclid\n",
    "\n",
    "def svd_feature(svd_data):\n",
    "    U_svd, sigma, S_svd = svds(svd_data, k = 100)\n",
    "    #svd_f = np.concatenate((U_svd, np.transpose(S_svd)) , axis=0)\n",
    "    return U_svd, S_svd.T\n",
    "\n",
    "def nmf_feature(nmf_data, dim):\n",
    "    clf = decomposition.NMF(n_components=dim, random_state=1)\n",
    "    W1 = clf.fit_transform(nmf_data)\n",
    "    H1 = (clf.components_).T\n",
    "    for i in range(W1.shape[0]):\n",
    "        s = sum(W1[i])\n",
    "        for j in range(W1.shape[1]):\n",
    "            W1[i][j] = W1[i][j] / s if s != 0.0 else W1[i][j]\n",
    "    for i in range(H1.shape[0]):\n",
    "        s = sum(H1[i])\n",
    "        for j in range(H1.shape[1]):\n",
    "            H1[i][j] = H1[i][j] / s if s != 0.0 else H1[i][j]\n",
    "    return W1, H1\n",
    "\n",
    "def statistical_feature(stat_data):\n",
    "    user_min = np.nanmin(stat_data, axis=1)\n",
    "    user_max = np.nanmax(stat_data, axis=1)\n",
    "    user_median = np.nanmedian(stat_data, axis=1)\n",
    "    user_mean = np.nanmean(stat_data, axis=1)\n",
    "    user_std = np.nanstd(stat_data, axis=1)   \n",
    "    serv_min = np.nanmin(stat_data, axis=0)\n",
    "    serv_max = np.nanmax(stat_data, axis=0)\n",
    "    serv_median = np.nanmedian(stat_data, axis=0)\n",
    "    serv_mean = np.nanmean(stat_data, axis=0)\n",
    "    serv_std = np.nanstd(stat_data, axis=0)\n",
    "    \n",
    "    user_min = np.array(pd.DataFrame(user_min).replace(np.nan, 0)).flatten()\n",
    "    user_max = np.array(pd.DataFrame(user_max).replace(np.nan, 0)).flatten()\n",
    "    user_mean = np.array(pd.DataFrame(user_mean).replace(np.nan, 0)).flatten()\n",
    "    user_median = np.array(pd.DataFrame(user_median).replace(np.nan, 0)).flatten()\n",
    "    user_std = np.array(pd.DataFrame(user_std).replace(np.nan, 0)).flatten()\n",
    "\n",
    "    serv_min = np.array(pd.DataFrame(serv_min).replace(np.nan, 0)).flatten()\n",
    "    serv_max = np.array(pd.DataFrame(serv_max).replace(np.nan, 0)).flatten()\n",
    "    serv_mean = np.array(pd.DataFrame(serv_mean).replace(np.nan, 0)).flatten()\n",
    "    serv_median = np.array(pd.DataFrame(serv_median).replace(np.nan, 0)).flatten()\n",
    "    serv_std = np.array(pd.DataFrame(serv_std).replace(np.nan, 0)).flatten()\n",
    "    \n",
    "    user_stat = [user_min, user_max, user_median, user_mean, user_std]\n",
    "    serv_stat = [serv_min, serv_max, serv_median, serv_mean, serv_std] \n",
    "    return np.array(user_stat).T, np.array(serv_stat).T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "7f8f2723",
   "metadata": {},
   "outputs": [],
   "source": [
    "class User_AE(Model):\n",
    "    def __init__(self, output_units):\n",
    "        super().__init__()\n",
    "        self.encoder = Sequential([\n",
    "              Dense(120, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(80, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(50, activation=\"linear\")])\n",
    "        self.decoder = Sequential([\n",
    "              Dense(80, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(120, activation=\"tanh\"),\n",
    "              Dense(output_units, activation=\"linear\")])       \n",
    "    def call(self, inputs):\n",
    "        encoded = self.encoder(inputs)\n",
    "        decoded = self.decoder(encoded)\n",
    "        return decoded\n",
    "    \n",
    "def user_train_and_test(feature_data):\n",
    "    user_ae = User_AE(feature_data.shape[1])    \n",
    "    user_ae.compile(loss='mse', metrics=['mae'], optimizer='adam')\n",
    "    callback = tf.keras.callbacks.EarlyStopping(monitor='loss', patience=5)\n",
    "    user_ae_history = user_ae.fit(feature_data, feature_data, verbose=0, epochs=500, \n",
    "                                  callbacks=[callback], validation_split=0.2)\n",
    "    #user_ae.summary()\n",
    "    #plot_loss(user_ae_history)\n",
    "    encoder_output = user_ae.get_layer(index=0)\n",
    "    user_feature = encoder_output.predict(feature_data)\n",
    "    return user_feature\n",
    "\n",
    "class Serv_AE(Model):\n",
    "    def __init__(self, output_units):\n",
    "        super().__init__()\n",
    "        self.encoder = Sequential([\n",
    "              Dense(1024, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(256, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(50, activation=\"linear\")])\n",
    "        self.decoder = Sequential([\n",
    "              Dense(256, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(1024, activation=\"tanh\"),\n",
    "              Dense(output_units, activation=\"linear\")])\n",
    "    def call(self, inputs):\n",
    "        encoded = self.encoder(inputs)\n",
    "        decoded = self.decoder(encoded)\n",
    "        return decoded\n",
    "    \n",
    "def serv_train_and_test(feature_data):\n",
    "    serv_ae = Serv_AE(feature_data.shape[1])\n",
    "    serv_ae.compile(loss='mse', metrics=['mae'], optimizer='adam')\n",
    "    callback = tf.keras.callbacks.EarlyStopping(monitor='loss', patience=5)\n",
    "    serv_ae_history = serv_ae.fit(feature_data, feature_data, verbose=0, epochs=500, callbacks=[callback], validation_split=0.2)\n",
    "    #serv_ae.summary()\n",
    "    #plot_loss(serv_ae_history)\n",
    "    encoder_output = serv_ae.get_layer(index=0)\n",
    "    serv_feature = encoder_output.predict(feature_data)\n",
    "    return serv_feature"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "4b0ece0c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import warnings\n",
    "import scipy.sparse as sp\n",
    "import time\n",
    "\n",
    "def degree_power(A, k):    \n",
    "    with warnings.catch_warnings():\n",
    "        warnings.simplefilter(\"ignore\")\n",
    "        degrees = np.power(np.array(A.sum(1)), k).ravel()       \n",
    "    degrees[np.isinf(degrees)] = 0.0\n",
    "    if sp.issparse(A):\n",
    "        D = sp.diags(degrees)\n",
    "    else:\n",
    "        D = np.diag(degrees)\n",
    "    return D\n",
    "\n",
    "def normalized_adjacency(adj_indicator):\n",
    "    normalized_D = degree_power(adj_indicator, -0.5) \n",
    "    norm_adj = normalized_D.dot(adj_indicator).dot(normalized_D)       #D^-1/2.A. D^-1/2\n",
    "    return np.identity(adj_indicator.shape[0]) + norm_adj              # I+A_hat\n",
    "\n",
    "def adj_calculation(temp):\n",
    "    G = nx.Graph()\n",
    "\n",
    "    edge_list = []\n",
    "\n",
    "    train_data_indicator = np.zeros((temp.shape[0], temp.shape[1]))\n",
    "\n",
    "    for i in range(data_train.shape[0]):\n",
    "        for j in range(data_train.shape[1]):\n",
    "            edge_list.append(('U_' + str(i),'S_' + str(j), temp[i][j]))\n",
    "            if temp[i][j] !=0:\n",
    "                train_data_indicator[i][j] = 1\n",
    "\n",
    "    G.add_weighted_edges_from(edge_list) #graph\n",
    "\n",
    "    adj_mat = nx.to_numpy_array(G)\n",
    "    adj_indicator = np.zeros((adj_mat.shape))\n",
    "\n",
    "    for i in range(adj_mat.shape[0]):\n",
    "        for j in range(adj_mat.shape[1]):\n",
    "            if adj_mat[i][j] !=0:\n",
    "                adj_indicator[i][j] = 1\n",
    "\n",
    "    adj_norm = normalized_adjacency(adj_indicator)\n",
    "    return adj_norm\n",
    "\n",
    "class Custom_Loss(tf.keras.losses.Loss):\n",
    "    def __init__(self, gamma):\n",
    "        super().__init__()  \n",
    "        self.gamma = gamma\n",
    "    def call(self, y_true, y_pred):\n",
    "        idx = np.nonzero(y_true)\n",
    "        indicator_mat = copy.deepcopy(y_true) \n",
    "        indicator_mat[idx] = 1\n",
    "#         mse = tf.reduce_mean(tf.square(tf.math.multiply(y_pred, indicator_mat) - y_true))\n",
    "#         mae = tf.reduce_mean(tf.abs(tf.math.multiply(y_pred, indicator_mat) - y_true))\n",
    "        loss = tf.reduce_mean(tf.math.log(1+tf.square((tf.math.multiply(y_pred, indicator_mat) - y_true)/self.gamma)))\n",
    "        return loss\n",
    "  \n",
    "\n",
    "# class Utility():\n",
    "#     def __init__(self, gamma=0.25):\n",
    "#         self.gamma = gamma\n",
    "#     def custom_cauchy(self, y_true, y_pred):\n",
    "#         loss = tf.math.log(1+(tf.square((y_pred - y_true)/self.gamma)))\n",
    "#         return loss\n",
    "\n",
    "def custom_loss_wrapper(model, gamma, lambda_value = 0.01):\n",
    "    # def custom_loss(y_true, y_pred):\n",
    "    #     return keras.backend.mean(keras.backend.square(y_pred - y_true) + penalty_term, axis=-1)\n",
    "    def cauchy_loss(y_true, y_pred):\n",
    "        reg_loss = tf.add_n([tf.nn.l2_loss(w) for w in model.trainable_weights])\n",
    "        # reg_loss = tf.reduce_sum([tf.reduce_sum(tf.abs(w)) for w in model.trainable_weights])\n",
    "        # return tf.reduce_mean(tf.square(y_true - y_pred)) + lambda_value * l2_loss\n",
    "        # factor  = 0.5 * tf.cast(tf.square(gamma), tf.float32)\n",
    "        return tf.math.log(1+(tf.square((y_pred - y_true)/gamma))) + lambda_value/2 * reg_loss\n",
    "    return cauchy_loss\n",
    "\n",
    "\n",
    "def custom_huber(y_true, y_pred):\n",
    "    loss = tf.keras.losses.Huber()(y_true, y_pred)\n",
    "    return loss\n",
    "\n",
    "def plot_loss(model):\n",
    "    plt.plot(model.history['loss'])\n",
    "    plt.plot(model.history['val_loss'])\n",
    "    plt.title('model loss')\n",
    "    plt.ylabel('loss')\n",
    "    plt.xlabel('epoch')\n",
    "    plt.legend(['train', 'test'], loc='upper left')\n",
    "    plt.show()\n",
    "    \n",
    "def cal_metric(rt_O, rt_O_indicator, outlier_mat, pred):\n",
    "    indTensor = tf.math.multiply(rt_O_indicator, outlier_mat)\n",
    "    resData = tf.math.multiply(indTensor , (rt_O - pred))\n",
    "    numData = np.sum(indTensor)\n",
    "    \n",
    "#     print(\"non-zero count = \", np.count_nonzero(resData), numData)\n",
    "\n",
    "    mae = np.sum(abs(resData)) / numData\n",
    "\n",
    "    rmse = np.sum(resData * resData) / numData\n",
    "    rmse = rmse**0.5\n",
    "\n",
    "    return mae, rmse, 1000\n",
    "\n",
    "def fill_matrix(k, test_output):\n",
    "    data_pred = copy.deepcopy(data_train[:,:,k])\n",
    "    var = 0\n",
    "    z = []\n",
    "    \n",
    "    for i in range(data_pred.shape[0]):\n",
    "        for j in range(data_pred.shape[1]):\n",
    "            if data_pred[i][j] == 0.0:\n",
    "                z.append((i, j))\n",
    "                    \n",
    "    for i, j in z:\n",
    "        data_pred[i][j] = test_output[var]\n",
    "        var += 1\n",
    "    return data_pred\n",
    "    \n",
    "    \n",
    "#     for i in tqdm_notebook(range(data_train.shape[0])):\n",
    "#         for j in range(data_train.shape[1]):\n",
    "#             if pred[i][j] !=0:\n",
    "#                 continue\n",
    "#             else:\n",
    "#                 pred[i][j] = test_output[var]\n",
    "#                 var +=1\n",
    "#     return pred"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e9a5cb9d",
   "metadata": {},
   "outputs": [],
   "source": [
    "class GConv(Layer):\n",
    "    def __init__(self, adj, units=32, activation=None):\n",
    "        super(GConv, self).__init__()\n",
    "        self.adj = adj\n",
    "        self.units = units\n",
    "        self.activation = tf.keras.activations.get(activation)\n",
    "        \n",
    "    def build(self, input_shape):\n",
    "        self.w1 = self.add_weight(shape=(input_shape[-1], 128),initializer=\"random_normal\",trainable=True,)\n",
    "        self.w2 = self.add_weight(shape=(128, 64),initializer=\"random_normal\", trainable=True,)\n",
    "        self.b1 = self.add_weight(shape=(128,), initializer=\"random_normal\", trainable=True)\n",
    "        self.b2 = self.add_weight(shape=(64,), initializer=\"random_normal\", trainable=True)\n",
    "        \n",
    "    def call(self, inputs):\n",
    "        embedding = self.activation(self.adj @ inputs @ self.w1 + self.b1) #graph conv\n",
    "        #embedding = self.activation(inputs @ self.w1 + self.b1)\n",
    "        mlp_embedding = self.activation(embedding @ self.w2 + self.b2)      #dense mlp\n",
    "        return mlp_embedding\n",
    "    \n",
    "# def mlp_train_and_test(data_trn, u_embed, s_embed):\n",
    "#     u_embed = u_embed.numpy()\n",
    "#     s_embed = s_embed.numpy()\n",
    "\n",
    "#     gconv_user_encoding = u_embed\n",
    "#     gconv_serv_encoding = s_embed\n",
    "\n",
    "#     X = []\n",
    "#     y = []\n",
    "\n",
    "#     for i in range(data_trn.shape[0]):\n",
    "#         for j in range(data_trn.shape[1]):\n",
    "#             if data_trn[i][j]!=0:\n",
    "#                 X.append(np.concatenate((gconv_user_encoding[i], gconv_serv_encoding[j]), axis=None))\n",
    "#                 y.append(data_trn[i][j])\n",
    "\n",
    "#     X_train = np.array(X)\n",
    "#     y_train = np.array(y)\n",
    "\n",
    "#     #print(X_train.shape)\n",
    "\n",
    "\n",
    "#     np.random.seed(0)\n",
    "\n",
    "#     with tf.device('cpu'):\n",
    "#         gcn_mlp_model = Sequential()\n",
    "#         gcn_mlp_model.add(Dense(200, activation='sigmoid', kernel_initializer='random_normal', input_shape=(X_train.shape[1],)))\n",
    "#         gcn_mlp_model.add(Dropout(0.4))\n",
    "#         gcn_mlp_model.add(Dense(50, activation='sigmoid', kernel_initializer='random_normal'))\n",
    "#         gcn_mlp_model.add(Dropout(0.1))\n",
    "#         gcn_mlp_model.add(Dense(1, activation='linear'))\n",
    "\n",
    "#         # summarize the model\n",
    "#         # gcn_mlp_model.summary()\n",
    "\n",
    "# #         #create callback\n",
    "# #         filepath = base_path_model.format('best_model.hdf5')\n",
    "\n",
    "#         #checkpoint = ModelCheckpoint(filepath=filepath, monitor='val_loss',verbose=1, save_best_only=True, mode='min')\n",
    "#         es = tf.keras.callbacks.EarlyStopping(monitor='val_loss', patience=3)\n",
    "\n",
    "#         #callback = [checkpoint, es]\n",
    "\n",
    "#         gcn_mlp_model.compile(optimizer='adam', loss=custom_cauchy, metrics=['mae']) #loss='mse'\n",
    "#         history_gcn_mlp = gcn_mlp_model.fit(X_train, y_train, epochs = 500, verbose=0, callbacks=[es], validation_split=0.20, shuffle=True)\n",
    "\n",
    "#         #plot_loss(history_gcn_mlp)\n",
    "        \n",
    "#         #model_gmlp = load_model(filepath)\n",
    "\n",
    "#         z = []\n",
    "#         X_predict = []\n",
    "\n",
    "#         for i in range(data_trn.shape[0]):\n",
    "#             for j in range(data_trn.shape[1]):\n",
    "#                 if data_trn[i][j] == 0.0:\n",
    "#                     z.append((i, j, 0.0))\n",
    "\n",
    "#         for i, j, v in z:\n",
    "#             X_predict.append(np.concatenate((gconv_user_encoding[i], gconv_serv_encoding[j]), axis= None))\n",
    "\n",
    "#         X_predict = np.array(X_predict)\n",
    "\n",
    "#         with tf.device('CPU'):\n",
    "#             #a = time.time()\n",
    "#             result = gcn_mlp_model.predict(X_predict)\n",
    "#             #b = time.time()-a\n",
    "\n",
    "#         data_pred = copy.deepcopy(data_trn)\n",
    "\n",
    "#         k = 0\n",
    "#         for i, j, v in z:\n",
    "#             data_pred[i][j] = result[k]\n",
    "#             k += 1\n",
    "#         return data_pred"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "41171ca6-269e-4bb3-a7db-7a3c2c110210",
   "metadata": {},
   "outputs": [],
   "source": [
    "class Cross_Attention(Layer):\n",
    "    def __init__(self, units=32, activation=None):\n",
    "        super(Cross_Attention, self).__init__()\n",
    "        self.units = units\n",
    "        \n",
    "    def build(self, input_shape):\n",
    "        self.wq = tf.keras.layers.Dense(self.units, activation = 'relu')\n",
    "        self.wk = tf.keras.layers.Dense(self.units, activation = 'relu')\n",
    "        self.wv = tf.keras.layers.Dense(self.units, activation = 'relu')\n",
    "\n",
    "    def call(self, q, k):\n",
    "        v = tf.identity(k)\n",
    "        scaled_attention_logits = tf.matmul(q, k, transpose_b=True)\n",
    "        scaled_attention_logits /= tf.math.sqrt(tf.cast(self.units, tf.float32))\n",
    "        attention_weights = tf.nn.softmax(scaled_attention_logits, axis=-1)\n",
    "        output = tf.matmul(attention_weights, v)\n",
    "        return output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "c16047b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "nu_train = 142\n",
    "ns_train = 4500\n",
    "    \n",
    "class GCNBlock(Layer):\n",
    "    def __init__(self, adj_hat, units):\n",
    "        super(GCNBlock, self).__init__()\n",
    "        self.adj_hat = adj_hat\n",
    "        self.units = units\n",
    "        self.conv1 = GConv(self.adj_hat, units = self.units, activation = 'relu')\n",
    "        self.conv2 = GConv(self.adj_hat, units = self.units, activation = 'relu')\n",
    "        # self.conv3 = GConv(self.adj_hat, units = self.units, activation = 'relu')\n",
    "        self.cross_attention1 = Cross_Attention(units = self.units)\n",
    "        self.cross_attention2 = Cross_Attention(units = self.units)\n",
    "        # self.self_attention = Cross_Attention(units = self.units)\n",
    "            \n",
    "    def call(self, inputs):  \n",
    "        u_embed, s_embed = tf.split(inputs, [nu_train, ns_train], 0)\n",
    "        #cross-attention\n",
    "        user_embed_ca = self.cross_attention1(u_embed, s_embed)\n",
    "        serv_embed_ca = self.cross_attention2(s_embed, u_embed)\n",
    "        concat = tf.concat([user_embed_ca , serv_embed_ca], axis = 0)\n",
    "        # print(user_embed_ca.shape, serv_embed_ca.shape)\n",
    "\n",
    "        x1 = self.conv1(concat)\n",
    "        x2 = self.conv2(x1)\n",
    "        # x3 = self.conv3(x2)      \n",
    "        # all_embeddings = tf.concat([x1 , x2, x3], 1)\n",
    "        all_embeddings = tf.concat([x1 , x2], 1)\n",
    "        #all_embeddings = x1\n",
    "\n",
    "        u_all_embed, s_all_embed = tf.split(all_embeddings, [nu_train, ns_train], 0)\n",
    "        \n",
    "        pred_rt = tf.matmul(u_all_embed, s_all_embed, transpose_a=False, transpose_b=True, name='output')\n",
    "        \n",
    "        return pred_rt, all_embeddings"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "4f2175b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "no_outlier = np.ones((142,4500,64))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "ecefbf3f",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, gcn_train_mat):\n",
    "    \n",
    "    with tf.device('gpu'):\n",
    "        \n",
    "        #nt_train = temp_train.shape[2]\n",
    "\n",
    "        mae_gconv, count_gconv = [], []\n",
    "        #mae_mlp, count_mlp = [], []\n",
    "        gcn_feature_extractor = []\n",
    "\n",
    "        data_gcn = copy.deepcopy(gcn_train_mat)\n",
    "        #data_gconv_mlp = copy.deepcopy(temp_train)\n",
    "\n",
    "        F = node_feature.shape[1]\n",
    "        #for k in tqdm_notebook(range(64)):\n",
    "        #temp_train = copy.deepcopy(data_train[:,:,k])\n",
    "        input_feature = tf.cast(node_feature, dtype='float32')\n",
    "        adj_normalized = tf.cast(adj_norm, dtype='float32')\n",
    "\n",
    "        gcn = GCNBlock(adj_normalized, F)\n",
    "        inputs = Input(shape=(F,))\n",
    "        outputs = gcn(inputs)\n",
    "        model = Model(inputs, outputs)\n",
    "        \n",
    "        step = tf.Variable(0, trainable=False)\n",
    "        schedule = tf.optimizers.schedules.PiecewiseConstantDecay(\n",
    "            [2500, 10000], [1e-0, 1e-1, 1e-2])\n",
    "        # lr and wd can be a function or a tensor\n",
    "        lr = 1e-3 * schedule(step)\n",
    "        wd = lambda: 1e-4 * schedule(step)\n",
    "\n",
    "    \n",
    "        # PiecewiseConstantDecay also doesn't seem to work properly\n",
    "        optimizer = AdamW(learning_rate=lr, weight_decay=wd)\n",
    "\n",
    "#         optimizer = AdamW(learning_rate=0.001)\n",
    "\n",
    "        patience = 300\n",
    "        wait = 0\n",
    "        best = float('inf')\n",
    "\n",
    "        @tf.function\n",
    "        def train():\n",
    "            with tf.GradientTape() as tape:\n",
    "                pred, all_embed = model(input_feature, training = True)\n",
    "                loss_value = loss_fn(gcn_train_mat, pred)\n",
    "                loss_value += sum(model.losses) \n",
    "            grads = tape.gradient(loss_value, model.trainable_weights)\n",
    "            optimizer.apply_gradients(zip(grads, model.trainable_weights))\n",
    "            return loss_value\n",
    "\n",
    "        train_loss = []\n",
    "\n",
    "        for epoch in range(10000):\n",
    "            start_time = time.time()    \n",
    "            loss_value = train()\n",
    "\n",
    "            if epoch %500==0:\n",
    "                train_loss.append(loss_value)\n",
    "                #print(f\"epoch: {epoch:d} -- loss: {loss_value:.3f} -- time-taken:{time.time()-start_time} \")\n",
    "            wait += 1\n",
    "            if loss_value < best:\n",
    "                best = loss_value\n",
    "                wait = 0\n",
    "            if wait >= patience:\n",
    "                #print(\"**********Early Training END**********\")\n",
    "                break\n",
    "\n",
    "    #     epochs = range(1, len(train_loss) + 1)\n",
    "    #     plt.figure()\n",
    "    #     plt.plot(epochs, train_loss, 'b', label='Training loss')\n",
    "    #     plt.title('Training loss')\n",
    "    #     plt.legend()\n",
    "    #     plt.show()\n",
    "\n",
    "        #gconv-prediction\n",
    "        a = time.time()\n",
    "        rt_pred, gcn_embedding = model(input_feature, training=False)\n",
    "        rt_pred_gconv = rt_pred.numpy()\n",
    "        print(\"GCN prediction:{}\".format(time.time()-a))\n",
    "        \n",
    "        z = []\n",
    "        for i in range(gcn_train_mat.shape[0]):\n",
    "            for j in range(gcn_train_mat.shape[1]):\n",
    "                if gcn_train_mat[i][j] != 0.0:\n",
    "                    z.append((i, j))\n",
    "                    \n",
    "        for i, j in z:\n",
    "            rt_pred_gconv[i][j] = gcn_train_mat[i][j]\n",
    "\n",
    "        #data_gcn = fill_matrix(rt_pred_gconv)\n",
    "        #mae_gconv.append(mae)\n",
    "        #count_gconv.append(count)\n",
    "        \n",
    "        mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], rt_pred_gconv)\n",
    "        mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], rt_pred_gconv)\n",
    "        mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], rt_pred_gconv)\n",
    "        mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], rt_pred_gconv)\n",
    "        mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], rt_pred_gconv)\n",
    "        mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], rt_pred_gconv)\n",
    "\n",
    "        print(\"Time-stamp = \", k)\n",
    "        print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "        print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "        #mlp-prediction\n",
    "#         u_embed, s_embed = tf.split(all_embed, [nu_train, ns_train], 0)  \n",
    "#         rt_pred_mlp = mlp_train_and_test(temp_train, u_embed, s_embed)\n",
    "#         data_gconv_mlp = rt_pred_mlp\n",
    "#         mae1, count1 = mae_calculation(data_org[:,:,time_stamp], temp_train, rt_pred_mlp)\n",
    "# #         mae_mlp.append(mae1)\n",
    "# #         count_mlp.append(count1)\n",
    "#         print('\\tMLP: {}'.format(mae1))\n",
    "        \n",
    "        return gcn_embedding, rt_pred_gconv  #, data_gcn  #, data_gconv_mlp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "c84182fb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# def mlp_train_and_test(k, myobj, data_trn, embedding):\n",
    "\n",
    "#     u_embed, s_embed = tf.split(embedding, [142, 4500], 0) \n",
    "\n",
    "#     u_invocation_ratio = np.count_nonzero(data_trn, axis=1) / np.count_nonzero(data_trn, axis=None)\n",
    "#     s_invocation_ratio = np.count_nonzero(data_trn, axis=0) / np.count_nonzero(data_trn, axis=None)\n",
    "    \n",
    "#     X = []\n",
    "#     y = []\n",
    "\n",
    "#     for i in range(data_trn.shape[0]):\n",
    "#         for j in range(data_trn.shape[1]):\n",
    "#             if data_trn[i][j]!=0:\n",
    "#                 X.append(np.concatenate((u_embed[i], s_embed[j]), axis=None))\n",
    "#                 y.append(data_trn[i][j])\n",
    "\n",
    "#     X_train = np.array(X)\n",
    "# #     print(X_train.shape)\n",
    "#     y_train = np.array(y)\n",
    "    \n",
    "    \n",
    "#     inputs = keras.Input(shape=(X_train.shape[1],))\n",
    "#     dense1 = Dense(128, activation='relu')\n",
    "#     dense2 = Dense(64, activation='relu')\n",
    "#     dense3 = Dense(1, activation='linear')\n",
    "    \n",
    "\n",
    "# #     gcn_mlp_model = Sequential()\n",
    "# #     gcn_mlp_model.add(Dense(128, activation='relu', input_shape=(X_train.shape[1],)))\n",
    "# # #     gcn_mlp_model.add(Dropout(0.4))\n",
    "# #     gcn_mlp_model.add(Dense(50, activation='relu'))\n",
    "# # #     gcn_mlp_model.add(Dropout(0.1))\n",
    "# #     gcn_mlp_model.add(Dense(1))\n",
    "\n",
    "#     es = tf.keras.callbacks.EarlyStopping(monitor='val_loss', patience=5, restore_best_weights=True)\n",
    "\n",
    "#     gcn_mlp_model.compile(optimizer='adam', loss=myobj.custom_cauchy, metrics=['mae']) #loss='mse'\n",
    "#     history_gcn_mlp = gcn_mlp_model.fit(X_train, y_train, epochs = 500, batch_size=32, verbose=0, callbacks=[es], validation_split=0.20, shuffle=True)\n",
    "\n",
    "#     plot_loss(history_gcn_mlp)\n",
    "\n",
    "#     z = []\n",
    "#     X_predict = []\n",
    "\n",
    "#     for i in range(data_trn.shape[0]):\n",
    "#         for j in range(data_trn.shape[1]):\n",
    "#             if data_trn[i][j] == 0.0:\n",
    "#                 z.append((i, j))\n",
    "\n",
    "#     for i, j in z:\n",
    "#         X_predict.append(np.concatenate((u_embed[i], s_embed[j]), axis= None))\n",
    "#     X_predict = np.array(X_predict)\n",
    "\n",
    "#     with tf.device('CPU'):\n",
    "#         a = time.time()\n",
    "#         result = gcn_mlp_model.predict(X_predict)\n",
    "#         print(\"GCN prediction time:{:}\".format((time.time()-a)/(len(X_predict))))\n",
    "\n",
    "# #     data_pred = copy.deepcopy(data_trn)\n",
    "\n",
    "# #     k = 0\n",
    "# #     for i, j in z:\n",
    "# #         data_pred[i][j] = result[k]\n",
    "# #         k += 1\n",
    "\n",
    "#     data_pred = fill_matrix(k, result)\n",
    "        \n",
    "#     mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], data_pred)\n",
    "#     mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], data_pred)\n",
    "#     mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], data_pred)\n",
    "#     mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], data_pred)\n",
    "#     mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], data_pred)\n",
    "#     mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], data_pred)\n",
    "\n",
    "#     print(\"Time-stamp = \", k)\n",
    "#     print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "#     print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "    \n",
    "#     return dense2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "22b0622f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# from tensorflow import keras\n",
    "from tensorflow.keras import layers\n",
    "\n",
    "def transformer_encoder(inputs, head_size, num_heads, ff_dim, dropout=0):\n",
    "    \n",
    "    user_input, serv_input = tf.split(inputs, num_or_size_splits=2, axis=2)    \n",
    "    # # multi-head_cross-attention\n",
    "    user_cross_attn = MultiHeadAttention(key_dim = head_size, num_heads = num_heads, dropout = dropout)(user_input, serv_input)\n",
    "    serv_cross_attn = MultiHeadAttention(key_dim = head_size, num_heads = num_heads, dropout = dropout)(serv_input, user_input)\n",
    "    out1 = tf.concat([user_cross_attn, serv_cross_attn], 2)\n",
    "    \n",
    "    #multi-head_self-attention\n",
    "    # inputs = tembed\n",
    "    # attn_output = MultiHeadAttention(key_dim = head_size, num_heads = num_heads, dropout = dropout)(user_cross_attn, serv_cross_attn)\n",
    "\n",
    "    # attn_output = layers.MultiHeadAttention(key_dim=head_size, num_heads=num_heads, dropout=dropout)(inputs, inputs)\n",
    "    \n",
    "    # out1 = layers.LayerNormalization(epsilon=1e-6)(attn_output + inputs)\n",
    "    \n",
    "#     x = layers.Dropout(dropout)(x)\n",
    "#     res = layers.LayerNormalization(epsilon=1e-6)(x + inputs)\n",
    "\n",
    "    # Feed Forward Part\n",
    "    x = tf.transpose(out1, perm=[0, 2, 1]) #new\n",
    "    ffn_output = layers.Conv1D(filters=ff_dim, kernel_size=3, activation=\"relu\", padding='same')(x)\n",
    "    ffn_output = layers.Dropout(dropout)(ffn_output)\n",
    "    ffn_output = layers.Conv1D(filters=inputs.shape[-2], kernel_size=1)(ffn_output)\n",
    "    ffn_output = tf.transpose(ffn_output, perm=[0, 2, 1]) #new\n",
    "    out2 = layers.LayerNormalization(epsilon=1e-6)(ffn_output + out1)\n",
    "    return out2 \n",
    "\n",
    "def build_model(input_shape, head_size, num_heads, ff_dim, num_transformer_blocks, mlp_units, dropout=0, \n",
    "                mlp_dropout=0):\n",
    "    \n",
    "    inputs = keras.Input(shape=input_shape)\n",
    "    x = inputs\n",
    "    for _ in range(num_transformer_blocks):\n",
    "        x = transformer_encoder(x, head_size, num_heads, ff_dim, dropout)\n",
    "\n",
    "    #x = layers.GlobalAveragePooling1D(data_format=\"channels_first\")(x)\n",
    "    x = layers.GlobalMaxPooling1D(data_format=\"channels_first\")(x)\n",
    "    \n",
    "    for dim in mlp_units:\n",
    "        x = layers.Dense(dim, activation=\"relu\")(x)\n",
    "        x = layers.Dropout(mlp_dropout)(x)\n",
    "        \n",
    "    outputs = layers.Dense(1)(x)\n",
    "    model = keras.Model(inputs, outputs)\n",
    "    # print(model.summary())\n",
    "    return model\n",
    "\n",
    "def transformer_train(k, gamma, X_train, Y_train):\n",
    "    with tf.device('gpu'):\n",
    "        input_shape = X_train.shape[1:]\n",
    "        print(input_shape)\n",
    "\n",
    "        model = build_model(\n",
    "            input_shape,\n",
    "            head_size=256,  #key.shape[-1]\n",
    "            num_heads=4,\n",
    "            ff_dim=4,    \n",
    "            num_transformer_blocks=4,\n",
    "            mlp_units=[128],  \n",
    "            mlp_dropout=0.4,\n",
    "            dropout=0.4,\n",
    "        )\n",
    "\n",
    "        a = time.time()\n",
    "        \n",
    "        step = tf.Variable(0, trainable=False)\n",
    "        schedule = tf.optimizers.schedules.PiecewiseConstantDecay(\n",
    "            [10, 20], [1e-0, 1e-1, 1e-2])\n",
    "        # lr and wd can be a function or a tensor\n",
    "        lr = 1e-4 * schedule(step)\n",
    "        wd = lambda: 1e-5 * schedule(step)\n",
    "        print(lr)\n",
    "        print(wd)\n",
    "    \n",
    "        # PiecewiseConstantDecay also doesn't seem to work properly\n",
    "        optimizer = AdamW(learning_rate=lr, weight_decay=wd)\n",
    "\n",
    "        model.compile(\n",
    "            # loss = loss_obj.custom_cauchy,\n",
    "            loss = custom_loss_wrapper(model, gamma),\n",
    "            #loss=\"mean_squared_error\",\n",
    "            metrics=['mae'],\n",
    "            optimizer=optimizer   #AdamW(learning_rate=0.0001)\n",
    "        )\n",
    "#         model.summary()\n",
    "\n",
    "        callbacks = [keras.callbacks.EarlyStopping(patience=5, restore_best_weights=True)]\n",
    "\n",
    "        transformer_history = model.fit(\n",
    "            X_train,\n",
    "            Y_train,\n",
    "            validation_split=0.2,\n",
    "            epochs=200,\n",
    "            batch_size=128,  #32\n",
    "            callbacks=callbacks,\n",
    "            verbose = 1,\n",
    "        )\n",
    "        \n",
    "        plot_loss(transformer_history)\n",
    "\n",
    "        t_train_time = (time.time() - a)\n",
    "        \n",
    "        return model, t_train_time\n",
    "    \n",
    "def transformer_predict(model, k, X_pred):\n",
    "    with tf.device('cpu'):\n",
    "        a = time.time()\n",
    "        pred = model.predict(X_pred)\n",
    "        t_pred_time = (time.time() - a)/(142*4500*0.9)\n",
    "        pred_transformer = fill_matrix(k, pred)\n",
    "\n",
    "        mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_transformer)\n",
    "        mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_transformer)\n",
    "        mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_transformer)\n",
    "        mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_transformer)\n",
    "        mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_transformer)\n",
    "        mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_transformer)\n",
    "\n",
    "        print(\"Time-stamp = \", k)\n",
    "        print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "        print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "        return pred_transformer, t_pred_time, mae"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "76a603c2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def transformer_inputs(gcn_feature, train_matrix):\n",
    "    with tf.device('gpu'):\n",
    "        user_f, serv_f = tf.split(gcn_feature, [142, 4500], 1)\n",
    "        print(user_f.shape, serv_f.shape, train_matrix.shape)\n",
    "\n",
    "        X_train = []\n",
    "        Y_train = []\n",
    "        X_pred = []\n",
    "\n",
    "        for i in tqdm_notebook(range(data_train.shape[0])):\n",
    "            for j in range(data_train.shape[1]):\n",
    "                temp_X = []\n",
    "                if train_matrix[i][j] !=0:\n",
    "                    for k in range(len(gcn_feature)):\n",
    "                        temp_X.append(np.concatenate((user_f[k][i], serv_f[k][j])))\n",
    "                    X_train.append(temp_X)\n",
    "                    Y_train.append(train_matrix[i][j])\n",
    "                else:\n",
    "                    for k in range(len(gcn_feature)):\n",
    "                        temp_X.append(np.concatenate((user_f[k][i], serv_f[k][j])))\n",
    "                    X_pred.append(temp_X)\n",
    "\n",
    "        X_train = np.array(X_train)\n",
    "        Y_train = np.array(Y_train)\n",
    "        X_pred = np.array(X_pred)\n",
    "        \n",
    "    return X_train, Y_train, X_pred"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "89fa1f98",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'data_train' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-12-755e3d5e90ef>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mtemp_train\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcopy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata_train\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0mhandcrafted_features\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mae_time\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mgcn_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mnmf_dim\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;36m25\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m50\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m75\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m100\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m125\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m150\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m175\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m200\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'data_train' is not defined"
     ]
    }
   ],
   "source": [
    "temp_train = copy.deepcopy(data_train)\n",
    "handcrafted_features = []\n",
    "ae_time, gcn_time = 0,0\n",
    "\n",
    "nmf_dim = [25, 50, 75, 100, 125, 150, 175, 200]\n",
    "\n",
    "# for dim in nmf_dim:\n",
    "dim = 100\n",
    "\n",
    "# gammas = [100, 125, 150, 200, 500, 1000]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "2378529a",
   "metadata": {},
   "outputs": [],
   "source": [
    "#RT-10\n",
    "# percent = 10\n",
    "# data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent)))\n",
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "temp_train = copy.deepcopy(data_train)\n",
    "handcrafted_features = []\n",
    "ae_time, gcn_time = 0,0\n",
    "dim = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "id": "ecd72cb2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "20caac904dfe4806abd0949450cbc126",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# gammas = [0.01, 0.1, 1 , 5, 10, 100]\n",
    "\n",
    "# for gamma in gammas:\n",
    "loss_fn = Custom_Loss(5)\n",
    "# gcn_features = []\n",
    "#     print(\"Dimension for the NMF = \", dim)\n",
    "# print(\"For gamma = \", gamma)\n",
    "\n",
    "for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "    temp = temp_train[:,:,k]\n",
    "    a = time.time()\n",
    "    csm_user, csm_serv = similarity_feature(temp)\n",
    "    csm_user = user_train_and_test(csm_user)\n",
    "    csm_serv = serv_train_and_test(csm_serv)\n",
    "    csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "#         u_euclid, s_euclid = euclidean_dist(temp)    \n",
    "#         u_euclid = user_train_and_test(u_euclid)\n",
    "#         s_euclid = serv_train_and_test(s_euclid)\n",
    "\n",
    "    user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "    user_svd, serv_svd = svd_feature(temp)\n",
    "    svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "\n",
    "#         user_nmf, serv_nmf = nmf_feature(temp, dim)\n",
    "#         nmf_feat = np.concatenate((user_nmf, serv_nmf), axis=0)\n",
    "\n",
    "\n",
    "#         dist_feature = np.concatenate((u_euclid, s_euclid), axis=0)\n",
    "    stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "    node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "\n",
    "#     handcrafted_features.append(node_feature)  #raw features\n",
    "\n",
    "#     node_feature = np.array(handcrafted_features)\n",
    "    \n",
    "    np.save(base_path.format('RT_{}_Combine_Feature_adamW'.format(percent)), node_feature)\n",
    "\n",
    "#         ae_time = ae_time + time.time() - a\n",
    "\n",
    "#         a = time.time()\n",
    "\n",
    "#         adj_norm = adj_calculation(data_train[:,:,k])\n",
    "#         gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "#         gcn_features.append(gcn_extracted_features)\n",
    "#         gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "#     gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "#     np.save(base_path.format('RT_{}_GCN_combine_NMF_{}_{}'.format(percent, dim, gamma)), gcn_features) \n",
    "#     np.save(base_path.format('RT_{}_GCN_CSM_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('RT_{}_GCN_Euclid_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('RT_{}_GCN_statistical_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('RT_{}_GCN_combine_NMF_Cosine_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('RT_{}_GCN_Combine_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('TP_{}_GCN_Combine_{}'.format(percent, gamma)), gcn_features)\n",
    "       \n",
    "\n",
    "\n",
    "\n",
    "#     np.save(base_path.format('RT_{}_GCN_combine_{}'.format(percent, gamma)), gcn_features)  \n",
    "#     np.save(base_path.format('RT_{}_GCN_SVD_cosine_stat_{}'.format(percent, gamma)), gcn_features)    \n",
    "#     print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "da8a0b79",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(9, 4642, 155)\n"
     ]
    },
    {
     "ename": "NameError",
     "evalue": "name 'data_train' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-21-2c67665098dc>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     30\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     31\u001b[0m \u001b[0ma\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtime\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtime\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 32\u001b[0;31m \u001b[0mX_train\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mY_train\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mX_pred\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtransformer_inputs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgcn_features\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_train\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m63\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;31m#4+1 #8+1 #16+1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     33\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     34\u001b[0m \u001b[0;31m# X_train, Y_train, X_pred = transformer_inputs(handcrafted_features, data_train[:,:,63]) #4+1 #8+1 #16+1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'data_train' is not defined"
     ]
    }
   ],
   "source": [
    "gammas = [5]\n",
    "\n",
    "# for gamma in gammas:\n",
    "gcn_features = np.load(base_path.format('RT_{}_Combine_Feature.npy'.format(percent)))\n",
    "\n",
    "#     nmf_feat = np.load(base_path.format('RT_{}_GCN_combine_NMF_{}_{}.npy'.format(percent, dim, gamma)))\n",
    "#     csm_feature = np.load(base_path.format('RT_{}_GCN_CSM_{}.npy'.format(percent, gamma)))  \n",
    "#     dist_feature = np.load(base_path.format('RT_{}_GCN_Euclid_{}.npy'.format(percent, gamma)))\n",
    "#     stat_feature = np.load(base_path.format('RT_{}_GCN_statistical_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "    \n",
    "#     nmf_feat = nmf_feat.reshape(9, 142+4500, 128)\n",
    "#     csm_feature = csm_feature.reshape(9, 142+4500, 128)\n",
    "#     dist_feature = dist_feature.reshape(9, 142+4500, 128)\n",
    "#     stat_feature = stat_feature.reshape(9, 142+4500, 128)\n",
    "    \n",
    "#     node_feature = np.concatenate((csm_feature, dist_feature, nmf_feat, stat_feature), axis=2)\n",
    "\n",
    "#     gcn_features = np.load(base_path.format('RT_{}_GCN_combine_NMF_Cosine_{}.npy'.format(percent, gamma)))\n",
    "    \n",
    "#     gcn_features = np.load(base_path.format('RT_{}_GCN_combine_{}.npy'.format(percent, gamma)))\n",
    "#     gcn_features = np.load(base_path.format('TP_{}_GCN_Combine_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "#     gcn_features = np.load(base_path.format('RT_{}_GCN_SVD_cosine_stat_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "\n",
    "gcn_features = gcn_features.reshape(9, 142+4500, 155)\n",
    "\n",
    "print(gcn_features.shape)\n",
    "\n",
    "a=time.time()\n",
    "X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "# X_train, Y_train, X_pred = transformer_inputs(handcrafted_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "train_time = time.time() - a\n",
    "print(\"Time taken for generating input for transformer inputs = {:.5f}\".format(train_time))\n",
    "\n",
    "xt = copy.deepcopy(X_train[:,:,:])\n",
    "xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "xp = copy.deepcopy(X_pred[:,:,:])\n",
    "xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "print(xt.shape, xp.shape)\n",
    "\n",
    "loss_obj = Utility(0.5)\n",
    "\n",
    "overall_pred = copy.deepcopy(data_train)\n",
    "transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "b3b8f221",
   "metadata": {},
   "outputs": [],
   "source": [
    "# gammas = [0.01, 0.1, 0.5, 1 , 5, 10, 100]\n",
    "\n",
    "# for gamma in gammas:\n",
    "#     print(\"for gamma = \", gamma)\n",
    "# #     xt = copy.deepcopy(X_train[:,:,:])\n",
    "# #     xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "# #     xp = copy.deepcopy(X_pred[:,:,:])\n",
    "# #     xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "# #     print(xt.shape, xp.shape)\n",
    "\n",
    "#     loss_obj = Utility(gamma)\n",
    "\n",
    "#     overall_pred = copy.deepcopy(data_train)\n",
    "#     transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "#     overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "#     print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "#     print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "788c715c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# loss_obj = Utility(0.5)\n",
    "\n",
    "# overall_pred = copy.deepcopy(data_train)\n",
    "# transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "# overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "# print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "# print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "e3e89526",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RT  10\n",
      "For gamma =  0.1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e2386c83dc7040c68f4cd83258719d14",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.0045795440673828125\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0876, 1.0047, 0.9511, 0.9033, 0.8671, 0.8421\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4380, 3.2988, 3.2510, 3.2116, 3.1999, 3.2011\n",
      "GCN prediction:0.004454135894775391\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0759, 0.9925, 0.9297, 0.8730, 0.8372, 0.8077\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4061, 3.2701, 3.2097, 3.1532, 3.1397, 3.1319\n",
      "GCN prediction:0.00445866584777832\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0812, 0.9845, 0.9215, 0.8640, 0.8211, 0.7928\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2766, 3.1027, 3.0401, 2.9907, 2.9728, 2.9734\n",
      "GCN prediction:0.004494428634643555\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0716, 0.9695, 0.9034, 0.8460, 0.8056, 0.7767\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3127, 3.1320, 3.0605, 3.0038, 2.9846, 2.9775\n",
      "GCN prediction:0.004469871520996094\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0782, 0.9796, 0.9182, 0.8640, 0.8265, 0.7991\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3844, 3.2123, 3.1530, 3.1034, 3.0904, 3.0896\n",
      "GCN prediction:0.004857063293457031\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0388, 0.9399, 0.8790, 0.8260, 0.7818, 0.7499\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2551, 3.0869, 3.0210, 2.9684, 2.9374, 2.9200\n",
      "GCN prediction:0.0044934749603271484\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0715, 0.9613, 0.8961, 0.8374, 0.7931, 0.7622\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3195, 3.1217, 3.0522, 2.9933, 2.9722, 2.9655\n",
      "GCN prediction:0.004449605941772461\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0343, 0.9368, 0.8744, 0.8170, 0.7751, 0.7431\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1992, 3.0281, 2.9621, 2.8983, 2.8734, 2.8579\n",
      "GCN prediction:0.0045397281646728516\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9695, 0.8590, 0.7960, 0.7391, 0.6963, 0.6659\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.0809, 2.8623, 2.7884, 2.7281, 2.7055, 2.6976\n",
      "For gamma =  0.25\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2dd30d4282f340bb865b5e225121edc1",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004665851593017578\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0303, 0.9476, 0.8917, 0.8426, 0.8050, 0.7789\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4038, 3.2660, 3.2133, 3.1705, 3.1548, 3.1534\n",
      "GCN prediction:0.0048215389251708984\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9803, 0.9038, 0.8446, 0.7899, 0.7550, 0.7250\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2957, 3.1736, 3.1157, 3.0583, 3.0428, 3.0311\n",
      "GCN prediction:0.004689693450927734\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0050, 0.9097, 0.8410, 0.7771, 0.7299, 0.6976\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2579, 3.0883, 3.0152, 2.9523, 2.9265, 2.9206\n",
      "GCN prediction:0.004555702209472656\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9869, 0.8859, 0.8192, 0.7613, 0.7194, 0.6883\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2656, 3.0864, 3.0115, 2.9519, 2.9294, 2.9185\n",
      "GCN prediction:0.004576444625854492\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9802, 0.8844, 0.8205, 0.7627, 0.7225, 0.6926\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2793, 3.1115, 3.0454, 2.9847, 2.9647, 2.9571\n",
      "GCN prediction:0.004717350006103516\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9919, 0.8938, 0.8326, 0.7790, 0.7341, 0.7015\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2397, 3.0710, 3.0033, 2.9494, 2.9184, 2.9010\n",
      "GCN prediction:0.004491567611694336\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0015, 0.8944, 0.8283, 0.7686, 0.7230, 0.6912\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2604, 3.0709, 2.9977, 2.9352, 2.9092, 2.8983\n",
      "GCN prediction:0.004492998123168945\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9809, 0.8826, 0.8163, 0.7553, 0.7095, 0.6750\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2334, 3.0605, 2.9861, 2.9151, 2.8844, 2.8638\n",
      "GCN prediction:0.004537343978881836\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8894, 0.7868, 0.7281, 0.6745, 0.6328, 0.6021\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9190, 2.7169, 2.6448, 2.5845, 2.5569, 2.5429\n",
      "For gamma =  0.5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "cc91a937219b4909adb3c221e7907f99",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004620075225830078\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9806, 0.9005, 0.8431, 0.7922, 0.7530, 0.7254\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3421, 3.2083, 3.1500, 3.1004, 3.0795, 3.0731\n",
      "GCN prediction:0.004609107971191406\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0126, 0.9343, 0.8698, 0.8111, 0.7729, 0.7417\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3826, 3.2567, 3.1910, 3.1281, 3.1087, 3.0957\n",
      "GCN prediction:0.004549980163574219\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0126, 0.9158, 0.8445, 0.7794, 0.7323, 0.6991\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2882, 3.1171, 3.0384, 2.9719, 2.9441, 2.9348\n",
      "GCN prediction:0.004454374313354492\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9815, 0.8838, 0.8168, 0.7593, 0.7180, 0.6885\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2358, 3.0635, 2.9847, 2.9210, 2.8944, 2.8809\n",
      "GCN prediction:0.0045125484466552734\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9932, 0.8953, 0.8285, 0.7699, 0.7305, 0.7015\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3022, 3.1311, 3.0597, 2.9972, 2.9774, 2.9688\n",
      "GCN prediction:0.004522800445556641\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9934, 0.8928, 0.8307, 0.7776, 0.7348, 0.7047\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2432, 3.0691, 3.0011, 2.9493, 2.9235, 2.9114\n",
      "GCN prediction:0.004416942596435547\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0166, 0.9059, 0.8388, 0.7791, 0.7337, 0.7030\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2989, 3.1001, 3.0251, 2.9614, 2.9346, 2.9235\n",
      "GCN prediction:0.004921674728393555\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9815, 0.8772, 0.8100, 0.7488, 0.7044, 0.6713\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2276, 3.0417, 2.9670, 2.8957, 2.8677, 2.8488\n",
      "GCN prediction:0.004509687423706055\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8955, 0.7852, 0.7214, 0.6646, 0.6199, 0.5884\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9495, 2.7258, 2.6432, 2.5771, 2.5451, 2.5313\n",
      "For gamma =  0.75\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "61cb3938cb494d17893aecb40f36a9aa",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004432201385498047\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9990, 0.9177, 0.8610, 0.8118, 0.7750, 0.7507\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3567, 3.2229, 3.1675, 3.1217, 3.1032, 3.1001\n",
      "GCN prediction:0.004536867141723633\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9790, 0.9016, 0.8380, 0.7797, 0.7429, 0.7136\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2491, 3.1180, 3.0498, 2.9827, 2.9627, 2.9496\n",
      "GCN prediction:0.004476785659790039\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0140, 0.9210, 0.8541, 0.7916, 0.7465, 0.7150\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2483, 3.0841, 3.0127, 2.9494, 2.9243, 2.9157\n",
      "GCN prediction:0.00464940071105957\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9905, 0.8879, 0.8190, 0.7594, 0.7171, 0.6879\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2501, 3.0670, 2.9870, 2.9222, 2.8966, 2.8860\n",
      "GCN prediction:0.004563093185424805\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0136, 0.9162, 0.8495, 0.7916, 0.7538, 0.7262\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2975, 3.1262, 3.0546, 2.9938, 2.9760, 2.9702\n",
      "GCN prediction:0.0046808719635009766\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9909, 0.8908, 0.8283, 0.7746, 0.7310, 0.6997\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2714, 3.0987, 3.0276, 2.9720, 2.9417, 2.9253\n",
      "GCN prediction:0.004843473434448242\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0061, 0.8971, 0.8298, 0.7706, 0.7275, 0.6985\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2756, 3.0812, 3.0056, 2.9419, 2.9174, 2.9075\n",
      "GCN prediction:0.005137205123901367\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9832, 0.8791, 0.8131, 0.7527, 0.7093, 0.6777\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2107, 3.0249, 2.9518, 2.8809, 2.8535, 2.8357\n",
      "GCN prediction:0.004547595977783203\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8920, 0.7847, 0.7221, 0.6662, 0.6235, 0.5933\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9384, 2.7238, 2.6437, 2.5788, 2.5484, 2.5348\n",
      "For gamma =  1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "108bce70d2d743e9a1b7dceaac9ed10b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004496097564697266\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9997, 0.9165, 0.8558, 0.8032, 0.7640, 0.7373\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3215, 3.1785, 3.1136, 3.0589, 3.0352, 3.0275\n",
      "GCN prediction:0.004751682281494141\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0099, 0.9288, 0.8629, 0.8033, 0.7665, 0.7365\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3144, 3.1754, 3.1045, 3.0375, 3.0182, 3.0051\n",
      "GCN prediction:0.0049152374267578125\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0456, 0.9479, 0.8788, 0.8161, 0.7718, 0.7410\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2311, 3.0534, 2.9758, 2.9110, 2.8866, 2.8792\n",
      "GCN prediction:0.0044286251068115234\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9988, 0.8960, 0.8278, 0.7694, 0.7275, 0.6985\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2490, 3.0644, 2.9850, 2.9236, 2.8987, 2.8890\n",
      "GCN prediction:0.004472494125366211\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9826, 0.8882, 0.8245, 0.7695, 0.7327, 0.7060\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2382, 3.0730, 3.0050, 2.9488, 2.9307, 2.9246\n",
      "GCN prediction:0.0045545101165771484\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9924, 0.8868, 0.8244, 0.7711, 0.7275, 0.6969\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2436, 3.0561, 2.9856, 2.9318, 2.9033, 2.8894\n",
      "GCN prediction:0.004515647888183594\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0431, 0.9285, 0.8601, 0.8003, 0.7564, 0.7269\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3063, 3.0983, 3.0214, 2.9568, 2.9338, 2.9245\n",
      "GCN prediction:0.0045948028564453125\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9927, 0.8820, 0.8128, 0.7511, 0.7075, 0.6762\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2416, 3.0398, 2.9616, 2.8891, 2.8612, 2.8438\n",
      "GCN prediction:0.004490375518798828\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9094, 0.8011, 0.7372, 0.6808, 0.6380, 0.6074\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9608, 2.7431, 2.6591, 2.5936, 2.5639, 2.5488\n",
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6e88165e3d5f4387be7a065e4cebc16c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004784584045410156\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0706, 0.9852, 0.9274, 0.8796, 0.8457, 0.8231\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1657, 3.0043, 2.9409, 2.8946, 2.8812, 2.8805\n",
      "GCN prediction:0.004446744918823242\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0650, 0.9850, 0.9248, 0.8725, 0.8387, 0.8133\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1672, 3.0194, 2.9531, 2.8974, 2.8796, 2.8733\n",
      "GCN prediction:0.004716396331787109\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0997, 1.0030, 0.9385, 0.8801, 0.8409, 0.8143\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1656, 2.9783, 2.9055, 2.8435, 2.8263, 2.8249\n",
      "GCN prediction:0.004446506500244141\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0663, 0.9672, 0.9053, 0.8528, 0.8164, 0.7912\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1225, 2.9337, 2.8603, 2.8057, 2.7866, 2.7774\n",
      "GCN prediction:0.004488945007324219\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1123, 1.0183, 0.9585, 0.9077, 0.8745, 0.8518\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2478, 3.0738, 3.0115, 2.9638, 2.9502, 2.9512\n",
      "GCN prediction:0.004627704620361328\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0719, 0.9636, 0.9043, 0.8538, 0.8144, 0.7878\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1087, 2.8977, 2.8281, 2.7755, 2.7524, 2.7447\n",
      "GCN prediction:0.00446772575378418\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1124, 0.9965, 0.9297, 0.8725, 0.8319, 0.8058\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1681, 2.9426, 2.8622, 2.8007, 2.7799, 2.7747\n",
      "GCN prediction:0.0045392513275146484\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0970, 0.9818, 0.9145, 0.8562, 0.8173, 0.7907\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1453, 2.9107, 2.8292, 2.7575, 2.7350, 2.7248\n",
      "GCN prediction:0.0045087337493896484\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0078, 0.9041, 0.8464, 0.7952, 0.7562, 0.7292\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9933, 2.7887, 2.7178, 2.6607, 2.6219, 2.6082\n",
      "For gamma =  10\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "08c30c331f5c494d8cefff86f11c7867",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004502058029174805\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1843, 1.0971, 1.0406, 0.9936, 0.9604, 0.9370\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4122, 3.2531, 3.1928, 3.1515, 3.1391, 3.1335\n",
      "GCN prediction:0.004731655120849609\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1459, 1.0660, 1.0053, 0.9549, 0.9227, 0.8994\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2231, 3.0802, 3.0154, 2.9675, 2.9499, 2.9464\n",
      "GCN prediction:0.0046427249908447266\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1861, 1.0881, 1.0252, 0.9679, 0.9291, 0.9020\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3328, 3.1352, 3.0703, 3.0175, 2.9989, 2.9894\n",
      "GCN prediction:0.004576444625854492\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1420, 1.0380, 0.9777, 0.9266, 0.8907, 0.8660\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1660, 2.9652, 2.8959, 2.8433, 2.8234, 2.8145\n",
      "GCN prediction:0.004625558853149414\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1215, 1.0263, 0.9660, 0.9150, 0.8805, 0.8570\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2066, 3.0284, 2.9622, 2.9119, 2.8958, 2.8950\n",
      "GCN prediction:0.004508495330810547\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1567, 1.0500, 0.9896, 0.9386, 0.8999, 0.8736\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3045, 3.1058, 3.0346, 2.9803, 2.9514, 2.9422\n",
      "GCN prediction:0.00468897819519043\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1899, 1.0745, 1.0080, 0.9512, 0.9121, 0.8875\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2675, 3.0519, 2.9732, 2.9126, 2.8920, 2.8880\n",
      "GCN prediction:0.004436016082763672\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1577, 1.0494, 0.9857, 0.9304, 0.8929, 0.8665\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2047, 3.0004, 2.9250, 2.8597, 2.8373, 2.8258\n",
      "GCN prediction:0.004498958587646484\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1068, 0.9965, 0.9338, 0.8794, 0.8383, 0.8102\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2585, 3.0469, 2.9684, 2.9039, 2.8686, 2.8594\n"
     ]
    }
   ],
   "source": [
    "gammas = [0.1, 0.25, 0.5, 0.75, 1, 5, 10]\n",
    "\n",
    "print(\"RT \", percent)\n",
    "temp_train = copy.deepcopy(data_train)\n",
    "\n",
    "data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "data_org_indicator = copy.deepcopy(data_org)\n",
    "data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent)))\n",
    "data_train_indicator = copy.deepcopy(data_train)\n",
    "data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "no_outlier = np.ones((142,4500,64))\n",
    "outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "\n",
    "for gamma in gammas:\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "    gcn_features = []\n",
    "    #     print(\"Dimension for the NMF = \", dim)\n",
    "    print(\"For gamma = \", gamma)\n",
    "\n",
    "    \n",
    "#         loss_fn = Custom_Loss(ggcn)\n",
    "\n",
    "    gcn_features = []\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        csm_user, csm_serv = similarity_feature(temp)\n",
    "        csm_user = user_train_and_test(csm_user)\n",
    "        csm_serv = serv_train_and_test(csm_serv)\n",
    "        csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "        user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "        user_svd, serv_svd = svd_feature(temp)\n",
    "        svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "        stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "\n",
    "        adj_norm = adj_calculation(data_train[:,:,k])\n",
    "        gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "        gcn_features.append(gcn_extracted_features)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4e2f7e67",
   "metadata": {},
   "outputs": [],
   "source": [
    "For gamma = 0.1\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9695, 0.8590, 0.7960, 0.7391, 0.6963, 0.6659\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.0809, 2.8623, 2.7884, 2.7281, 2.7055, 2.6976\n",
    "\n",
    "For gamma =  0.25\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8894, 0.7868, 0.7281, 0.6745, 0.6328, 0.6021\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9190, 2.7169, 2.6448, 2.5845, 2.5569, 2.5429\n",
    "\n",
    "For gamma =  0.5\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8955, 0.7852, 0.7214, 0.6646, 0.6199, 0.5884\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9495, 2.7258, 2.6432, 2.5771, 2.5451, 2.5313\n",
    "\n",
    "For gamma =  0.75\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8920, 0.7847, 0.7221, 0.6662, 0.6235, 0.5933\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9384, 2.7238, 2.6437, 2.5788, 2.5484, 2.5348\n",
    "\n",
    "For gamma =  1\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9094, 0.8011, 0.7372, 0.6808, 0.6380, 0.6074\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9608, 2.7431, 2.6591, 2.5936, 2.5639, 2.5488\n",
    "\n",
    "For gamma =  5\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0078, 0.9041, 0.8464, 0.7952, 0.7562, 0.7292\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9933, 2.7887, 2.7178, 2.6607, 2.6219, 2.6082\n",
    "\n",
    "For gamma =  10\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1068, 0.9965, 0.9338, 0.8794, 0.8383, 0.8102\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2585, 3.0469, 2.9684, 2.9039, 2.8686, 2.8594"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "ec4bdec7-3f1a-465b-974d-a1e5721611d3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((9, 4642, 155), (64, 4642, 205))"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "node_feature = np.load(base_path.format('RT_{}_Combine_Feature.npy'.format(10)))\n",
    "node_feature1 = np.load(base_path.format('node_feature_{}.npy'.format(10)))\n",
    "node_feature.shape, node_feature1.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "4ac8fee4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RT  10\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1f0a9e4d70284823b3158354e243f047",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.022588014602661133\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.5814, 2.4413, 2.3607, 2.2966, 2.2704, 2.2636\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 6.3770, 6.2190, 6.1882, 6.1717, 6.2041, 6.2508\n",
      "GCN prediction:0.034963369369506836\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.8642, 2.7265, 2.6447, 2.5828, 2.5629, 2.5620\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 6.7786, 6.6369, 6.6125, 6.6056, 6.6441, 6.6979\n",
      "GCN prediction:0.02624964714050293\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.6661, 2.5143, 2.4344, 2.3711, 2.3503, 2.3513\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 6.4070, 6.2456, 6.2246, 6.2220, 6.2664, 6.3254\n",
      "GCN prediction:0.04069852828979492\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.8040, 2.6376, 2.5544, 2.4905, 2.4674, 2.4640\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 6.6772, 6.5000, 6.4720, 6.4629, 6.5016, 6.5531\n",
      "GCN prediction:0.02470993995666504\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.7195, 2.5643, 2.4789, 2.4118, 2.3867, 2.3816\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 6.5495, 6.3813, 6.3516, 6.3385, 6.3751, 6.4262\n",
      "GCN prediction:0.02877664566040039\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.7856, 2.6173, 2.5325, 2.4704, 2.4461, 2.4425\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 6.6403, 6.4606, 6.4312, 6.4231, 6.4624, 6.5148\n",
      "GCN prediction:0.0316157341003418\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.6208, 2.4671, 2.3974, 2.3418, 2.3199, 2.3162\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 6.3565, 6.2000, 6.1815, 6.1777, 6.2198, 6.2714\n",
      "GCN prediction:0.03270983695983887\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.7407, 2.5683, 2.4778, 2.4105, 2.3862, 2.3828\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 6.5582, 6.3715, 6.3406, 6.3293, 6.3680, 6.4200\n",
      "GCN prediction:0.023227691650390625\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.8021, 1.6296, 1.5388, 1.4662, 1.4290, 1.4098\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.9642, 4.7240, 4.6632, 4.6260, 4.6417, 4.6738\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e4e1ec62b5124087b119cbb575ed90dc",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For gamma =  0.75\n",
      "(9, 256)\n",
      "tf.Tensor(1e-04, shape=(), dtype=float32)\n",
      "<function transformer_train.<locals>.<lambda> at 0x7fa206c815e0>\n",
      "Epoch 1/200\n",
      "400/400 [==============================] - 36s 85ms/step - loss: 6.1983 - mae: 2.0870 - val_loss: 5.1968 - val_mae: 2.2918\n",
      "Epoch 2/200\n",
      "400/400 [==============================] - 35s 88ms/step - loss: 4.3920 - mae: 2.0250 - val_loss: 4.0115 - val_mae: 2.2302\n",
      "Epoch 3/200\n",
      "400/400 [==============================] - 37s 93ms/step - loss: 3.5717 - mae: 2.0165 - val_loss: 3.4631 - val_mae: 2.1966\n",
      "Epoch 4/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 3.1471 - mae: 2.0156 - val_loss: 3.1288 - val_mae: 2.2303\n",
      "Epoch 5/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 2.8661 - mae: 2.0071 - val_loss: 2.8996 - val_mae: 2.1923\n",
      "Epoch 6/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 2.6476 - mae: 2.0074 - val_loss: 2.7004 - val_mae: 2.2070\n",
      "Epoch 7/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 2.4624 - mae: 2.0071 - val_loss: 2.5316 - val_mae: 2.2555\n",
      "Epoch 8/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 2.2982 - mae: 2.0030 - val_loss: 2.3939 - val_mae: 2.1945\n",
      "Epoch 9/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 2.1496 - mae: 2.0024 - val_loss: 2.2309 - val_mae: 2.2174\n",
      "Epoch 10/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 2.0181 - mae: 2.0043 - val_loss: 2.1111 - val_mae: 2.1925\n",
      "Epoch 11/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.8975 - mae: 2.0038 - val_loss: 1.9918 - val_mae: 2.2104\n",
      "Epoch 12/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.7827 - mae: 2.0000 - val_loss: 1.8881 - val_mae: 2.2175\n",
      "Epoch 13/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.6783 - mae: 2.0000 - val_loss: 1.7833 - val_mae: 2.2196\n",
      "Epoch 14/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.5856 - mae: 2.0011 - val_loss: 1.6910 - val_mae: 2.2395\n",
      "Epoch 15/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.5010 - mae: 1.9995 - val_loss: 1.6212 - val_mae: 2.1995\n",
      "Epoch 16/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.4240 - mae: 1.9990 - val_loss: 1.5526 - val_mae: 2.2033\n",
      "Epoch 17/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.3576 - mae: 2.0025 - val_loss: 1.4731 - val_mae: 2.2409\n",
      "Epoch 18/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.2923 - mae: 2.0004 - val_loss: 1.4140 - val_mae: 2.2128\n",
      "Epoch 19/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.2366 - mae: 1.9954 - val_loss: 1.3680 - val_mae: 2.2079\n",
      "Epoch 20/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.1880 - mae: 1.9921 - val_loss: 1.3224 - val_mae: 2.2358\n",
      "Epoch 21/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.1464 - mae: 1.9912 - val_loss: 1.2926 - val_mae: 2.2028\n",
      "Epoch 22/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.1093 - mae: 1.9913 - val_loss: 1.2582 - val_mae: 2.2066\n",
      "Epoch 23/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.0785 - mae: 2.0041 - val_loss: 1.2249 - val_mae: 2.2433\n",
      "Epoch 24/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.0518 - mae: 2.0055 - val_loss: 1.1983 - val_mae: 2.2668\n",
      "Epoch 25/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.0307 - mae: 2.0063 - val_loss: 1.1837 - val_mae: 2.2729\n",
      "Epoch 26/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 1.0137 - mae: 2.0063 - val_loss: 1.1694 - val_mae: 2.2652\n",
      "Epoch 27/200\n",
      "400/400 [==============================] - 37s 94ms/step - loss: 1.0008 - mae: 2.0078 - val_loss: 1.1816 - val_mae: 2.2534\n",
      "Epoch 28/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9896 - mae: 2.0061 - val_loss: 1.1478 - val_mae: 2.2582\n",
      "Epoch 29/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9818 - mae: 2.0057 - val_loss: 1.1440 - val_mae: 2.2634\n",
      "Epoch 30/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9773 - mae: 2.0069 - val_loss: 1.1342 - val_mae: 2.2619\n",
      "Epoch 31/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9728 - mae: 2.0035 - val_loss: 1.1511 - val_mae: 2.2634\n",
      "Epoch 32/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9717 - mae: 2.0065 - val_loss: 1.1303 - val_mae: 2.2710\n",
      "Epoch 33/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9693 - mae: 2.0052 - val_loss: 1.1294 - val_mae: 2.2659\n",
      "Epoch 34/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9687 - mae: 2.0059 - val_loss: 1.1372 - val_mae: 2.2672\n",
      "Epoch 35/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9685 - mae: 2.0064 - val_loss: 1.1314 - val_mae: 2.2701\n",
      "Epoch 36/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9668 - mae: 2.0057 - val_loss: 1.1288 - val_mae: 2.2745\n",
      "Epoch 37/200\n",
      "400/400 [==============================] - 37s 94ms/step - loss: 0.9657 - mae: 2.0045 - val_loss: 1.1273 - val_mae: 2.2687\n",
      "Epoch 38/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9652 - mae: 2.0050 - val_loss: 1.1268 - val_mae: 2.2689\n",
      "Epoch 39/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9648 - mae: 2.0057 - val_loss: 1.1305 - val_mae: 2.2618\n",
      "Epoch 40/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9653 - mae: 2.0069 - val_loss: 1.1452 - val_mae: 2.2620\n",
      "Epoch 41/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9637 - mae: 2.0051 - val_loss: 1.1280 - val_mae: 2.2607\n",
      "Epoch 42/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9626 - mae: 2.0048 - val_loss: 1.1271 - val_mae: 2.2754\n",
      "Epoch 43/200\n",
      "400/400 [==============================] - 38s 94ms/step - loss: 0.9624 - mae: 2.0046 - val_loss: 1.1274 - val_mae: 2.2715\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17972/17972 [==============================] - 181s 10ms/step\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "1.8005, 1.6262, 1.5358, 1.4638, 1.4280, 1.4105\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "4.9563, 4.7124, 4.6524, 4.6161, 4.6328, 4.6656\n",
      "TP  20\n"
     ]
    },
    {
     "ename": "ValueError",
     "evalue": "cannot reshape array of size 21102576 into shape (142,4500,64)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[73], line 100\u001b[0m\n\u001b[1;32m     95\u001b[0m \u001b[38;5;66;03m#         print(\"Transformer training time = {:.5f}\".format(t_train_time))\u001b[39;00m\n\u001b[1;32m     96\u001b[0m \u001b[38;5;66;03m#         print(\"T prediction time = {:.5f}\".format(t_pred_time))\u001b[39;00m\n\u001b[1;32m     97\u001b[0m         \n\u001b[1;32m     98\u001b[0m     \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m     99\u001b[0m         \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mTP \u001b[39m\u001b[38;5;124m\"\u001b[39m, percent[i])\n\u001b[0;32m--> 100\u001b[0m         data_org \u001b[38;5;241m=\u001b[39m \u001b[43mnp\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mload\u001b[49m\u001b[43m(\u001b[49m\u001b[43mbase_path\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mformat\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m'\u001b[39;49m\u001b[38;5;124;43mtpdata_full_O.npy\u001b[39;49m\u001b[38;5;124;43m'\u001b[39;49m\u001b[43m)\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    101\u001b[0m         data_org_indicator \u001b[38;5;241m=\u001b[39m copy\u001b[38;5;241m.\u001b[39mdeepcopy(data_org)\n\u001b[1;32m    102\u001b[0m         data_org_indicator[np\u001b[38;5;241m.\u001b[39mwhere(data_org_indicator\u001b[38;5;241m>\u001b[39m\u001b[38;5;241m0\u001b[39m)] \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m1\u001b[39m\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/numpy/lib/npyio.py:432\u001b[0m, in \u001b[0;36mload\u001b[0;34m(file, mmap_mode, allow_pickle, fix_imports, encoding, max_header_size)\u001b[0m\n\u001b[1;32m    429\u001b[0m         \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28mformat\u001b[39m\u001b[38;5;241m.\u001b[39mopen_memmap(file, mode\u001b[38;5;241m=\u001b[39mmmap_mode,\n\u001b[1;32m    430\u001b[0m                                   max_header_size\u001b[38;5;241m=\u001b[39mmax_header_size)\n\u001b[1;32m    431\u001b[0m     \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[0;32m--> 432\u001b[0m         \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28;43mformat\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mread_array\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfid\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mallow_pickle\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mallow_pickle\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    433\u001b[0m \u001b[43m                                 \u001b[49m\u001b[43mpickle_kwargs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mpickle_kwargs\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    434\u001b[0m \u001b[43m                                 \u001b[49m\u001b[43mmax_header_size\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mmax_header_size\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    435\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    436\u001b[0m     \u001b[38;5;66;03m# Try a pickle\u001b[39;00m\n\u001b[1;32m    437\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m allow_pickle:\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/numpy/lib/format.py:831\u001b[0m, in \u001b[0;36mread_array\u001b[0;34m(fp, allow_pickle, pickle_kwargs, max_header_size)\u001b[0m\n\u001b[1;32m    829\u001b[0m         array \u001b[38;5;241m=\u001b[39m array\u001b[38;5;241m.\u001b[39mtranspose()\n\u001b[1;32m    830\u001b[0m     \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[0;32m--> 831\u001b[0m         \u001b[43marray\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mshape\u001b[49m \u001b[38;5;241m=\u001b[39m shape\n\u001b[1;32m    833\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m array\n",
      "\u001b[0;31mValueError\u001b[0m: cannot reshape array of size 21102576 into shape (142,4500,64)"
     ]
    }
   ],
   "source": [
    "#Combine-features\n",
    "\n",
    "percent = [10,20,10,20]\n",
    "\n",
    "gcn_gamma = 0.5\n",
    "\n",
    "for i in range(len(percent)):\n",
    "    node_features =  []\n",
    "    if i<1:\n",
    "        print(\"RT \", percent[i])\n",
    "        data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "        data_org_indicator = copy.deepcopy(data_org)\n",
    "        data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "        data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent[i])))\n",
    "        data_train_indicator = copy.deepcopy(data_train)\n",
    "        data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "        outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "        outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "        outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "        outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "        outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "        \n",
    "        loss_fn = Custom_Loss(gcn_gamma)\n",
    "        temp_train = copy.deepcopy(data_train)\n",
    "        gcn_features = []\n",
    "        \n",
    "        for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "            temp = temp_train[:,:,k]\n",
    "        #     a = time.time()\n",
    "        #     csm_user, csm_serv = similarity_feature(temp)\n",
    "        #     csm_user = user_train_and_test(csm_user)\n",
    "        #     csm_serv = serv_train_and_test(csm_serv)\n",
    "        #     csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "        #     user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "        #     user_svd, serv_svd = svd_feature(temp)\n",
    "        #     svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "        #     stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        #     node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "        #     node_features.append(node_feature)\n",
    "            node_feature = np.load(base_path.format('RT_{}_node_features.npy'.format(percent[i])))[k-55]\n",
    "\n",
    "            # node_feature = np.load(base_path.format('RT_{}_Combine_Feature.npy'.format(percent[i])))\n",
    "            # node_feature  = node_feature.reshape(9, 142+4500, 155)\n",
    "\n",
    "            adj_norm = adj_calculation(data_train[:,:,k])\n",
    "            gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "            \n",
    "            gcn_features.append(gcn_extracted_features)\n",
    "\n",
    "        # gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "        # np.save(base_path.format('RT_{}_GCN_Combine_Feature_adamW_{}'.format(percent[i], gcn_gamma)), gcn_features)\n",
    "        # np.save(base_path.format('RT_{}_node_features'.format(percent[i])), node_features)\n",
    "        np.save(base_path.format('RT_{}_GCN_Combine_Feature_adamW_{}_with_attn'.format(percent[i], gcn_gamma)), gcn_features)\n",
    "\n",
    "        gcn_features = np.load(base_path.format('RT_{}_GCN_Combine_Feature_adamW_{}_with_attn.npy'.format(percent[i], gcn_gamma)))\n",
    "\n",
    "        gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "        \n",
    "        X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "        \n",
    "        np.save(base_path.format('RT_X_train_8_adamW_{}_{}_with_attn'.format(percent[i], gcn_gamma)), X_train)\n",
    "        np.save(base_path.format('RT_Y_train_8_adamW_{}_{}_with_attn'.format(percent[i], gcn_gamma)), Y_train)\n",
    "        np.save(base_path.format('RT_X_pred_8_adamW_{}_{}_with_attn'.format(percent[i], gcn_gamma)), X_pred)\n",
    "\n",
    "        X_train = np.load(base_path.format('RT_X_train_8_adamW_{}_{}_with_attn.npy'.format(percent[i], gcn_gamma)))\n",
    "        Y_train = np.load(base_path.format('RT_Y_train_8_adamW_{}_{}_with_attn.npy'.format(percent[i], gcn_gamma)))\n",
    "        X_pred = np.load(base_path.format('RT_X_pred_8_adamW_{}_{}_with_attn.npy'.format(percent[i], gcn_gamma)))\n",
    "       \n",
    "        xt = copy.deepcopy(X_train[:,:,:])\n",
    "        xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "        xp = copy.deepcopy(X_pred[:,:,:])\n",
    "        xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "        # gammas = [ 0.1, 0.25, 0.5, 0.75, 1, 5, 10]\n",
    "        # gammas = [ 0.25, 0.5, 0.75, 1]\n",
    "        gammas = [0.75]\n",
    "        mae_min = 100\n",
    "        for gamma in gammas:\n",
    "            print(\"For gamma = \", gamma)\n",
    "            # loss_obj = Utility(gamma)\n",
    "            overall_pred = copy.deepcopy(data_train)\n",
    "            transf_model, t_train_time = transformer_train(63, gamma, xt, Y_train)\n",
    "            overall_pred[:,:,-1], t_pred_time, mae = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "            if mae_min > mae:\n",
    "                mae_min = mae\n",
    "                np.save(base_path.format('RT_transformer_pred'.format(percent[i])), overall_pred)\n",
    "            \n",
    "#         print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "#         print(\"T prediction time = {:.5f}\".format(t_pred_time))\n",
    "        \n",
    "    else:\n",
    "        print(\"TP \", percent[i])\n",
    "        data_org = np.load(base_path.format('tpdata_full_O.npy'))\n",
    "        data_org_indicator = copy.deepcopy(data_org)\n",
    "        data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "        data_train = np.load(base_path.format('tpdata_{}.npy'.format(percent[i])))\n",
    "        data_train_indicator = copy.deepcopy(data_train)\n",
    "        data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "        outlier2 = np.load(base_path.format('tp_outlier_{}.npy'.format(2)))\n",
    "        outlier4 = np.load(base_path.format('tp_outlier_{}.npy'.format(4)))\n",
    "        outlier6 = np.load(base_path.format('tp_outlier_{}.npy'.format(6)))\n",
    "        outlier8 = np.load(base_path.format('tp_outlier_{}.npy'.format(8)))\n",
    "        outlier10 = np.load(base_path.format('tp_outlier_{}.npy'.format(10)))\n",
    "        \n",
    "        temp_train = copy.deepcopy(data_train)\n",
    "        \n",
    "        gamma_gcn = [1,10]\n",
    "        for ggcn in gamma_gcn:\n",
    "            loss_fn = Custom_Loss(ggcn)\n",
    "\n",
    "            gcn_features = []\n",
    "\n",
    "            for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "                temp = temp_train[:,:,k]\n",
    "                a = time.time()\n",
    "                csm_user, csm_serv = similarity_feature(temp)\n",
    "                csm_user = user_train_and_test(csm_user)\n",
    "                csm_serv = serv_train_and_test(csm_serv)\n",
    "                csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "                user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "                user_svd, serv_svd = svd_feature(temp)\n",
    "                svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "                stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "                node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "\n",
    "                adj_norm = adj_calculation(data_train[:,:,k])\n",
    "                gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "                gcn_features.append(gcn_extracted_features)\n",
    "\n",
    "            gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "            np.save(base_path.format('TP_{}_GCN_Combine_Feature_adamW_{}'.format(percent[i], ggcn)), gcn_features)\n",
    "\n",
    "            gcn_features = np.load(base_path.format('TP_{}_GCN_Combine_Feature_adamW_{}.npy'.format(percent[i], ggcn)))\n",
    "\n",
    "            gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "            X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "            np.save(base_path.format('TP_X_train_8_adamW_{}_{}'.format(percent[i], ggcn)), X_train)\n",
    "            np.save(base_path.format('TP_Y_train_8_adamW_{}_{}'.format(percent[i], ggcn)), Y_train)\n",
    "            np.save(base_path.format('TP_X_pred_8_adamW_{}_{}'.format(percent[i], ggcn)), X_pred)\n",
    "\n",
    "            X_train = np.load(base_path.format('TP_X_train_8_adamW_{}_{}.npy'.format(percent[i], ggcn)))\n",
    "            Y_train = np.load(base_path.format('TP_Y_train_8_adamW_{}_{}.npy'.format(percent[i], ggcn)))\n",
    "            X_pred = np.load(base_path.format('TP_X_pred_8_adamW_{}_{}.npy'.format(percent[i], ggcn)))\n",
    "\n",
    "            xt = copy.deepcopy(X_train[:,:,:])\n",
    "            xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "            xp = copy.deepcopy(X_pred[:,:,:])\n",
    "            xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "            gamma_transf = [10, 5, 1, 0.75, 0.5, 0.25, 0.1]\n",
    "            for gtrans in gamma_transf:\n",
    "                print(\"For gamma = \", gtrans)\n",
    "                loss_obj = Utility(gtrans)\n",
    "                overall_pred = copy.deepcopy(data_train)\n",
    "                transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "                overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "                print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "                print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d986809f-ac21-42b6-9da5-fd99b633899d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "ee691bcb-daeb-459d-9334-4d5035186f03",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RT  10\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "df534d1e2fe441c6a1a8e0a4effd7ca8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[43], line 49\u001b[0m\n\u001b[1;32m     45\u001b[0m     \u001b[38;5;66;03m# node_feature = np.load(base_path.format('RT_{}_Combine_Feature.npy'.format(percent[i])))\u001b[39;00m\n\u001b[1;32m     46\u001b[0m     \u001b[38;5;66;03m# node_feature  = node_feature.reshape(9, 142+4500, 155)\u001b[39;00m\n\u001b[1;32m     48\u001b[0m     adj_norm \u001b[38;5;241m=\u001b[39m adj_calculation(data_train[:,:,k])\n\u001b[0;32m---> 49\u001b[0m     gcn_extracted_features, rt_pred_gconv \u001b[38;5;241m=\u001b[39m \u001b[43mgcn_train_and_predict\u001b[49m\u001b[43m(\u001b[49m\u001b[43mk\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mloss_fn\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43madj_norm\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mnode_feature\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mdata_train\u001b[49m\u001b[43m[\u001b[49m\u001b[43m:\u001b[49m\u001b[43m,\u001b[49m\u001b[43m:\u001b[49m\u001b[43m,\u001b[49m\u001b[43mk\u001b[49m\u001b[43m]\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     51\u001b[0m     gcn_features\u001b[38;5;241m.\u001b[39mappend(gcn_extracted_features)\n\u001b[1;32m     53\u001b[0m gcn_features \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39marray(gcn_features)\u001b[38;5;241m.\u001b[39mreshape(\u001b[38;5;28mlen\u001b[39m(gcn_features)\u001b[38;5;241m*\u001b[39madj_norm\u001b[38;5;241m.\u001b[39mshape[\u001b[38;5;241m0\u001b[39m], \u001b[38;5;241m128\u001b[39m)\n",
      "Cell \u001b[0;32mIn[40], line 56\u001b[0m, in \u001b[0;36mgcn_train_and_predict\u001b[0;34m(k, loss_fn, adj_norm, node_feature, gcn_train_mat)\u001b[0m\n\u001b[1;32m     54\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m epoch \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28mrange\u001b[39m(\u001b[38;5;241m10000\u001b[39m):\n\u001b[1;32m     55\u001b[0m     start_time \u001b[38;5;241m=\u001b[39m time\u001b[38;5;241m.\u001b[39mtime()    \n\u001b[0;32m---> 56\u001b[0m     loss_value \u001b[38;5;241m=\u001b[39m \u001b[43mtrain\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     58\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m epoch \u001b[38;5;241m%\u001b[39m\u001b[38;5;241m500\u001b[39m\u001b[38;5;241m==\u001b[39m\u001b[38;5;241m0\u001b[39m:\n\u001b[1;32m     59\u001b[0m         train_loss\u001b[38;5;241m.\u001b[39mappend(loss_value)\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/util/traceback_utils.py:150\u001b[0m, in \u001b[0;36mfilter_traceback.<locals>.error_handler\u001b[0;34m(*args, **kwargs)\u001b[0m\n\u001b[1;32m    148\u001b[0m filtered_tb \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[1;32m    149\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m--> 150\u001b[0m   \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mfn\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    151\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m e:\n\u001b[1;32m    152\u001b[0m   filtered_tb \u001b[38;5;241m=\u001b[39m _process_traceback_frames(e\u001b[38;5;241m.\u001b[39m__traceback__)\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/polymorphic_function.py:825\u001b[0m, in \u001b[0;36mFunction.__call__\u001b[0;34m(self, *args, **kwds)\u001b[0m\n\u001b[1;32m    822\u001b[0m compiler \u001b[38;5;241m=\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mxla\u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_jit_compile \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mnonXla\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    824\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m OptionalXlaContext(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_jit_compile):\n\u001b[0;32m--> 825\u001b[0m   result \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_call\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwds\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    827\u001b[0m new_tracing_count \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mexperimental_get_tracing_count()\n\u001b[1;32m    828\u001b[0m without_tracing \u001b[38;5;241m=\u001b[39m (tracing_count \u001b[38;5;241m==\u001b[39m new_tracing_count)\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/polymorphic_function.py:857\u001b[0m, in \u001b[0;36mFunction._call\u001b[0;34m(self, *args, **kwds)\u001b[0m\n\u001b[1;32m    854\u001b[0m   \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_lock\u001b[38;5;241m.\u001b[39mrelease()\n\u001b[1;32m    855\u001b[0m   \u001b[38;5;66;03m# In this case we have created variables on the first call, so we run the\u001b[39;00m\n\u001b[1;32m    856\u001b[0m   \u001b[38;5;66;03m# defunned version which is guaranteed to never create variables.\u001b[39;00m\n\u001b[0;32m--> 857\u001b[0m   \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_no_variable_creation_fn\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwds\u001b[49m\u001b[43m)\u001b[49m  \u001b[38;5;66;03m# pylint: disable=not-callable\u001b[39;00m\n\u001b[1;32m    858\u001b[0m \u001b[38;5;28;01melif\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_variable_creation_fn \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m    859\u001b[0m   \u001b[38;5;66;03m# Release the lock early so that multiple threads can perform the call\u001b[39;00m\n\u001b[1;32m    860\u001b[0m   \u001b[38;5;66;03m# in parallel.\u001b[39;00m\n\u001b[1;32m    861\u001b[0m   \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_lock\u001b[38;5;241m.\u001b[39mrelease()\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/tracing_compiler.py:148\u001b[0m, in \u001b[0;36mTracingCompiler.__call__\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m    145\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_lock:\n\u001b[1;32m    146\u001b[0m   (concrete_function,\n\u001b[1;32m    147\u001b[0m    filtered_flat_args) \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_maybe_define_function(args, kwargs)\n\u001b[0;32m--> 148\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mconcrete_function\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_call_flat\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    149\u001b[0m \u001b[43m    \u001b[49m\u001b[43mfiltered_flat_args\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcaptured_inputs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mconcrete_function\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcaptured_inputs\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/monomorphic_function.py:1349\u001b[0m, in \u001b[0;36mConcreteFunction._call_flat\u001b[0;34m(self, args, captured_inputs)\u001b[0m\n\u001b[1;32m   1345\u001b[0m possible_gradient_type \u001b[38;5;241m=\u001b[39m gradients_util\u001b[38;5;241m.\u001b[39mPossibleTapeGradientTypes(args)\n\u001b[1;32m   1346\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m (possible_gradient_type \u001b[38;5;241m==\u001b[39m gradients_util\u001b[38;5;241m.\u001b[39mPOSSIBLE_GRADIENT_TYPES_NONE\n\u001b[1;32m   1347\u001b[0m     \u001b[38;5;129;01mand\u001b[39;00m executing_eagerly):\n\u001b[1;32m   1348\u001b[0m   \u001b[38;5;66;03m# No tape is watching; skip to running the function.\u001b[39;00m\n\u001b[0;32m-> 1349\u001b[0m   \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_build_call_outputs(\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_inference_function\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m)\u001b[49m)\n\u001b[1;32m   1350\u001b[0m forward_backward \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_select_forward_and_backward_functions(\n\u001b[1;32m   1351\u001b[0m     args,\n\u001b[1;32m   1352\u001b[0m     possible_gradient_type,\n\u001b[1;32m   1353\u001b[0m     executing_eagerly)\n\u001b[1;32m   1354\u001b[0m forward_function, args_with_tangents \u001b[38;5;241m=\u001b[39m forward_backward\u001b[38;5;241m.\u001b[39mforward()\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/atomic_function.py:196\u001b[0m, in \u001b[0;36mAtomicFunction.__call__\u001b[0;34m(self, *args)\u001b[0m\n\u001b[1;32m    194\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m record\u001b[38;5;241m.\u001b[39mstop_recording():\n\u001b[1;32m    195\u001b[0m   \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_bound_context\u001b[38;5;241m.\u001b[39mexecuting_eagerly():\n\u001b[0;32m--> 196\u001b[0m     outputs \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_bound_context\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcall_function\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    197\u001b[0m \u001b[43m        \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mname\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    198\u001b[0m \u001b[43m        \u001b[49m\u001b[38;5;28;43mlist\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43margs\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    199\u001b[0m \u001b[43m        \u001b[49m\u001b[38;5;28;43mlen\u001b[39;49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfunction_type\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mflat_outputs\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    200\u001b[0m \u001b[43m    \u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    201\u001b[0m   \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    202\u001b[0m     outputs \u001b[38;5;241m=\u001b[39m make_call_op_in_graph(\u001b[38;5;28mself\u001b[39m, \u001b[38;5;28mlist\u001b[39m(args))\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/context.py:1457\u001b[0m, in \u001b[0;36mContext.call_function\u001b[0;34m(self, name, tensor_inputs, num_outputs)\u001b[0m\n\u001b[1;32m   1455\u001b[0m cancellation_context \u001b[38;5;241m=\u001b[39m cancellation\u001b[38;5;241m.\u001b[39mcontext()\n\u001b[1;32m   1456\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m cancellation_context \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[0;32m-> 1457\u001b[0m   outputs \u001b[38;5;241m=\u001b[39m \u001b[43mexecute\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mexecute\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   1458\u001b[0m \u001b[43m      \u001b[49m\u001b[43mname\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdecode\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mutf-8\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1459\u001b[0m \u001b[43m      \u001b[49m\u001b[43mnum_outputs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mnum_outputs\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1460\u001b[0m \u001b[43m      \u001b[49m\u001b[43minputs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mtensor_inputs\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1461\u001b[0m \u001b[43m      \u001b[49m\u001b[43mattrs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mattrs\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1462\u001b[0m \u001b[43m      \u001b[49m\u001b[43mctx\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1463\u001b[0m \u001b[43m  \u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   1464\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m   1465\u001b[0m   outputs \u001b[38;5;241m=\u001b[39m execute\u001b[38;5;241m.\u001b[39mexecute_with_cancellation(\n\u001b[1;32m   1466\u001b[0m       name\u001b[38;5;241m.\u001b[39mdecode(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mutf-8\u001b[39m\u001b[38;5;124m\"\u001b[39m),\n\u001b[1;32m   1467\u001b[0m       num_outputs\u001b[38;5;241m=\u001b[39mnum_outputs,\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m   1471\u001b[0m       cancellation_manager\u001b[38;5;241m=\u001b[39mcancellation_context,\n\u001b[1;32m   1472\u001b[0m   )\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/execute.py:53\u001b[0m, in \u001b[0;36mquick_execute\u001b[0;34m(op_name, num_outputs, inputs, attrs, ctx, name)\u001b[0m\n\u001b[1;32m     51\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[1;32m     52\u001b[0m   ctx\u001b[38;5;241m.\u001b[39mensure_initialized()\n\u001b[0;32m---> 53\u001b[0m   tensors \u001b[38;5;241m=\u001b[39m \u001b[43mpywrap_tfe\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mTFE_Py_Execute\u001b[49m\u001b[43m(\u001b[49m\u001b[43mctx\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_handle\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mdevice_name\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mop_name\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m     54\u001b[0m \u001b[43m                                      \u001b[49m\u001b[43minputs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mattrs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mnum_outputs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     55\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m core\u001b[38;5;241m.\u001b[39m_NotOkStatusException \u001b[38;5;28;01mas\u001b[39;00m e:\n\u001b[1;32m     56\u001b[0m   \u001b[38;5;28;01mif\u001b[39;00m name \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "percent = [10,20,10,20]\n",
    "\n",
    "gcn_gamma = 5\n",
    "\n",
    "for i in range(len(percent)):\n",
    "    node_features =  []\n",
    "    if i<1:\n",
    "        print(\"RT \", percent[i])\n",
    "        data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "        data_org_indicator = copy.deepcopy(data_org)\n",
    "        data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "        data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent[i])))\n",
    "        data_train_indicator = copy.deepcopy(data_train)\n",
    "        data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "        outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "        outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "        outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "        outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "        outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "        \n",
    "        loss_fn = Custom_Loss(gcn_gamma)\n",
    "        temp_train = copy.deepcopy(data_train)\n",
    "        gcn_features = []\n",
    "        \n",
    "        for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "            temp = temp_train[:,:,k]\n",
    "        #     a = time.time()\n",
    "        #     csm_user, csm_serv = similarity_feature(temp)\n",
    "        #     csm_user = user_train_and_test(csm_user)\n",
    "        #     csm_serv = serv_train_and_test(csm_serv)\n",
    "        #     csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "        #     user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "        #     user_svd, serv_svd = svd_feature(temp)\n",
    "        #     svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "        #     stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        #     node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "        #     node_features.append(node_feature)\n",
    "            node_feature = np.load(base_path.format('RT_{}_node_features.npy'.format(percent[i])))[k-55]\n",
    "\n",
    "            # node_feature = np.load(base_path.format('RT_{}_Combine_Feature.npy'.format(percent[i])))\n",
    "            # node_feature  = node_feature.reshape(9, 142+4500, 155)\n",
    "\n",
    "            adj_norm = adj_calculation(data_train[:,:,k])\n",
    "            gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "            \n",
    "            gcn_features.append(gcn_extracted_features)\n",
    "\n",
    "        gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "        # np.save(base_path.format('RT_{}_GCN_Combine_Feature_adamW_{}'.format(percent[i], gcn_gamma)), gcn_features)\n",
    "        # np.save(base_path.format('RT_{}_node_features'.format(percent[i])), node_features)\n",
    "        np.save(base_path.format('RT_{}_GCN_Combine_Feature_adamW_{}_with_attn'.format(percent[i], gcn_gamma)), gcn_features)\n",
    "\n",
    "        gcn_features = np.load(base_path.format('RT_{}_GCN_Combine_Feature_adamW_{}_with_attn.npy'.format(percent[i], gcn_gamma)))\n",
    "\n",
    "        gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "        \n",
    "        X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "        \n",
    "        np.save(base_path.format('RT_X_train_8_adamW_{}_{}_with_attn'.format(percent[i], gcn_gamma)), X_train)\n",
    "        np.save(base_path.format('RT_Y_train_8_adamW_{}_{}_with_attn'.format(percent[i], gcn_gamma)), Y_train)\n",
    "        np.save(base_path.format('RT_X_pred_8_adamW_{}_{}_with_attn'.format(percent[i], gcn_gamma)), X_pred)\n",
    "\n",
    "        # X_train = np.load(base_path.format('RT_X_train_8_adamW_{}_{}_with_attn.npy'.format(percent[i], gcn_gamma)))\n",
    "        # Y_train = np.load(base_path.format('RT_Y_train_8_adamW_{}_{}_with_attn.npy'.format(percent[i], gcn_gamma)))\n",
    "        # X_pred = np.load(base_path.format('RT_X_pred_8_adamW_{}_{}_with_attn.npy'.format(percent[i], gcn_gamma)))\n",
    "       \n",
    "        xt = copy.deepcopy(X_train[:,:,:])\n",
    "        xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "        xp = copy.deepcopy(X_pred[:,:,:])\n",
    "        xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "        # gammas = [ 0.1, 0.25, 0.5, 0.75, 1, 5, 10]\n",
    "        gammas = [ 0.25, 0.5, 0.75, 1]\n",
    "        mae_min = 100\n",
    "        for gamma in gammas:\n",
    "            print(\"For gamma = \", gamma)\n",
    "            loss_obj = Utility(gamma)\n",
    "            overall_pred = copy.deepcopy(data_train)\n",
    "            transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "            overall_pred[:,:,-1], t_pred_time, mae = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "            if mae_min > mae:\n",
    "                mae_min = mae\n",
    "                np.save(base_path.format('RT_transformer_pred'.format(percent[i])), overall_pred)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b9a17704",
   "metadata": {},
   "outputs": [],
   "source": [
    "# RT-10 gamma = 5\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0285, 0.9252, 0.8601, 0.8019, 0.7563, 0.7247\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.8950, 2.6822, 2.5959, 2.5260, 2.4886, 2.4698\n",
    "\n",
    "For gamma =  0.25\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "0.9118, 0.8087, 0.7429, 0.6827, 0.6348, 0.6003\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "2.9140, 2.7162, 2.6297, 2.5568, 2.5177, 2.4957\n",
    "\n",
    "For gamma =  0.5\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "0.9121, 0.8067, 0.7384, 0.6766, 0.6272, 0.5912\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "2.9488, 2.7441, 2.6528, 2.5766, 2.5347, 2.5102"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e093f27b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# with AdamW\n",
    "# GCN\n",
    "# [2500, 10000], [1e-0, 1e-1, 1e-2])       \n",
    "# lr = 1e-3 \n",
    "# wd = 1e-4 \n",
    "\n",
    "# transformer\n",
    "# [10, 20], [1e-0, 1e-1, 1e-2]\n",
    "# lr = 1e-4 \n",
    "# wd = 1e-5\n",
    "\n",
    "# RT10\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0030, 0.8892, 0.8291, 0.7763, 0.7361, 0.7084\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9238, 2.6832, 2.6041, 2.5422, 2.5119, 2.4996\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 0.8228, 0.7086, 0.6403, 0.5803, 0.5348, 0.5041\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 2.7194, 2.4783, 2.3799, 2.3022, 2.2656, 2.2496\n",
    "\n",
    "# RT20\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.6979, 0.6150, 0.5692, 0.5283, 0.4971, 0.4762\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3482, 2.1432, 2.0737, 2.0175, 1.9902, 1.9817\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 0.6269, 0.5400, 0.4919, 0.4483, 0.4152, 0.3942\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 2.2874, 2.0727, 1.9975, 1.9349, 1.9049, 1.8932\n",
    "\n",
    "\n",
    "# TP10\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.5506, 2.7552, 1.9428, 1.5579, 1.3063, 1.1455\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 39.6347, 12.2216, 7.2370, 5.2327, 4.1727, 3.5095\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 6.3255, 2.7803, 1.8770, 1.4798, 1.2262, 1.0651\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 45.1194, 12.6938, 6.8356, 4.6938, 3.7859, 3.2126\n",
    "\n",
    "# TP20\n",
    "# Time-stamp =  63\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.3865, 2.2045, 1.5235, 1.2170, 1.0198, 0.8877\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 34.7350, 11.1865, 6.3128, 4.4320, 3.5827, 2.9768\n",
    "# Time-stamp =  63\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 5.3469, 2.3725, 1.5264, 1.1570, 0.9607, 0.8405\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 41.1733, 12.4984, 6.4614, 3.9612, 3.0831, 2.6435\n",
    "# Transformer training time = 692.72442\n",
    "# T prediction time = 0.00041"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e4995e7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bd8d99e8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "307f0264",
   "metadata": {},
   "outputs": [],
   "source": [
    "Time-stamp =  63\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "0.8424, 0.7252, 0.6543, 0.5923, 0.5476, 0.5170\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "2.7108, 2.4548, 2.3540, 2.2719, 2.2335, 2.2141\n",
    "\n",
    "Time-stamp =  63\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "0.7935, 0.6894, 0.6352, 0.5872, 0.5509, 0.5233\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "2.6198, 2.4072, 2.3335, 2.2733, 2.2452, 2.2292"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ed4c158d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "64a2e25c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "542e2c190af348668e1134af51937926",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2912.5134422779083\n",
      "(63900, 9, 256) (575100, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_7\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_8 (InputLayer)            [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_28 (MultiH (None, 9, 256)       1051904     input_8[0][0]                    \n",
      "                                                                 input_8[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_56 (TFOpLa (None, 9, 256)       0           multi_head_attention_28[0][0]    \n",
      "                                                                 input_8[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_56 (LayerNo (None, 9, 256)       512         tf.__operators__.add_56[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_56 (TFOp (None, 256, 9)       0           layer_normalization_56[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_56 (Conv1D)              (None, 256, 4)       112         tf.compat.v1.transpose_56[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_35 (Dropout)            (None, 256, 4)       0           conv1d_56[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_57 (Conv1D)              (None, 256, 9)       45          dropout_35[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_57 (TFOp (None, 9, 256)       0           conv1d_57[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_57 (TFOpLa (None, 9, 256)       0           tf.compat.v1.transpose_57[0][0]  \n",
      "                                                                 layer_normalization_56[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_57 (LayerNo (None, 9, 256)       512         tf.__operators__.add_57[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_29 (MultiH (None, 9, 256)       1051904     layer_normalization_57[0][0]     \n",
      "                                                                 layer_normalization_57[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_58 (TFOpLa (None, 9, 256)       0           multi_head_attention_29[0][0]    \n",
      "                                                                 layer_normalization_57[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_58 (LayerNo (None, 9, 256)       512         tf.__operators__.add_58[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_58 (TFOp (None, 256, 9)       0           layer_normalization_58[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_58 (Conv1D)              (None, 256, 4)       112         tf.compat.v1.transpose_58[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_36 (Dropout)            (None, 256, 4)       0           conv1d_58[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_59 (Conv1D)              (None, 256, 9)       45          dropout_36[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_59 (TFOp (None, 9, 256)       0           conv1d_59[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_59 (TFOpLa (None, 9, 256)       0           tf.compat.v1.transpose_59[0][0]  \n",
      "                                                                 layer_normalization_58[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_59 (LayerNo (None, 9, 256)       512         tf.__operators__.add_59[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_30 (MultiH (None, 9, 256)       1051904     layer_normalization_59[0][0]     \n",
      "                                                                 layer_normalization_59[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_60 (TFOpLa (None, 9, 256)       0           multi_head_attention_30[0][0]    \n",
      "                                                                 layer_normalization_59[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_60 (LayerNo (None, 9, 256)       512         tf.__operators__.add_60[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_60 (TFOp (None, 256, 9)       0           layer_normalization_60[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_60 (Conv1D)              (None, 256, 4)       112         tf.compat.v1.transpose_60[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_37 (Dropout)            (None, 256, 4)       0           conv1d_60[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_61 (Conv1D)              (None, 256, 9)       45          dropout_37[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_61 (TFOp (None, 9, 256)       0           conv1d_61[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_61 (TFOpLa (None, 9, 256)       0           tf.compat.v1.transpose_61[0][0]  \n",
      "                                                                 layer_normalization_60[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_61 (LayerNo (None, 9, 256)       512         tf.__operators__.add_61[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_31 (MultiH (None, 9, 256)       1051904     layer_normalization_61[0][0]     \n",
      "                                                                 layer_normalization_61[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_62 (TFOpLa (None, 9, 256)       0           multi_head_attention_31[0][0]    \n",
      "                                                                 layer_normalization_61[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_62 (LayerNo (None, 9, 256)       512         tf.__operators__.add_62[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_62 (TFOp (None, 256, 9)       0           layer_normalization_62[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_62 (Conv1D)              (None, 256, 4)       112         tf.compat.v1.transpose_62[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_38 (Dropout)            (None, 256, 4)       0           conv1d_62[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_63 (Conv1D)              (None, 256, 9)       45          dropout_38[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_63 (TFOp (None, 9, 256)       0           conv1d_63[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_63 (TFOpLa (None, 9, 256)       0           tf.compat.v1.transpose_63[0][0]  \n",
      "                                                                 layer_normalization_62[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_63 (LayerNo (None, 9, 256)       512         tf.__operators__.add_63[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_7 (GlobalM (None, 9)            0           layer_normalization_63[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_14 (Dense)                (None, 128)          1280        global_max_pooling1d_7[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_39 (Dropout)            (None, 128)          0           dense_14[0][0]                   \n",
      "__________________________________________________________________________________________________\n",
      "dense_15 (Dense)                (None, 1)            129         dropout_39[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n",
      "Epoch 1/200\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1598/1598 [==============================] - 18s 10ms/step - loss: 3.0632 - mae: 13.3012 - val_loss: 2.7636 - val_mae: 11.2977\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.6389 - mae: 12.0454 - val_loss: 2.3691 - val_mae: 10.9059\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.4593 - mae: 11.3098 - val_loss: 2.2514 - val_mae: 10.0407\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.3911 - mae: 10.8961 - val_loss: 2.2600 - val_mae: 9.9480\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.3378 - mae: 10.5145 - val_loss: 2.2060 - val_mae: 9.7400\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.3099 - mae: 10.2455 - val_loss: 2.1812 - val_mae: 9.5381\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.2970 - mae: 10.0579 - val_loss: 2.1971 - val_mae: 9.2147\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.2676 - mae: 9.7433 - val_loss: 2.2259 - val_mae: 9.5542\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2622 - mae: 9.6647 - val_loss: 2.1873 - val_mae: 8.8212\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.2477 - mae: 9.5010 - val_loss: 2.1316 - val_mae: 8.8213\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2396 - mae: 9.4707 - val_loss: 2.1807 - val_mae: 9.1510\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2245 - mae: 9.4739 - val_loss: 2.1299 - val_mae: 9.0669\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2224 - mae: 9.3800 - val_loss: 2.1467 - val_mae: 8.8001\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2165 - mae: 9.3272 - val_loss: 2.1714 - val_mae: 9.1389\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.2161 - mae: 9.3717 - val_loss: 2.1077 - val_mae: 8.7467\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2002 - mae: 8.9898 - val_loss: 2.0991 - val_mae: 8.7943\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1888 - mae: 8.9410 - val_loss: 2.1797 - val_mae: 9.0866\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1959 - mae: 9.0353 - val_loss: 2.0928 - val_mae: 8.3257\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1792 - mae: 8.8284 - val_loss: 2.0437 - val_mae: 8.5903\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1467 - mae: 8.6626 - val_loss: 2.0520 - val_mae: 8.3060\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1520 - mae: 8.5110 - val_loss: 2.0438 - val_mae: 8.4058\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1393 - mae: 8.6594 - val_loss: 2.0112 - val_mae: 7.8643\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1354 - mae: 8.5265 - val_loss: 1.9988 - val_mae: 7.9198\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1416 - mae: 8.5849 - val_loss: 2.1166 - val_mae: 8.6353\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1449 - mae: 8.5629 - val_loss: 1.9930 - val_mae: 7.7764\n",
      "Epoch 26/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1249 - mae: 8.4029 - val_loss: 2.0877 - val_mae: 8.6709\n",
      "Epoch 27/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1205 - mae: 8.4498 - val_loss: 2.0159 - val_mae: 7.9127\n",
      "Epoch 28/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1358 - mae: 8.4449 - val_loss: 1.9843 - val_mae: 7.9182\n",
      "Epoch 29/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1325 - mae: 8.2882 - val_loss: 1.9624 - val_mae: 7.4979\n",
      "Epoch 30/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1071 - mae: 8.0834 - val_loss: 1.9642 - val_mae: 7.4480\n",
      "Epoch 31/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1154 - mae: 8.1308 - val_loss: 1.9440 - val_mae: 7.4076\n",
      "Epoch 32/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0894 - mae: 7.9885 - val_loss: 1.9873 - val_mae: 7.5392\n",
      "Epoch 33/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0992 - mae: 8.0900 - val_loss: 1.9520 - val_mae: 7.5224\n",
      "Epoch 34/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1012 - mae: 8.1474 - val_loss: 2.0412 - val_mae: 7.5761\n",
      "Epoch 35/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1080 - mae: 8.2292 - val_loss: 1.9922 - val_mae: 7.3637\n",
      "Epoch 36/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.0849 - mae: 7.9593 - val_loss: 1.9346 - val_mae: 7.2855\n",
      "Epoch 37/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0834 - mae: 7.9329 - val_loss: 1.9995 - val_mae: 7.5360\n",
      "Epoch 38/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0659 - mae: 7.9827 - val_loss: 1.8609 - val_mae: 7.2306\n",
      "Epoch 39/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0765 - mae: 7.9617 - val_loss: 1.9754 - val_mae: 7.6982\n",
      "Epoch 40/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0706 - mae: 7.9236 - val_loss: 1.9286 - val_mae: 7.4420\n",
      "Epoch 41/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0544 - mae: 7.8488 - val_loss: 1.9625 - val_mae: 7.2793\n",
      "Epoch 42/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0738 - mae: 7.9759 - val_loss: 1.9216 - val_mae: 7.4604\n",
      "Epoch 43/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0687 - mae: 7.7984 - val_loss: 1.9005 - val_mae: 7.1232\n",
      "Epoch 44/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0640 - mae: 7.7995 - val_loss: 1.9345 - val_mae: 7.3426\n",
      "Epoch 45/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0557 - mae: 7.9276 - val_loss: 1.9739 - val_mae: 7.3980\n",
      "Epoch 46/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0541 - mae: 7.7666 - val_loss: 2.0034 - val_mae: 7.6180\n",
      "Epoch 47/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0624 - mae: 7.7922 - val_loss: 1.9720 - val_mae: 7.3767\n",
      "Epoch 48/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0537 - mae: 7.8518 - val_loss: 1.9114 - val_mae: 7.3676\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "6.4638, 2.8812, 1.9507, 1.5428, 1.2881, 1.1263\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "45.4045, 12.9284, 6.9183, 4.6632, 3.6852, 3.1365\n",
      "Transformer training time = 808.44085\n",
      "T prediction time = 0.00047\n"
     ]
    }
   ],
   "source": [
    "#SVD-features\n",
    "\n",
    "# gammas = [5]\n",
    "\n",
    "# for gamma in gammas:\n",
    "#     loss_fn = Custom_Loss(gamma)\n",
    "#     gcn_features = []\n",
    "#     print(\"For gamma = \", gamma)\n",
    "\n",
    "#     for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "#         temp = temp_train[:,:,k]\n",
    "    \n",
    "#         user_svd, serv_svd = svd_feature(temp)\n",
    "#         svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "\n",
    "#         node_feature = np.array(svd_feat)\n",
    "\n",
    "#         ae_time = ae_time + time.time() - a\n",
    "\n",
    "#         a = time.time()\n",
    "\n",
    "#         adj_norm = adj_calculation(data_train[:,:,k])\n",
    "#         gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "#         gcn_features.append(gcn_extracted_features)\n",
    "#         gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "#     gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "#     np.save(base_path.format('TP_{}_GCN_SVD_{}'.format(percent, gamma)), gcn_features)  \n",
    "#     print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))\n",
    "    \n",
    "# for gamma in gammas:\n",
    "gcn_features = np.load(base_path.format('TP_{}_GCN_SVD_{}.npy'.format(percent, 5)))\n",
    "gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "print(gcn_features.shape)\n",
    "\n",
    "a=time.time()\n",
    "X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "train_time = time.time() - a\n",
    "print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "\n",
    "xt = copy.deepcopy(X_train[:,:,:])\n",
    "xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "xp = copy.deepcopy(X_pred[:,:,:])\n",
    "xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "print(xt.shape, xp.shape)\n",
    "\n",
    "loss_obj = Utility(0.5)\n",
    "\n",
    "overall_pred = copy.deepcopy(data_train)\n",
    "transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "e6395604",
   "metadata": {},
   "outputs": [],
   "source": [
    "# np.save(base_path.format('TP_{}_X_train_8_time'.format(percent)), X_train)\n",
    "# np.save(base_path.format('TP_{}_Y_train_8_time'.format(percent)), Y_train)\n",
    "# np.save(base_path.format('TP_{}_X_pred_8_time'.format(percent)), X_pred)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "id": "13fe7243",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b521b97c5f5843a1b75d2ba98e01f1db",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.0035233497619628906\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.8316, 1.7287, 1.3191, 1.0966, 0.9411, 0.8354\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 40.2903, 8.0081, 5.3946, 4.0940, 3.1811, 2.6062\n",
      "GCN prediction:0.0034127235412597656\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.2355, 1.9165, 1.4007, 1.1409, 0.9706, 0.8584\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 36.8740, 9.8907, 5.9878, 4.4270, 3.5316, 3.0333\n",
      "GCN prediction:0.0035724639892578125\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.7719, 1.8974, 1.4414, 1.2066, 1.0330, 0.9067\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 32.5606, 9.1972, 5.9323, 4.5786, 3.6885, 3.0467\n",
      "GCN prediction:0.0033185482025146484\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4560, 1.9741, 1.4602, 1.1790, 0.9993, 0.8879\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 38.7068, 9.5771, 6.1920, 4.4846, 3.4522, 2.9329\n",
      "GCN prediction:0.0033121109008789062\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4970, 2.0518, 1.5319, 1.2195, 1.0318, 0.9173\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 39.5120, 10.2725, 7.3346, 5.3524, 4.1998, 3.6098\n",
      "GCN prediction:0.0033407211303710938\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4774, 2.0410, 1.4929, 1.1825, 0.9763, 0.8602\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 41.3311, 10.3414, 6.8246, 4.8615, 3.5466, 3.0516\n",
      "GCN prediction:0.0033392906188964844\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4566, 2.1640, 1.6160, 1.2728, 1.0683, 0.9403\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 37.6149, 10.4997, 7.1936, 5.0832, 4.0409, 3.4929\n",
      "GCN prediction:0.003339529037475586\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.7619, 2.1064, 1.5395, 1.2320, 1.0261, 0.9043\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 40.9712, 10.1732, 6.7548, 5.0468, 3.8957, 3.3091\n",
      "GCN prediction:0.003340482711791992\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.6397, 2.1641, 1.5499, 1.2151, 1.0119, 0.8873\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 36.5224, 10.6363, 6.9446, 5.0849, 4.0485, 3.4547\n",
      "AE Training time:5257.21395277977\n",
      "GCN training time:1452.402053117752\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e711691e96da46379c257ce5e343ff28",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2771.602110147476\n",
      "(127800, 9, 256) (511200, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_513\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_514 (InputLayer)          [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_344 (Multi (None, 9, 256)       1051904     input_514[0][0]                  \n",
      "                                                                 input_514[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_688 (TFOpL (None, 9, 256)       0           multi_head_attention_344[0][0]   \n",
      "                                                                 input_514[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_688 (LayerN (None, 9, 256)       512         tf.__operators__.add_688[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_688 (TFO (None, 256, 9)       0           layer_normalization_688[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_780 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_688[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2878 (Dropout)          (None, 256, 4)       0           conv1d_780[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_781 (Conv1D)             (None, 256, 9)       45          dropout_2878[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_689 (TFO (None, 9, 256)       0           conv1d_781[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_689 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_689[0][0] \n",
      "                                                                 layer_normalization_688[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_689 (LayerN (None, 9, 256)       512         tf.__operators__.add_689[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_345 (Multi (None, 9, 256)       1051904     layer_normalization_689[0][0]    \n",
      "                                                                 layer_normalization_689[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_690 (TFOpL (None, 9, 256)       0           multi_head_attention_345[0][0]   \n",
      "                                                                 layer_normalization_689[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_690 (LayerN (None, 9, 256)       512         tf.__operators__.add_690[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_690 (TFO (None, 256, 9)       0           layer_normalization_690[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_782 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_690[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2879 (Dropout)          (None, 256, 4)       0           conv1d_782[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_783 (Conv1D)             (None, 256, 9)       45          dropout_2879[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_691 (TFO (None, 9, 256)       0           conv1d_783[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_691 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_691[0][0] \n",
      "                                                                 layer_normalization_690[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_691 (LayerN (None, 9, 256)       512         tf.__operators__.add_691[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_346 (Multi (None, 9, 256)       1051904     layer_normalization_691[0][0]    \n",
      "                                                                 layer_normalization_691[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_692 (TFOpL (None, 9, 256)       0           multi_head_attention_346[0][0]   \n",
      "                                                                 layer_normalization_691[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_692 (LayerN (None, 9, 256)       512         tf.__operators__.add_692[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_692 (TFO (None, 256, 9)       0           layer_normalization_692[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_784 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_692[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2880 (Dropout)          (None, 256, 4)       0           conv1d_784[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_785 (Conv1D)             (None, 256, 9)       45          dropout_2880[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_693 (TFO (None, 9, 256)       0           conv1d_785[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_693 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_693[0][0] \n",
      "                                                                 layer_normalization_692[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_693 (LayerN (None, 9, 256)       512         tf.__operators__.add_693[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_347 (Multi (None, 9, 256)       1051904     layer_normalization_693[0][0]    \n",
      "                                                                 layer_normalization_693[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_694 (TFOpL (None, 9, 256)       0           multi_head_attention_347[0][0]   \n",
      "                                                                 layer_normalization_693[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_694 (LayerN (None, 9, 256)       512         tf.__operators__.add_694[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_694 (TFO (None, 256, 9)       0           layer_normalization_694[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_786 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_694[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2881 (Dropout)          (None, 256, 4)       0           conv1d_786[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_787 (Conv1D)             (None, 256, 9)       45          dropout_2881[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_695 (TFO (None, 9, 256)       0           conv1d_787[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_695 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_695[0][0] \n",
      "                                                                 layer_normalization_694[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_695 (LayerN (None, 9, 256)       512         tf.__operators__.add_695[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_86 (Global (None, 9)            0           layer_normalization_695[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dense_5161 (Dense)              (None, 128)          1280        global_max_pooling1d_86[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2882 (Dropout)          (None, 128)          0           dense_5161[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "dense_5162 (Dense)              (None, 1)            129         dropout_2882[0][0]               \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.7709 - mae: 11.8250 - val_loss: 1.4141 - val_mae: 8.3318\n",
      "Epoch 2/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.4999 - mae: 10.0260 - val_loss: 1.3684 - val_mae: 7.7063\n",
      "Epoch 3/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.4533 - mae: 9.4847 - val_loss: 1.3319 - val_mae: 7.7394\n",
      "Epoch 4/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.4194 - mae: 9.1163 - val_loss: 1.2397 - val_mae: 7.0905\n",
      "Epoch 5/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.4053 - mae: 8.9458 - val_loss: 1.3962 - val_mae: 7.3309\n",
      "Epoch 6/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3897 - mae: 8.7132 - val_loss: 1.2805 - val_mae: 7.0437\n",
      "Epoch 7/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3687 - mae: 8.4105 - val_loss: 1.2167 - val_mae: 6.7568\n",
      "Epoch 8/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3669 - mae: 8.4397 - val_loss: 1.3023 - val_mae: 7.0715\n",
      "Epoch 9/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3512 - mae: 8.2437 - val_loss: 1.2541 - val_mae: 6.8762\n",
      "Epoch 10/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3424 - mae: 8.1224 - val_loss: 1.2425 - val_mae: 6.7264\n",
      "Epoch 11/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3418 - mae: 8.1351 - val_loss: 1.1787 - val_mae: 6.6734\n",
      "Epoch 12/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3304 - mae: 8.0082 - val_loss: 1.2416 - val_mae: 6.6278\n",
      "Epoch 13/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3309 - mae: 8.0259 - val_loss: 1.2209 - val_mae: 6.5008\n",
      "Epoch 14/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3278 - mae: 8.0319 - val_loss: 1.2618 - val_mae: 6.5657\n",
      "Epoch 15/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3177 - mae: 7.8226 - val_loss: 1.3147 - val_mae: 6.5097\n",
      "Epoch 16/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3179 - mae: 7.8373 - val_loss: 1.3332 - val_mae: 6.6255\n",
      "Epoch 17/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3104 - mae: 7.7507 - val_loss: 1.3262 - val_mae: 6.6784\n",
      "Epoch 18/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3206 - mae: 7.7961 - val_loss: 1.2358 - val_mae: 6.3001\n",
      "Epoch 19/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3042 - mae: 7.6422 - val_loss: 1.2485 - val_mae: 6.2168\n",
      "Epoch 20/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3170 - mae: 7.8600 - val_loss: 1.2603 - val_mae: 7.3348\n",
      "Epoch 21/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3162 - mae: 7.8463 - val_loss: 1.3531 - val_mae: 6.5768\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "5.0742, 2.2169, 1.4750, 1.1558, 0.9794, 0.8590\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "39.7723, 11.1886, 5.9427, 3.9432, 3.2158, 2.7571\n",
      "Transformer training time = 651.56429\n",
      "T prediction time = 0.00042\n"
     ]
    }
   ],
   "source": [
    "#cosine-features\n",
    "\n",
    "gammas = [5]\n",
    "\n",
    "for gamma in gammas:\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "    gcn_features = []\n",
    "#     print(\"Dimension for the NMF = \", dim)\n",
    "    print(\"For gamma = \", gamma)\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        csm_user, csm_serv = similarity_feature(temp)\n",
    "        csm_user = user_train_and_test(csm_user)\n",
    "        csm_serv = serv_train_and_test(csm_serv)\n",
    "        csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "        node_feature = np.array(csm_feature)\n",
    "\n",
    "        ae_time = ae_time + time.time() - a\n",
    "\n",
    "        a = time.time()\n",
    "\n",
    "        adj_norm = adj_calculation(data_train[:,:,k])\n",
    "        gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "        gcn_features.append(gcn_extracted_features)\n",
    "        gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "    gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "    np.save(base_path.format('TP_{}_GCN_Cosine_{}'.format(percent, gamma)), gcn_features)\n",
    "    print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))\n",
    "    \n",
    "for gamma in gammas:\n",
    "    gcn_features = np.load(base_path.format('TP_{}_GCN_Cosine_{}.npy'.format(percent, gamma)))\n",
    "    gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "    \n",
    "    print(gcn_features.shape)\n",
    "\n",
    "    a=time.time()\n",
    "    X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "    train_time = time.time() - a\n",
    "    print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "    \n",
    "    xt = copy.deepcopy(X_train[:,:,:])\n",
    "    xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "    xp = copy.deepcopy(X_pred[:,:,:])\n",
    "    xp = np.transpose(xp, axes=(0,1,2))\n",
    "    \n",
    "    print(xt.shape, xp.shape)\n",
    "    \n",
    "    loss_obj = Utility(1)\n",
    "    \n",
    "    overall_pred = copy.deepcopy(data_train)\n",
    "    transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "    overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "    \n",
    "    print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "    print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "id": "35393c72",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "733a0f2e7ffe41239d74a3e8b5a977f8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.0028460025787353516\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.2658, 2.3003, 1.8220, 1.5304, 1.3324, 1.1924\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 37.2889, 8.6316, 5.9958, 4.5681, 3.6300, 3.0081\n",
      "GCN prediction:0.0028526782989501953\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4459, 2.5009, 1.9089, 1.5736, 1.3419, 1.1855\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 32.5504, 11.1456, 6.9111, 5.0061, 3.9139, 3.2715\n",
      "GCN prediction:0.002941608428955078\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.3974, 3.1621, 2.4251, 2.0008, 1.7198, 1.5368\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 35.7851, 12.5847, 7.9274, 5.7132, 4.4646, 3.7978\n",
      "GCN prediction:0.0028569698333740234\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 8.5336, 4.5734, 3.1725, 2.3066, 1.7758, 1.5030\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 50.7717, 18.4767, 11.1859, 6.8302, 4.2862, 3.2801\n",
      "GCN prediction:0.0028073787689208984\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.7771, 3.2779, 2.3780, 1.9208, 1.6589, 1.4885\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 40.4495, 13.6456, 7.9747, 5.4495, 4.4088, 3.8101\n",
      "GCN prediction:0.002836465835571289\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.4224, 2.9144, 2.0754, 1.6681, 1.3914, 1.2171\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 41.2714, 12.9742, 7.5280, 5.2019, 3.9724, 3.3277\n",
      "GCN prediction:0.002819061279296875\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.4787, 3.1683, 2.2945, 1.8252, 1.5278, 1.3234\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 38.1553, 13.5620, 8.2574, 5.7819, 4.5130, 3.6790\n",
      "GCN prediction:0.0028700828552246094\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.6252, 2.9859, 2.1297, 1.6951, 1.4016, 1.2231\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 40.1561, 12.7892, 7.3422, 5.2188, 3.9103, 3.2001\n",
      "GCN prediction:0.0028350353240966797\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.4858, 3.0479, 2.1882, 1.7336, 1.4520, 1.2776\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 36.6138, 12.9636, 7.6875, 5.1936, 3.9355, 3.1991\n",
      "AE Training time:5257.988574981689\n",
      "GCN training time:1701.5792791843414\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d9a1510a8f834071856433fe8bf470e7",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2759.0221784114838\n",
      "(127800, 9, 256) (511200, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_523\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_524 (InputLayer)          [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_348 (Multi (None, 9, 256)       1051904     input_524[0][0]                  \n",
      "                                                                 input_524[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_696 (TFOpL (None, 9, 256)       0           multi_head_attention_348[0][0]   \n",
      "                                                                 input_524[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_696 (LayerN (None, 9, 256)       512         tf.__operators__.add_696[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_696 (TFO (None, 256, 9)       0           layer_normalization_696[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_788 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_696[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2883 (Dropout)          (None, 256, 4)       0           conv1d_788[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_789 (Conv1D)             (None, 256, 9)       45          dropout_2883[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_697 (TFO (None, 9, 256)       0           conv1d_789[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_697 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_697[0][0] \n",
      "                                                                 layer_normalization_696[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_697 (LayerN (None, 9, 256)       512         tf.__operators__.add_697[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_349 (Multi (None, 9, 256)       1051904     layer_normalization_697[0][0]    \n",
      "                                                                 layer_normalization_697[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_698 (TFOpL (None, 9, 256)       0           multi_head_attention_349[0][0]   \n",
      "                                                                 layer_normalization_697[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_698 (LayerN (None, 9, 256)       512         tf.__operators__.add_698[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_698 (TFO (None, 256, 9)       0           layer_normalization_698[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_790 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_698[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2884 (Dropout)          (None, 256, 4)       0           conv1d_790[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_791 (Conv1D)             (None, 256, 9)       45          dropout_2884[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_699 (TFO (None, 9, 256)       0           conv1d_791[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_699 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_699[0][0] \n",
      "                                                                 layer_normalization_698[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_699 (LayerN (None, 9, 256)       512         tf.__operators__.add_699[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_350 (Multi (None, 9, 256)       1051904     layer_normalization_699[0][0]    \n",
      "                                                                 layer_normalization_699[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_700 (TFOpL (None, 9, 256)       0           multi_head_attention_350[0][0]   \n",
      "                                                                 layer_normalization_699[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_700 (LayerN (None, 9, 256)       512         tf.__operators__.add_700[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_700 (TFO (None, 256, 9)       0           layer_normalization_700[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_792 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_700[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2885 (Dropout)          (None, 256, 4)       0           conv1d_792[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_793 (Conv1D)             (None, 256, 9)       45          dropout_2885[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_701 (TFO (None, 9, 256)       0           conv1d_793[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_701 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_701[0][0] \n",
      "                                                                 layer_normalization_700[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_701 (LayerN (None, 9, 256)       512         tf.__operators__.add_701[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_351 (Multi (None, 9, 256)       1051904     layer_normalization_701[0][0]    \n",
      "                                                                 layer_normalization_701[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_702 (TFOpL (None, 9, 256)       0           multi_head_attention_351[0][0]   \n",
      "                                                                 layer_normalization_701[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_702 (LayerN (None, 9, 256)       512         tf.__operators__.add_702[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_702 (TFO (None, 256, 9)       0           layer_normalization_702[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_794 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_702[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2886 (Dropout)          (None, 256, 4)       0           conv1d_794[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_795 (Conv1D)             (None, 256, 9)       45          dropout_2886[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_703 (TFO (None, 9, 256)       0           conv1d_795[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_703 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_703[0][0] \n",
      "                                                                 layer_normalization_702[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_703 (LayerN (None, 9, 256)       512         tf.__operators__.add_703[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_87 (Global (None, 9)            0           layer_normalization_703[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dense_5163 (Dense)              (None, 128)          1280        global_max_pooling1d_87[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2887 (Dropout)          (None, 128)          0           dense_5163[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "dense_5164 (Dense)              (None, 1)            129         dropout_2887[0][0]               \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.8197 - mae: 11.8380 - val_loss: 1.5347 - val_mae: 8.9454\n",
      "Epoch 2/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6929 - mae: 10.9274 - val_loss: 1.5166 - val_mae: 8.4481\n",
      "Epoch 3/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6518 - mae: 10.2472 - val_loss: 1.5296 - val_mae: 8.1347\n",
      "Epoch 4/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6307 - mae: 9.9931 - val_loss: 1.5166 - val_mae: 8.3641\n",
      "Epoch 5/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6194 - mae: 9.8552 - val_loss: 1.5454 - val_mae: 8.3502\n",
      "Epoch 6/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6185 - mae: 9.7504 - val_loss: 1.5148 - val_mae: 8.1150\n",
      "Epoch 7/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6079 - mae: 9.7529 - val_loss: 1.5411 - val_mae: 8.1083\n",
      "Epoch 8/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6035 - mae: 9.7061 - val_loss: 1.5112 - val_mae: 8.1451\n",
      "Epoch 9/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6070 - mae: 9.7452 - val_loss: 1.6050 - val_mae: 9.5655\n",
      "Epoch 10/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5972 - mae: 9.7012 - val_loss: 1.5579 - val_mae: 8.4100\n",
      "Epoch 11/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5968 - mae: 9.6379 - val_loss: 1.5695 - val_mae: 8.7235\n",
      "Epoch 12/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5992 - mae: 9.7773 - val_loss: 1.5404 - val_mae: 8.3169\n",
      "Epoch 13/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5895 - mae: 9.5304 - val_loss: 1.5249 - val_mae: 8.1366\n",
      "Epoch 14/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5802 - mae: 9.5021 - val_loss: 1.5326 - val_mae: 8.3380\n",
      "Epoch 15/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5837 - mae: 9.5284 - val_loss: 1.5572 - val_mae: 8.8358\n",
      "Epoch 16/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5753 - mae: 9.4001 - val_loss: 1.5266 - val_mae: 7.7792\n",
      "Epoch 17/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5776 - mae: 9.2793 - val_loss: 1.5114 - val_mae: 8.1716\n",
      "Epoch 18/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5841 - mae: 9.4682 - val_loss: 1.5673 - val_mae: 8.7350\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "6.1931, 3.0329, 2.0507, 1.5661, 1.2874, 1.1112\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "42.8506, 13.9958, 7.6648, 4.8016, 3.6321, 3.0422\n",
      "Transformer training time = 558.52391\n",
      "T prediction time = 0.00041\n"
     ]
    }
   ],
   "source": [
    "#stat-features\n",
    "\n",
    "gammas = [5]\n",
    "\n",
    "for gamma in gammas:\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "    gcn_features = []\n",
    "    print(\"For gamma = \", gamma)\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        \n",
    "        user_stat, serv_stat = statistical_feature(temp)\n",
    "        stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        node_feature = np.array(stat_feature)\n",
    "\n",
    "        ae_time = ae_time + time.time() - a\n",
    "\n",
    "        a = time.time()\n",
    "\n",
    "        adj_norm = adj_calculation(data_train[:,:,k])\n",
    "        gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "        gcn_features.append(gcn_extracted_features)\n",
    "        gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "    gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "    np.save(base_path.format('TP_{}_GCN_Stat_{}'.format(percent, gamma)), gcn_features)\n",
    "\n",
    "#     np.save(base_path.format('RT_{}_GCN_combine_{}'.format(percent, gamma)), gcn_features)  \n",
    "#     np.save(base_path.format('RT_{}_GCN_SVD_cosine_stat_{}'.format(percent, gamma)), gcn_features)    \n",
    "    print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))\n",
    "    \n",
    "    \n",
    "for gamma in gammas:\n",
    "    gcn_features = np.load(base_path.format('TP_{}_GCN_Stat_{}.npy'.format(percent, gamma)))\n",
    "    gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "    \n",
    "    print(gcn_features.shape)\n",
    "\n",
    "    a=time.time()\n",
    "    X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "    train_time = time.time() - a\n",
    "    print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "    \n",
    "    xt = copy.deepcopy(X_train[:,:,:])\n",
    "    xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "    xp = copy.deepcopy(X_pred[:,:,:])\n",
    "    xp = np.transpose(xp, axes=(0,1,2))\n",
    "    \n",
    "    print(xt.shape, xp.shape)\n",
    "    \n",
    "    loss_obj = Utility(1)\n",
    "    \n",
    "    overall_pred = copy.deepcopy(data_train)\n",
    "    transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "    overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "    \n",
    "    print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "    print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "80621fc2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "591ac3e167b9453d94d010bde01db6dd",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.003287076950073242\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.9911, 1.9061, 1.8683, 1.8380, 1.8339, 1.8405\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.0528, 4.9471, 4.9402, 4.9368, 4.9679, 5.0069\n",
      "GCN prediction:0.003328084945678711\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3047, 2.2188, 2.1789, 2.1448, 2.1431, 2.1517\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.7378, 5.6448, 5.6448, 5.6457, 5.6844, 5.7315\n",
      "GCN prediction:0.003261089324951172\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3695, 2.2458, 2.1810, 2.1325, 2.1230, 2.1326\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.7592, 5.6100, 5.5897, 5.5875, 5.6300, 5.6852\n",
      "GCN prediction:0.0033075809478759766\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3126, 2.1939, 2.1425, 2.1027, 2.0935, 2.0991\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.8423, 5.7121, 5.7020, 5.7032, 5.7421, 5.7904\n",
      "GCN prediction:0.0033740997314453125\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.1579, 2.0574, 2.0122, 1.9737, 1.9664, 1.9718\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.3951, 5.2756, 5.2669, 5.2630, 5.2969, 5.3398\n",
      "GCN prediction:0.003212451934814453\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.2643, 2.1733, 2.1321, 2.1036, 2.1022, 2.1131\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.4901, 5.3889, 5.3845, 5.3917, 5.4306, 5.4767\n",
      "GCN prediction:0.0032851696014404297\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.1233, 2.0237, 1.9815, 1.9495, 1.9428, 1.9487\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.3234, 5.2115, 5.2050, 5.2068, 5.2412, 5.2830\n",
      "GCN prediction:0.003412008285522461\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8913, 0.8207, 0.7606, 0.7096, 0.6775, 0.6537\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.7047, 2.5756, 2.4970, 2.4233, 2.3934, 2.3693\n",
      "GCN prediction:0.003330707550048828\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.5954, 1.4489, 1.3741, 1.3143, 1.2864, 1.2756\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4698, 4.2360, 4.1782, 4.1429, 4.1583, 4.1888\n",
      "AE Training time:7949.935256958008\n",
      "GCN training time:5069.468595743179\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1f8aada585c94b81b256da55130151b9",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2777.6707644462585\n",
      "(127800, 9, 256) (511200, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_306\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_307 (InputLayer)          [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_172 (Multi (None, 9, 256)       1051904     input_307[0][0]                  \n",
      "                                                                 input_307[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_344 (TFOpL (None, 9, 256)       0           multi_head_attention_172[0][0]   \n",
      "                                                                 input_307[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_344 (LayerN (None, 9, 256)       512         tf.__operators__.add_344[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_344 (TFO (None, 256, 9)       0           layer_normalization_344[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_436 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_344[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1955 (Dropout)          (None, 256, 4)       0           conv1d_436[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_437 (Conv1D)             (None, 256, 9)       45          dropout_1955[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_345 (TFO (None, 9, 256)       0           conv1d_437[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_345 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_345[0][0] \n",
      "                                                                 layer_normalization_344[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_345 (LayerN (None, 9, 256)       512         tf.__operators__.add_345[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_173 (Multi (None, 9, 256)       1051904     layer_normalization_345[0][0]    \n",
      "                                                                 layer_normalization_345[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_346 (TFOpL (None, 9, 256)       0           multi_head_attention_173[0][0]   \n",
      "                                                                 layer_normalization_345[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_346 (LayerN (None, 9, 256)       512         tf.__operators__.add_346[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_346 (TFO (None, 256, 9)       0           layer_normalization_346[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_438 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_346[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1956 (Dropout)          (None, 256, 4)       0           conv1d_438[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_439 (Conv1D)             (None, 256, 9)       45          dropout_1956[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_347 (TFO (None, 9, 256)       0           conv1d_439[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_347 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_347[0][0] \n",
      "                                                                 layer_normalization_346[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_347 (LayerN (None, 9, 256)       512         tf.__operators__.add_347[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_174 (Multi (None, 9, 256)       1051904     layer_normalization_347[0][0]    \n",
      "                                                                 layer_normalization_347[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_348 (TFOpL (None, 9, 256)       0           multi_head_attention_174[0][0]   \n",
      "                                                                 layer_normalization_347[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_348 (LayerN (None, 9, 256)       512         tf.__operators__.add_348[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_348 (TFO (None, 256, 9)       0           layer_normalization_348[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_440 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_348[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1957 (Dropout)          (None, 256, 4)       0           conv1d_440[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_441 (Conv1D)             (None, 256, 9)       45          dropout_1957[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_349 (TFO (None, 9, 256)       0           conv1d_441[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_349 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_349[0][0] \n",
      "                                                                 layer_normalization_348[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_349 (LayerN (None, 9, 256)       512         tf.__operators__.add_349[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_175 (Multi (None, 9, 256)       1051904     layer_normalization_349[0][0]    \n",
      "                                                                 layer_normalization_349[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_350 (TFOpL (None, 9, 256)       0           multi_head_attention_175[0][0]   \n",
      "                                                                 layer_normalization_349[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_350 (LayerN (None, 9, 256)       512         tf.__operators__.add_350[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_350 (TFO (None, 256, 9)       0           layer_normalization_350[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_442 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_350[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1958 (Dropout)          (None, 256, 4)       0           conv1d_442[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_443 (Conv1D)             (None, 256, 9)       45          dropout_1958[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_351 (TFO (None, 9, 256)       0           conv1d_443[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_351 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_351[0][0] \n",
      "                                                                 layer_normalization_350[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_351 (LayerN (None, 9, 256)       512         tf.__operators__.add_351[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_43 (Global (None, 9)            0           layer_normalization_351[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dense_3659 (Dense)              (None, 128)          1280        global_max_pooling1d_43[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1959 (Dropout)          (None, 128)          0           dense_3659[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "dense_3660 (Dense)              (None, 1)            129         dropout_1959[0][0]               \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "3195/3195 [==============================] - 34s 10ms/step - loss: 1.2941 - mae: 2.1206 - val_loss: 1.4408 - val_mae: 2.2627\n",
      "Epoch 2/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1941 - mae: 2.0043 - val_loss: 1.4557 - val_mae: 2.2856\n",
      "Epoch 3/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1857 - mae: 1.9927 - val_loss: 1.4003 - val_mae: 2.2364\n",
      "Epoch 4/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1810 - mae: 1.9861 - val_loss: 1.4731 - val_mae: 2.2772\n",
      "Epoch 5/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.1847 - mae: 1.9946 - val_loss: 1.4403 - val_mae: 2.2666\n",
      "Epoch 6/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.1755 - mae: 1.9756 - val_loss: 1.4448 - val_mae: 2.2295\n",
      "Epoch 7/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1705 - mae: 1.9607 - val_loss: 1.4319 - val_mae: 2.2308\n",
      "Epoch 8/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1674 - mae: 1.9604 - val_loss: 1.4399 - val_mae: 2.2816\n",
      "Epoch 9/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.1656 - mae: 1.9403 - val_loss: 1.4058 - val_mae: 2.2018\n",
      "Epoch 10/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1607 - mae: 1.9443 - val_loss: 1.4101 - val_mae: 2.2600\n",
      "Epoch 11/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1571 - mae: 1.8826 - val_loss: 1.3725 - val_mae: 1.7970\n",
      "Epoch 12/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0466 - mae: 1.4032 - val_loss: 1.4013 - val_mae: 1.7586\n",
      "Epoch 13/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0353 - mae: 1.3877 - val_loss: 1.2246 - val_mae: 1.6240\n",
      "Epoch 14/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0134 - mae: 1.3305 - val_loss: 1.1800 - val_mae: 1.5272\n",
      "Epoch 15/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0266 - mae: 1.3896 - val_loss: 1.2453 - val_mae: 1.6663\n",
      "Epoch 16/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1178 - mae: 1.7226 - val_loss: 1.1833 - val_mae: 1.4248\n",
      "Epoch 17/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.0067 - mae: 1.3230 - val_loss: 1.2647 - val_mae: 1.6385\n",
      "Epoch 18/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0104 - mae: 1.3203 - val_loss: 1.1372 - val_mae: 1.4224\n",
      "Epoch 19/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.0297 - mae: 1.3950 - val_loss: 1.2330 - val_mae: 1.7012\n",
      "Epoch 20/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0166 - mae: 1.3357 - val_loss: 1.2273 - val_mae: 1.5292\n",
      "Epoch 21/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0013 - mae: 1.2968 - val_loss: 1.2332 - val_mae: 1.5664\n",
      "Epoch 22/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9972 - mae: 1.2976 - val_loss: 1.1496 - val_mae: 1.5292\n",
      "Epoch 23/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0116 - mae: 1.3133 - val_loss: 1.1599 - val_mae: 1.4830\n",
      "Epoch 24/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.0128 - mae: 1.3189 - val_loss: 1.1436 - val_mae: 1.5098\n",
      "Epoch 25/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.0397 - mae: 1.3728 - val_loss: 1.1143 - val_mae: 1.4218\n",
      "Epoch 26/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0116 - mae: 1.3256 - val_loss: 1.2870 - val_mae: 1.7668\n",
      "Epoch 27/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0406 - mae: 1.3868 - val_loss: 1.2016 - val_mae: 1.6136\n",
      "Epoch 28/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0123 - mae: 1.3256 - val_loss: 1.2044 - val_mae: 1.5096\n",
      "Epoch 29/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0061 - mae: 1.3140 - val_loss: 1.1499 - val_mae: 1.4343\n",
      "Epoch 30/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0053 - mae: 1.3160 - val_loss: 1.1249 - val_mae: 1.4558\n",
      "Epoch 31/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.0070 - mae: 1.3111 - val_loss: 1.1540 - val_mae: 1.4486\n",
      "Epoch 32/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0054 - mae: 1.3011 - val_loss: 1.1744 - val_mae: 1.5120\n",
      "Epoch 33/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.0056 - mae: 1.3044 - val_loss: 1.1294 - val_mae: 1.4739\n",
      "Epoch 34/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0089 - mae: 1.3131 - val_loss: 1.1117 - val_mae: 1.4715\n",
      "Epoch 35/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0084 - mae: 1.3153 - val_loss: 1.1885 - val_mae: 1.5014\n",
      "Epoch 36/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0052 - mae: 1.3045 - val_loss: 1.1525 - val_mae: 1.5165\n",
      "Epoch 37/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0093 - mae: 1.3151 - val_loss: 1.1573 - val_mae: 1.4389\n",
      "Epoch 38/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0060 - mae: 1.3057 - val_loss: 1.1376 - val_mae: 1.4694\n",
      "Epoch 39/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0013 - mae: 1.2910 - val_loss: 1.1624 - val_mae: 1.4399\n",
      "Epoch 40/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9972 - mae: 1.2900 - val_loss: 1.2037 - val_mae: 1.5095\n",
      "Epoch 41/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.0038 - mae: 1.3067 - val_loss: 1.1110 - val_mae: 1.4367\n",
      "Epoch 42/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9952 - mae: 1.2875 - val_loss: 1.1175 - val_mae: 1.4566\n",
      "Epoch 43/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.0106 - mae: 1.3097 - val_loss: 1.1807 - val_mae: 1.4991\n",
      "Epoch 44/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0082 - mae: 1.3041 - val_loss: 1.2015 - val_mae: 1.4560\n",
      "Epoch 45/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 0.9999 - mae: 1.2942 - val_loss: 1.1489 - val_mae: 1.4911\n",
      "Epoch 46/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0156 - mae: 1.3202 - val_loss: 1.2389 - val_mae: 1.5012\n",
      "Epoch 47/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0130 - mae: 1.3270 - val_loss: 1.1516 - val_mae: 1.4417\n",
      "Epoch 48/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9905 - mae: 1.2801 - val_loss: 1.1164 - val_mae: 1.4024\n",
      "Epoch 49/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9904 - mae: 1.2884 - val_loss: 1.1919 - val_mae: 1.4647\n",
      "Epoch 50/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 0.9888 - mae: 1.2780 - val_loss: 1.1232 - val_mae: 1.4377\n",
      "Epoch 51/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9947 - mae: 1.2983 - val_loss: 1.1618 - val_mae: 1.4263\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.8931, 0.7842, 0.7060, 0.6399, 0.5968, 0.5664\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.9894, 2.7681, 2.6486, 2.5555, 2.5184, 2.4994\n",
      "Transformer training time = 1634.42098\n",
      "T prediction time = 0.00042\n"
     ]
    }
   ],
   "source": [
    "#euclid-features\n",
    "# gammas = [5]\n",
    "\n",
    "# for gamma in gammas:\n",
    "#     loss_fn = Custom_Loss(gamma)\n",
    "#     gcn_features = []\n",
    "#     print(\"For gamma = \", gamma)\n",
    "\n",
    "#     for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "#         temp = temp_train[:,:,k]\n",
    "#         a = time.time()\n",
    "#         u_euclid, s_euclid = euclidean_dist(temp)    \n",
    "#         u_euclid = user_train_and_test(u_euclid)\n",
    "#         s_euclid = serv_train_and_test(s_euclid)\n",
    "        \n",
    "#         dist_feature = np.concatenate((u_euclid, s_euclid), axis=0)\n",
    "\n",
    "#         node_feature = np.array(dist_feature)\n",
    "\n",
    "#         ae_time = ae_time + time.time() - a\n",
    "\n",
    "#         a = time.time()\n",
    "\n",
    "#         adj_norm = adj_calculation(data_train[:,:,k])\n",
    "#         gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "#         gcn_features.append(gcn_extracted_features)\n",
    "#         gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "#     gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "#     np.save(base_path.format('RT_{}_GCN_Euclid_{}'.format(percent, gamma)), gcn_features)\n",
    "    \n",
    "#     print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))\n",
    "    \n",
    "    \n",
    "# for gamma in gammas:\n",
    "#     gcn_features = np.load(base_path.format('RT_{}_GCN_Euclid_{}.npy'.format(percent, gamma)))\n",
    "#     gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "    \n",
    "#     print(gcn_features.shape)\n",
    "\n",
    "#     a=time.time()\n",
    "#     X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "#     train_time = time.time() - a\n",
    "#     print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "    \n",
    "#     xt = copy.deepcopy(X_train[:,:,:])\n",
    "#     xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "#     xp = copy.deepcopy(X_pred[:,:,:])\n",
    "#     xp = np.transpose(xp, axes=(0,1,2))\n",
    "    \n",
    "#     print(xt.shape, xp.shape)\n",
    "    \n",
    "#     loss_obj = Utility(0.5)\n",
    "    \n",
    "#     overall_pred = copy.deepcopy(data_train)\n",
    "#     transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "#     overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "    \n",
    "#     print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "#     print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "id": "ff9ed09a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((142, 4500, 64), (142, 4500, 64), (142, 4500, 64), (142, 4500, 64))"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "percent = 10\n",
    "base_path = '/home/suraj/Desktop/www2023/dataset2/setup2/{}'\n",
    "data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "data_org_indicator = copy.deepcopy(data_org)\n",
    "data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent)))\n",
    "data_train_indicator = copy.deepcopy(data_train)\n",
    "data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "\n",
    "data_org.shape, data_train.shape, data_train_indicator.shape, outlier2.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7739ae3a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c8623cf7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "id": "d101a3fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def graph_creation(data_train):\n",
    "    G = nx.Graph()\n",
    "    edge_list = []        \n",
    "    for i in range(data_train.shape[0]):\n",
    "        for j in range(data_train.shape[1]):\n",
    "            edge_list.append(('U_'+str(i),'S_'+str(j), data_train[i][j]))\n",
    "\n",
    "    G.add_weighted_edges_from(edge_list) #graph\n",
    "    adj = nx.to_numpy_array(G)\n",
    "\n",
    "    edges = []\n",
    "    for i in range(adj.shape[0]):\n",
    "        for j in range(adj.shape[1]):\n",
    "            if adj[i][j] !=0:\n",
    "                edges.append((i,j))\n",
    "    return edges\n",
    "\n",
    "class GraphAttention(layers.Layer):\n",
    "    def __init__(\n",
    "        self,\n",
    "        units,\n",
    "        kernel_initializer=\"glorot_uniform\",\n",
    "        kernel_regularizer=None,\n",
    "        **kwargs,\n",
    "    ):\n",
    "        super().__init__(**kwargs)\n",
    "        self.units = units\n",
    "        self.kernel_initializer = keras.initializers.get(kernel_initializer)\n",
    "        self.kernel_regularizer = keras.regularizers.get(kernel_regularizer)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        self.kernel = self.add_weight(\n",
    "            shape=(input_shape[0][-1], self.units),\n",
    "            trainable=True,\n",
    "            initializer=self.kernel_initializer,\n",
    "            regularizer=self.kernel_regularizer,\n",
    "            name=\"kernel\",\n",
    "        )\n",
    "        self.kernel_attention = self.add_weight(\n",
    "            shape=(self.units * 2, 1),\n",
    "            trainable=True,\n",
    "            initializer=self.kernel_initializer,\n",
    "            regularizer=self.kernel_regularizer,\n",
    "            name=\"kernel_attention\",\n",
    "        )\n",
    "        self.built = True\n",
    "\n",
    "    def call(self, inputs):\n",
    "        node_states, edges = inputs\n",
    "        \n",
    "        #print(node_states.shape, self.kernel.shape)\n",
    "\n",
    "        # Linearly transform node states\n",
    "        node_states_transformed = tf.matmul(node_states, self.kernel)\n",
    "        \n",
    "        #print(node_states_transformed.shape)\n",
    "\n",
    "        # (1) Compute pair-wise attention scores\n",
    "        node_states_expanded = tf.gather(node_states_transformed, edges)\n",
    "        \n",
    "        #print(node_states_expanded.shape)\n",
    "        \n",
    "        node_states_expanded = tf.reshape(node_states_expanded, (tf.shape(edges)[0], -1))\n",
    "        #print(node_states_expanded.shape, self.kernel_attention.shape)\n",
    "        \n",
    "#         print(self.kernel_attention.shape)\n",
    "#         print(node_states_expanded.shape)\n",
    "        \n",
    "        attention_scores = tf.matmul(tf.nn.leaky_relu(node_states_expanded), self.kernel_attention) #gatv2 \n",
    "        \n",
    "        #print(attention_scores.shape, attention_scores)\n",
    "        \n",
    "        attention_scores = tf.squeeze(attention_scores, -1)\n",
    "        \n",
    "#         print(attention_scores.shape)\n",
    "\n",
    "        # (2) Normalize attention scores\n",
    "        attention_scores = tf.math.exp(tf.clip_by_value(attention_scores, -1, 1))\n",
    "        \n",
    "        #print(attention_scores.shape)\n",
    "        \n",
    "        attention_scores_sum = tf.math.unsorted_segment_sum(\n",
    "            data=attention_scores,\n",
    "            segment_ids=edges[:, 0],\n",
    "            num_segments=tf.reduce_max(edges[:, 0]) + 1,)\n",
    "        \n",
    "        #print(attention_scores_sum.shape)\n",
    "        \n",
    "        attention_scores_sum = tf.repeat(attention_scores_sum, tf.math.bincount(tf.cast(edges[:, 0], \"int32\")))\n",
    "        \n",
    "        #print(attention_scores_sum.shape)\n",
    "        \n",
    "        attention_scores_norm = attention_scores / attention_scores_sum\n",
    "\n",
    "        # (3) Gather node states of neighbors, apply attention scores and aggregate\n",
    "        node_states_neighbors = tf.gather(node_states_transformed, edges[:, 1])\n",
    "        out = tf.math.unsorted_segment_sum(\n",
    "            data=node_states_neighbors * attention_scores_norm[:, tf.newaxis],\n",
    "            segment_ids=edges[:, 0],\n",
    "            num_segments=tf.shape(node_states)[0],\n",
    "        )\n",
    "        return tf.nn.relu(out)\n",
    "    \n",
    "class MultiHeadGraphAttention(layers.Layer):\n",
    "    def __init__(self, units, num_heads=8, merge_type=\"concat\", **kwargs):\n",
    "        super().__init__(**kwargs)\n",
    "        self.num_heads = num_heads\n",
    "        self.merge_type = merge_type\n",
    "        self.attention_layers = [GraphAttention(units) for _ in range(num_heads)]\n",
    "        self.inputs_shape = (4642, units, num_heads)\n",
    "        self.conv1d = Conv1D(filters=1, kernel_size=1, activation=None, padding='same', input_shape=self.inputs_shape[1:])\n",
    "\n",
    "        \n",
    "    def call(self, inputs):\n",
    "        atom_features, pair_indices = inputs\n",
    "\n",
    "        # Obtain outputs from each attention head\n",
    "        outputs = [\n",
    "            attention_layer([atom_features, pair_indices])\n",
    "            for attention_layer in self.attention_layers\n",
    "        ]\n",
    "        \n",
    "#         outputs = Concatenate(axis=-1)([tf.expand_dims(attention_layer([atom_features, pair_indices]), axis=-1)\n",
    "#                                   for attention_layer in self.attention_layers])\n",
    "#         outputs = self.conv1d(outputs)\n",
    "#         outputs = tf.reshape(outputs, shape=(self.inputs_shape[0], self.inputs_shape[1]))\n",
    "        \n",
    "        \n",
    "        # Concatenate or average the node states from each head\n",
    "        if self.merge_type == \"concat\":\n",
    "            outputs = tf.concat(outputs, axis=-1)\n",
    "        else:\n",
    "            outputs = tf.reduce_mean(tf.stack(outputs, axis=-1), axis=-1)\n",
    "        # Activate and return node states\n",
    "        return outputs\n",
    "    \n",
    "class GraphAttentionNetwork(keras.Model):\n",
    "    def __init__(\n",
    "        self,\n",
    "        edges,\n",
    "        hidden_units,\n",
    "        num_heads,\n",
    "        num_layers,\n",
    "        output_dim,\n",
    "        **kwargs,\n",
    "    ):\n",
    "        super().__init__(**kwargs)\n",
    "        self.edges = edges\n",
    "        self.preprocess = layers.Dense(hidden_units * num_heads, activation=\"relu\")\n",
    "        self.attention_layers = [\n",
    "            MultiHeadGraphAttention(hidden_units, num_heads) for _ in range(num_layers)\n",
    "        ]\n",
    "            \n",
    "#         self.attention_layers1 = MultiHeadGraphAttention(hidden_units, num_heads)\n",
    "#         self.attention_layers2 = MultiHeadGraphAttention(hidden_units, num_heads)\n",
    "#         self.attention_layers3 = MultiHeadGraphAttention(hidden_units, num_heads)\n",
    "        \n",
    "        self.output_layer = layers.Dense(output_dim)\n",
    "\n",
    "    def call(self, node_states):\n",
    "        x = self.preprocess(node_states)\n",
    "        for attention_layer in self.attention_layers:\n",
    "            x = attention_layer([x, self.edges]) + x\n",
    "        \n",
    "        outputs = self.output_layer(x)\n",
    "        \n",
    "        u_embed, s_embed = tf.split(outputs, [142, 4500], 0) \n",
    "        pred_rt = tf.matmul(u_embed, s_embed, transpose_a=False, transpose_b=True, name='output')       \n",
    "        return pred_rt, outputs\n",
    "\n",
    "class gat_training(keras.Model):\n",
    "    def __init__(self, data_O, util_object, HIDDEN_UNITS, NUM_LAYERS, OUTPUT_DIM, outlier0, outlier2, outlier4, outlier6, outlier8, outlier10):\n",
    "        self.data_O = data_O\n",
    "        self.outlier0 = outlier0\n",
    "        self.outlier2 = outlier2\n",
    "        self.outlier4 = outlier4\n",
    "        self.outlier6 = outlier6\n",
    "        self.outlier8 = outlier8\n",
    "        self.outlier10 = outlier10\n",
    "        self.utility = util_object\n",
    "        self.HIDDEN_UNITS = HIDDEN_UNITS\n",
    "        self.NUM_LAYERS = NUM_LAYERS\n",
    "        self.OUTPUT_DIM = OUTPUT_DIM\n",
    "        self.edges = edges\n",
    "        \n",
    "    def gat_train_and_test(self, k, data_train, node_states, edges, NUM_HEADS):\n",
    "        # optimizer = tf.keras.optimizers.Adam(learning_rate=LEARNING_RATE)\n",
    "        LEARNING_RATE = 3e-1\n",
    "        optimizer = keras.optimizers.SGD(LEARNING_RATE, momentum=0.9)\n",
    "        \n",
    "        input_feature = tf.cast(node_states, dtype='float32')\n",
    "  \n",
    "        # Build model\n",
    "        gat_model = GraphAttentionNetwork(edges, self.HIDDEN_UNITS, NUM_HEADS, self.NUM_LAYERS, self.OUTPUT_DIM) \n",
    "\n",
    "        F = node_states.shape[1]\n",
    "\n",
    "        inputs = layers.Input(shape=(F,))\n",
    "\n",
    "        outputs = gat_model(inputs)\n",
    "        model = Model(inputs, outputs)\n",
    "\n",
    "        patience = 300\n",
    "        wait = 0\n",
    "        best = float('inf')\n",
    "\n",
    "        @tf.function\n",
    "        def train():\n",
    "            with tf.GradientTape() as tape:\n",
    "                pred, all_embed = model(input_feature, training = True)\n",
    "                loss_value = self.utility(data_train, pred)\n",
    "                loss_value += sum(model.losses) \n",
    "            grads = tape.gradient(loss_value, model.trainable_weights)\n",
    "            optimizer.apply_gradients(zip(grads, model.trainable_weights))\n",
    "            return loss_value\n",
    "\n",
    "        train_loss = []\n",
    "        for epoch in range(20000):\n",
    "            start_time = time.time()    \n",
    "            loss_value = train()\n",
    "\n",
    "            if epoch%100==0:\n",
    "                train_loss.append(loss_value)\n",
    "#                 print(f\"epoch: {epoch:d} -- loss: {loss_value:.5f} -- time-taken:{time.time()-start_time} \")\n",
    "\n",
    "            wait += 1\n",
    "            if loss_value < best:\n",
    "                best = loss_value\n",
    "                wait = 0\n",
    "            if wait >= patience:\n",
    "                print(\"**********Early Training END**********\")\n",
    "                break\n",
    "\n",
    "        with tf.device('cpu'):\n",
    "            #gconv-prediction\n",
    "            a = time.time()\n",
    "            rt_pred, gat_embedding = model(input_feature, training=False)\n",
    "            rt_pred_gconv = rt_pred.numpy()\n",
    "            print(\"GAT prediction time:{:.8f}\".format((time.time()-a)))\n",
    "\n",
    "            z = []\n",
    "            for i in range(data_train.shape[0]):\n",
    "                for j in range(data_train.shape[1]):\n",
    "                    if data_train[i][j] != 0.0:\n",
    "                        z.append((i, j))\n",
    "\n",
    "            for i, j in z:\n",
    "                rt_pred_gconv[i][j] = data_train[i][j]\n",
    "\n",
    "            mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], rt_pred_gconv)\n",
    "            mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], rt_pred_gconv)\n",
    "            mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], rt_pred_gconv)\n",
    "            mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], rt_pred_gconv)\n",
    "            mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], rt_pred_gconv)\n",
    "            mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], rt_pred_gconv)\n",
    "\n",
    "            print(\"Time-stamp = \", k)\n",
    "            print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "            print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "            \n",
    "            return gat_embedding"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "id": "1ffef7e8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c28432f584ba45ada14353a4b4910a67",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********Early Training END**********\n",
      "GAT prediction time:0.18981051\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3325, 2.2252, 2.1754, 2.1340, 2.1182, 2.1179\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.3495, 5.2141, 5.1978, 5.1891, 5.2139, 5.2499\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20506740\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.6936, 1.5889, 1.5171, 1.4510, 1.4047, 1.3729\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.3722, 4.2166, 4.1590, 4.1039, 4.0772, 4.0652\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20493078\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.9347, 1.8164, 1.7438, 1.6785, 1.6313, 1.6037\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.7247, 4.5587, 4.5103, 4.4717, 4.4559, 4.4577\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20343184\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.7657, 1.6404, 1.5693, 1.5067, 1.4616, 1.4299\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.5272, 4.3429, 4.2897, 4.2460, 4.2277, 4.2168\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20441794\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.8199, 1.7043, 1.6321, 1.5660, 1.5172, 1.4882\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.5532, 4.3888, 4.3344, 4.2830, 4.2537, 4.2458\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20492172\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.6594, 1.5286, 1.4599, 1.3982, 1.3470, 1.3129\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.2528, 4.0474, 3.9879, 3.9373, 3.9045, 3.8872\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20432353\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.9673, 1.8291, 1.7577, 1.6961, 1.6494, 1.6204\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.8184, 4.6263, 4.5767, 4.5385, 4.5243, 4.5201\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20466495\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.7675, 1.6345, 1.5605, 1.4952, 1.4481, 1.4147\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4533, 4.2534, 4.1944, 4.1426, 4.1208, 4.1063\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20253968\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.6770, 1.5364, 1.4730, 1.4181, 1.3833, 1.3648\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.2155, 3.9837, 3.9360, 3.9028, 3.9065, 3.9242\n",
      "AE Training time:5454.103451967239\n",
      "GAT training time:5029.313043355942\n"
     ]
    }
   ],
   "source": [
    "HIDDEN_UNITS = 128\n",
    "NUM_HEADS = 1\n",
    "NUM_LAYERS = 2\n",
    "OUTPUT_DIM = 128\n",
    "gat_features = []\n",
    "gammas = [5]\n",
    "dim = 100\n",
    "\n",
    "for gamma in gammas:\n",
    "    gat_features = []\n",
    "    print(\"For gamma = \", gamma)\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        csm_user, csm_serv = similarity_feature(temp)\n",
    "        csm_user = user_train_and_test(csm_user)\n",
    "        csm_serv = serv_train_and_test(csm_serv)\n",
    "        csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "#         u_euclid, s_euclid = euclidean_dist(temp)    \n",
    "#         u_euclid = user_train_and_test(u_euclid)\n",
    "#         s_euclid = serv_train_and_test(s_euclid)\n",
    "\n",
    "        user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "        user_svd, serv_svd = svd_feature(temp)\n",
    "        svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "\n",
    "#         user_nmf, serv_nmf = nmf_feature(temp, dim)\n",
    "#         nmf_feat = np.concatenate((user_nmf, serv_nmf), axis=0)\n",
    "\n",
    "\n",
    "#         dist_feature = np.concatenate((u_euclid, s_euclid), axis=0)\n",
    "        stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "\n",
    "    #         handcrafted_features.append(node_feature)  #raw features\n",
    "\n",
    "        node_feature = np.array(node_feature)\n",
    "\n",
    "        ae_time = ae_time + time.time() - a\n",
    "\n",
    "        a = time.time()\n",
    "\n",
    "        edges = tf.convert_to_tensor(graph_creation(temp))\n",
    "        gat_train_object = gat_training(data_org, loss_fn, HIDDEN_UNITS, NUM_LAYERS, OUTPUT_DIM, no_outlier, \n",
    "                                outlier2, outlier4, outlier6, outlier8, outlier10)\n",
    "\n",
    "        gat_extracted_features = gat_train_object.gat_train_and_test(k, data_train[:,:,k], node_feature, edges, NUM_HEADS)\n",
    "\n",
    "        gat_features.append(gat_extracted_features)\n",
    "        gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "    gat_features = np.array(gat_features).reshape(len(gat_features)*(142+4500), 128)\n",
    "    #     np.save(base_path.format('RT_{}_GCN_combine_NMF_{}_{}'.format(percent, dim, gamma)), gcn_features) \n",
    "    #     np.save(base_path.format('RT_{}_GCN_CSM_{}'.format(percent, gamma)), gcn_features)\n",
    "    #     np.save(base_path.format('RT_{}_GCN_Euclid_{}'.format(percent, gamma)), gcn_features)\n",
    "    #     np.save(base_path.format('RT_{}_GCN_statistical_{}'.format(percent, gamma)), gcn_features)\n",
    "    #     np.save(base_path.format('RT_{}_GCN_combine_NMF_Cosine_{}'.format(percent, gamma)), gcn_features)\n",
    "    np.save(base_path.format('RT_{}_GAT_combine_{}_{}'.format(percent, dim, gamma)), gat_features)    \n",
    "    print(\"AE Training time:{}\\nGAT training time:{}\".format(ae_time,gcn_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "772f2b57",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "13719f8c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "9c8eab34bd6148e684deb263ae8ea796",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2760.501686811447\n",
      "(63900, 9, 256) (575100, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_533\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_534 (InputLayer)          [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_352 (Multi (None, 9, 256)       1051904     input_534[0][0]                  \n",
      "                                                                 input_534[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_704 (TFOpL (None, 9, 256)       0           multi_head_attention_352[0][0]   \n",
      "                                                                 input_534[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_704 (LayerN (None, 9, 256)       512         tf.__operators__.add_704[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_704 (TFO (None, 256, 9)       0           layer_normalization_704[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_814 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_704[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2942 (Dropout)          (None, 256, 4)       0           conv1d_814[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_815 (Conv1D)             (None, 256, 9)       45          dropout_2942[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_705 (TFO (None, 9, 256)       0           conv1d_815[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_705 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_705[0][0] \n",
      "                                                                 layer_normalization_704[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_705 (LayerN (None, 9, 256)       512         tf.__operators__.add_705[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_353 (Multi (None, 9, 256)       1051904     layer_normalization_705[0][0]    \n",
      "                                                                 layer_normalization_705[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_706 (TFOpL (None, 9, 256)       0           multi_head_attention_353[0][0]   \n",
      "                                                                 layer_normalization_705[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_706 (LayerN (None, 9, 256)       512         tf.__operators__.add_706[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_706 (TFO (None, 256, 9)       0           layer_normalization_706[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_816 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_706[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2943 (Dropout)          (None, 256, 4)       0           conv1d_816[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_817 (Conv1D)             (None, 256, 9)       45          dropout_2943[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_707 (TFO (None, 9, 256)       0           conv1d_817[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_707 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_707[0][0] \n",
      "                                                                 layer_normalization_706[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_707 (LayerN (None, 9, 256)       512         tf.__operators__.add_707[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_354 (Multi (None, 9, 256)       1051904     layer_normalization_707[0][0]    \n",
      "                                                                 layer_normalization_707[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_708 (TFOpL (None, 9, 256)       0           multi_head_attention_354[0][0]   \n",
      "                                                                 layer_normalization_707[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_708 (LayerN (None, 9, 256)       512         tf.__operators__.add_708[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_708 (TFO (None, 256, 9)       0           layer_normalization_708[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_818 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_708[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2944 (Dropout)          (None, 256, 4)       0           conv1d_818[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_819 (Conv1D)             (None, 256, 9)       45          dropout_2944[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_709 (TFO (None, 9, 256)       0           conv1d_819[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_709 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_709[0][0] \n",
      "                                                                 layer_normalization_708[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_709 (LayerN (None, 9, 256)       512         tf.__operators__.add_709[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_355 (Multi (None, 9, 256)       1051904     layer_normalization_709[0][0]    \n",
      "                                                                 layer_normalization_709[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_710 (TFOpL (None, 9, 256)       0           multi_head_attention_355[0][0]   \n",
      "                                                                 layer_normalization_709[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_710 (LayerN (None, 9, 256)       512         tf.__operators__.add_710[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_710 (TFO (None, 256, 9)       0           layer_normalization_710[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_820 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_710[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2945 (Dropout)          (None, 256, 4)       0           conv1d_820[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_821 (Conv1D)             (None, 256, 9)       45          dropout_2945[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_711 (TFO (None, 9, 256)       0           conv1d_821[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_711 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_711[0][0] \n",
      "                                                                 layer_normalization_710[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_711 (LayerN (None, 9, 256)       512         tf.__operators__.add_711[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_88 (Global (None, 9)            0           layer_normalization_711[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dense_5291 (Dense)              (None, 128)          1280        global_max_pooling1d_88[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2946 (Dropout)          (None, 128)          0           dense_5291[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "dense_5292 (Dense)              (None, 1)            129         dropout_2946[0][0]               \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 19s 11ms/step - loss: 1.3729 - mae: 2.1474 - val_loss: 1.4537 - val_mae: 2.3894\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.2203 - mae: 2.0085 - val_loss: 1.4223 - val_mae: 2.3026\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1803 - mae: 1.8667 - val_loss: 1.4069 - val_mae: 2.2536\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1723 - mae: 1.8487 - val_loss: 1.4001 - val_mae: 2.2080\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1696 - mae: 1.8159 - val_loss: 1.3886 - val_mae: 2.1683\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1632 - mae: 1.8047 - val_loss: 1.4091 - val_mae: 2.1688\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1642 - mae: 1.8216 - val_loss: 1.3852 - val_mae: 2.1615\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1593 - mae: 1.7998 - val_loss: 1.3968 - val_mae: 2.1734\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1596 - mae: 1.8160 - val_loss: 1.4099 - val_mae: 2.2395\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1573 - mae: 1.8095 - val_loss: 1.3839 - val_mae: 2.1428\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1585 - mae: 1.7854 - val_loss: 1.3882 - val_mae: 2.1591\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1645 - mae: 1.8318 - val_loss: 1.3831 - val_mae: 2.1607\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1624 - mae: 1.8253 - val_loss: 1.3979 - val_mae: 2.1958\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1572 - mae: 1.8122 - val_loss: 1.3855 - val_mae: 2.1444\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1572 - mae: 1.8074 - val_loss: 1.3833 - val_mae: 2.1349\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1536 - mae: 1.7908 - val_loss: 1.3956 - val_mae: 2.1634\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1519 - mae: 1.7940 - val_loss: 1.4004 - val_mae: 2.2144\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1569 - mae: 1.7947 - val_loss: 1.3795 - val_mae: 2.1383\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1535 - mae: 1.7873 - val_loss: 1.3810 - val_mae: 2.1411\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1586 - mae: 1.8177 - val_loss: 1.4104 - val_mae: 2.1897\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1585 - mae: 1.8241 - val_loss: 1.4048 - val_mae: 2.2507\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1565 - mae: 1.8221 - val_loss: 1.3774 - val_mae: 2.1766\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1496 - mae: 1.7919 - val_loss: 1.3800 - val_mae: 2.1566\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1505 - mae: 1.7817 - val_loss: 1.3825 - val_mae: 2.1405\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1526 - mae: 1.7753 - val_loss: 1.3895 - val_mae: 2.2049\n",
      "Epoch 26/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1506 - mae: 1.7802 - val_loss: 1.3860 - val_mae: 2.1942\n",
      "Epoch 27/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1531 - mae: 1.7849 - val_loss: 1.3832 - val_mae: 2.1869\n",
      "Epoch 28/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1508 - mae: 1.7734 - val_loss: 1.3894 - val_mae: 2.1258\n",
      "Epoch 29/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1444 - mae: 1.7522 - val_loss: 1.3516 - val_mae: 2.1098\n",
      "Epoch 30/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1570 - mae: 1.7651 - val_loss: 1.3539 - val_mae: 2.0840\n",
      "Epoch 31/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1490 - mae: 1.7557 - val_loss: 1.3501 - val_mae: 2.0626\n",
      "Epoch 32/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1468 - mae: 1.7686 - val_loss: 1.3740 - val_mae: 2.1718\n",
      "Epoch 33/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1545 - mae: 1.7979 - val_loss: 1.3890 - val_mae: 2.1666\n",
      "Epoch 34/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1444 - mae: 1.7543 - val_loss: 1.3473 - val_mae: 2.1031\n",
      "Epoch 35/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1427 - mae: 1.7505 - val_loss: 1.3636 - val_mae: 2.1324\n",
      "Epoch 36/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1432 - mae: 1.7490 - val_loss: 1.3514 - val_mae: 2.1197\n",
      "Epoch 37/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1354 - mae: 1.7448 - val_loss: 1.3446 - val_mae: 2.0927\n",
      "Epoch 38/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1345 - mae: 1.7426 - val_loss: 1.3425 - val_mae: 2.0469\n",
      "Epoch 39/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1329 - mae: 1.7287 - val_loss: 1.3651 - val_mae: 2.1544\n",
      "Epoch 40/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1352 - mae: 1.7415 - val_loss: 1.3449 - val_mae: 2.1183\n",
      "Epoch 41/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1298 - mae: 1.7348 - val_loss: 1.3507 - val_mae: 2.1324\n",
      "Epoch 42/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1318 - mae: 1.7404 - val_loss: 1.3257 - val_mae: 2.0590\n",
      "Epoch 43/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1250 - mae: 1.7158 - val_loss: 1.3241 - val_mae: 2.0460\n",
      "Epoch 44/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1165 - mae: 1.6934 - val_loss: 1.3255 - val_mae: 2.0634\n",
      "Epoch 45/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1223 - mae: 1.7069 - val_loss: 1.3175 - val_mae: 2.0568\n",
      "Epoch 46/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1238 - mae: 1.7184 - val_loss: 1.3253 - val_mae: 2.0591\n",
      "Epoch 47/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1163 - mae: 1.7016 - val_loss: 1.3195 - val_mae: 2.0619\n",
      "Epoch 48/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1148 - mae: 1.7025 - val_loss: 1.3245 - val_mae: 2.0470\n",
      "Epoch 49/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1094 - mae: 1.6908 - val_loss: 1.3141 - val_mae: 2.0433\n",
      "Epoch 50/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1163 - mae: 1.7011 - val_loss: 1.3155 - val_mae: 2.0481\n",
      "Epoch 51/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1170 - mae: 1.6975 - val_loss: 1.3441 - val_mae: 2.0557\n",
      "Epoch 52/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1171 - mae: 1.7023 - val_loss: 1.3480 - val_mae: 2.1116\n",
      "Epoch 53/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1224 - mae: 1.7134 - val_loss: 1.3225 - val_mae: 2.0385\n",
      "Epoch 54/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1143 - mae: 1.6952 - val_loss: 1.3119 - val_mae: 2.0238\n",
      "Epoch 55/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1188 - mae: 1.7173 - val_loss: 1.3215 - val_mae: 2.0703\n",
      "Epoch 56/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1077 - mae: 1.6994 - val_loss: 1.3089 - val_mae: 2.0564\n",
      "Epoch 57/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1101 - mae: 1.6995 - val_loss: 1.3071 - val_mae: 2.0330\n",
      "Epoch 58/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1094 - mae: 1.6898 - val_loss: 1.3124 - val_mae: 2.0295\n",
      "Epoch 59/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1057 - mae: 1.6778 - val_loss: 1.3033 - val_mae: 2.0194\n",
      "Epoch 60/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1054 - mae: 1.6786 - val_loss: 1.3053 - val_mae: 2.0274\n",
      "Epoch 61/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1037 - mae: 1.6791 - val_loss: 1.3133 - val_mae: 2.0209\n",
      "Epoch 62/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1080 - mae: 1.6847 - val_loss: 1.3368 - val_mae: 2.0611\n",
      "Epoch 63/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1091 - mae: 1.7013 - val_loss: 1.3112 - val_mae: 2.0464\n",
      "Epoch 64/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1069 - mae: 1.6988 - val_loss: 1.3116 - val_mae: 2.0478\n",
      "Epoch 65/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1090 - mae: 1.6972 - val_loss: 1.3024 - val_mae: 2.0323\n",
      "Epoch 66/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1096 - mae: 1.6962 - val_loss: 1.3213 - val_mae: 2.0299\n",
      "Epoch 67/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1172 - mae: 1.7307 - val_loss: 1.3223 - val_mae: 2.0559\n",
      "Epoch 68/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1167 - mae: 1.7139 - val_loss: 1.3048 - val_mae: 2.0253\n",
      "Epoch 69/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1117 - mae: 1.6955 - val_loss: 1.3192 - val_mae: 2.0405\n",
      "Epoch 70/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1129 - mae: 1.7003 - val_loss: 1.3102 - val_mae: 2.0453\n",
      "Epoch 71/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1154 - mae: 1.7055 - val_loss: 1.3163 - val_mae: 2.0501\n",
      "Epoch 72/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1150 - mae: 1.7216 - val_loss: 1.3165 - val_mae: 2.0717\n",
      "Epoch 73/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1159 - mae: 1.7163 - val_loss: 1.3167 - val_mae: 2.0608\n",
      "Epoch 74/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1163 - mae: 1.7131 - val_loss: 1.3063 - val_mae: 2.0262\n",
      "Epoch 75/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1139 - mae: 1.6992 - val_loss: 1.2970 - val_mae: 2.0235\n",
      "Epoch 76/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1052 - mae: 1.6859 - val_loss: 1.3234 - val_mae: 2.0308\n",
      "Epoch 77/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1103 - mae: 1.6907 - val_loss: 1.3289 - val_mae: 2.0359\n",
      "Epoch 78/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1157 - mae: 1.6997 - val_loss: 1.3419 - val_mae: 2.0617\n",
      "Epoch 79/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1148 - mae: 1.7035 - val_loss: 1.3089 - val_mae: 2.0358\n",
      "Epoch 80/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1131 - mae: 1.6976 - val_loss: 1.3393 - val_mae: 2.0480\n",
      "Epoch 81/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1167 - mae: 1.6973 - val_loss: 1.3025 - val_mae: 2.0242\n",
      "Epoch 82/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1107 - mae: 1.6993 - val_loss: 1.3529 - val_mae: 2.0790\n",
      "Epoch 83/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1111 - mae: 1.6995 - val_loss: 1.3138 - val_mae: 2.0457\n",
      "Epoch 84/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1119 - mae: 1.6965 - val_loss: 1.3171 - val_mae: 2.0456\n",
      "Epoch 85/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1200 - mae: 1.7172 - val_loss: 1.3478 - val_mae: 2.0722\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "1.5141, 1.3675, 1.2827, 1.2074, 1.1523, 1.1161\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "4.4040, 4.1731, 4.1006, 4.0440, 4.0280, 4.0316\n",
      "Transformer training time = 1445.76318\n",
      "T prediction time = 0.00047\n"
     ]
    }
   ],
   "source": [
    "\n",
    "# for gamma in gammas:\n",
    "gat_features = np.load(base_path.format('RT_{}_GAT_combine_{}_{}.npy'.format(percent, dim, gamma)))\n",
    "\n",
    "gat_features = gat_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "print(gat_features.shape)\n",
    "\n",
    "a=time.time()\n",
    "# X_train, Y_train, X_pred = transformer_inputs(gat_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "train_time = time.time() - a\n",
    "print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "\n",
    "xt = copy.deepcopy(X_train[:,:,:])\n",
    "xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "xp = copy.deepcopy(X_pred[:,:,:])\n",
    "xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "print(xt.shape, xp.shape)\n",
    "\n",
    "loss_obj = Utility(0.5)\n",
    "\n",
    "overall_pred = copy.deepcopy(data_train)\n",
    "transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bcf66050",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "57439eca",
   "metadata": {},
   "outputs": [],
   "source": [
    "#icsoc\n",
    "import warnings\n",
    "import scipy.sparse as sp\n",
    "import time\n",
    "\n",
    "def degree_power(A, k):    \n",
    "    with warnings.catch_warnings():\n",
    "        warnings.simplefilter(\"ignore\")\n",
    "        degrees = np.power(np.array(A.sum(1)), k).ravel()       \n",
    "    degrees[np.isinf(degrees)] = 0.0\n",
    "    if sp.issparse(A):\n",
    "        D = sp.diags(degrees)\n",
    "    else:\n",
    "        D = np.diag(degrees)\n",
    "    return D\n",
    "\n",
    "# def normalized_adjacency(adj_indicator):\n",
    "#     normalized_D = degree_power(adj_indicator, -0.5) \n",
    "#     norm_adj = normalized_D.dot(adj_indicator).dot(normalized_D)       #D^-1/2.A. D^-1/2\n",
    "#     return np.identity(adj_indicator.shape[0]) + norm_adj              # I+A_hat\n",
    "\n",
    "def normalized_adjacency(Indicator_mat, Adj):\n",
    "    normalized_D = degree_power(Indicator_mat, -0.5)\n",
    "    return normalized_D.dot(Adj).dot(normalized_D)\n",
    "\n",
    "def adj_calculation(temp):\n",
    "    G = nx.Graph()\n",
    "\n",
    "    edge_list = []\n",
    "\n",
    "    train_data_indicator = np.zeros((temp.shape[0], temp.shape[1]))\n",
    "\n",
    "    for i in range(data_train.shape[0]):\n",
    "        for j in range(data_train.shape[1]):\n",
    "            edge_list.append(('U_' + str(i),'S_' + str(j), temp[i][j]))\n",
    "            if temp[i][j] !=0:\n",
    "                train_data_indicator[i][j] = 1\n",
    "\n",
    "    G.add_weighted_edges_from(edge_list) #graph\n",
    "\n",
    "    adj_mat = nx.to_numpy_array(G)\n",
    "    adj_indicator = np.zeros((adj_mat.shape))\n",
    "\n",
    "    for i in range(adj_mat.shape[0]):\n",
    "        for j in range(adj_mat.shape[1]):\n",
    "            if adj_mat[i][j] !=0:\n",
    "                adj_indicator[i][j] = 1\n",
    "\n",
    "    adj_norm = normalized_adjacency(adj_indicator, adj_mat)\n",
    "    return adj_norm\n",
    "\n",
    "class GConv(Layer):\n",
    "    def __init__(self, adj, units=32, activation=None):\n",
    "        super(GConv, self).__init__()\n",
    "        self.adj = adj\n",
    "        self.units = units\n",
    "        self.activation = tf.keras.activations.get(activation)\n",
    "        \n",
    "    def build(self, input_shape):\n",
    "        self.w1 = self.add_weight(shape=(input_shape[-1], 155),initializer=\"random_normal\",trainable=True,)\n",
    "        self.w2 = self.add_weight(shape=(155, 155),initializer=\"random_normal\", trainable=True,)\n",
    "        self.b1 = self.add_weight(shape=(155,), initializer=\"random_normal\", trainable=True)\n",
    "        self.b2 = self.add_weight(shape=(155,), initializer=\"random_normal\", trainable=True)\n",
    "        \n",
    "    def call(self, inputs):\n",
    "        embedding = self.activation(inputs + self.adj @ inputs @ self.w1 + self.b1) #graph conv\n",
    "#         embedding = self.activation(self.adj @ inputs @ self.w1 + self.b1) #graph conv\n",
    "        #embedding = self.activation(inputs @ self.w1 + self.b1)\n",
    "        mlp_embedding = self.activation(embedding @ self.w2 + self.b2)      #dense mlp\n",
    "        return mlp_embedding"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "093ebfe4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "d1e56654",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(63900, 9, 620) (575100, 9, 620)\n",
      "(9, 620)\n",
      "Model: \"model_2\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_3 (InputLayer)            [(None, 9, 620)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_8 (MultiHe (None, 9, 620)       2543212     input_3[0][0]                    \n",
      "                                                                 input_3[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_16 (TFOpLa (None, 9, 620)       0           multi_head_attention_8[0][0]     \n",
      "                                                                 input_3[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_16 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_16[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_16 (TFOp (None, 620, 9)       0           layer_normalization_16[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_16 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_16[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_10 (Dropout)            (None, 620, 4)       0           conv1d_16[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_17 (Conv1D)              (None, 620, 9)       45          dropout_10[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_17 (TFOp (None, 9, 620)       0           conv1d_17[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_17 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_17[0][0]  \n",
      "                                                                 layer_normalization_16[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_17 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_17[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_9 (MultiHe (None, 9, 620)       2543212     layer_normalization_17[0][0]     \n",
      "                                                                 layer_normalization_17[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_18 (TFOpLa (None, 9, 620)       0           multi_head_attention_9[0][0]     \n",
      "                                                                 layer_normalization_17[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_18 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_18[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_18 (TFOp (None, 620, 9)       0           layer_normalization_18[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_18 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_18[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_11 (Dropout)            (None, 620, 4)       0           conv1d_18[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_19 (Conv1D)              (None, 620, 9)       45          dropout_11[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_19 (TFOp (None, 9, 620)       0           conv1d_19[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_19 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_19[0][0]  \n",
      "                                                                 layer_normalization_18[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_19 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_19[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_10 (MultiH (None, 9, 620)       2543212     layer_normalization_19[0][0]     \n",
      "                                                                 layer_normalization_19[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_20 (TFOpLa (None, 9, 620)       0           multi_head_attention_10[0][0]    \n",
      "                                                                 layer_normalization_19[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_20 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_20[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_20 (TFOp (None, 620, 9)       0           layer_normalization_20[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_20 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_20[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_12 (Dropout)            (None, 620, 4)       0           conv1d_20[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_21 (Conv1D)              (None, 620, 9)       45          dropout_12[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_21 (TFOp (None, 9, 620)       0           conv1d_21[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_21 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_21[0][0]  \n",
      "                                                                 layer_normalization_20[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_21 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_21[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_11 (MultiH (None, 9, 620)       2543212     layer_normalization_21[0][0]     \n",
      "                                                                 layer_normalization_21[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_22 (TFOpLa (None, 9, 620)       0           multi_head_attention_11[0][0]    \n",
      "                                                                 layer_normalization_21[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_22 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_22[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_22 (TFOp (None, 620, 9)       0           layer_normalization_22[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_22 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_22[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_13 (Dropout)            (None, 620, 4)       0           conv1d_22[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_23 (Conv1D)              (None, 620, 9)       45          dropout_13[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_23 (TFOp (None, 9, 620)       0           conv1d_23[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_23 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_23[0][0]  \n",
      "                                                                 layer_normalization_22[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_23 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_23[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_2 (GlobalM (None, 9)            0           layer_normalization_23[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_4 (Dense)                 (None, 128)          1280        global_max_pooling1d_2[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_14 (Dropout)            (None, 128)          0           dense_4[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "dense_5 (Dense)                 (None, 1)            129         dropout_14[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 10,184,805\n",
      "Trainable params: 10,184,805\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 25s 14ms/step - loss: 0.8968 - mae: 2.1700 - val_loss: 0.9999 - val_mae: 2.4374\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8329 - mae: 2.0831 - val_loss: 0.9594 - val_mae: 2.3363\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8220 - mae: 2.0553 - val_loss: 0.9964 - val_mae: 2.4334\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8203 - mae: 2.0532 - val_loss: 0.9901 - val_mae: 2.3982\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8199 - mae: 2.0528 - val_loss: 1.0024 - val_mae: 2.4289\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8185 - mae: 2.0503 - val_loss: 0.9919 - val_mae: 2.3963\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8142 - mae: 2.0393 - val_loss: 0.9960 - val_mae: 2.3941\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8156 - mae: 2.0455 - val_loss: 0.9938 - val_mae: 2.4047\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8161 - mae: 2.0497 - val_loss: 0.9927 - val_mae: 2.3998\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8184 - mae: 2.0533 - val_loss: 0.9882 - val_mae: 2.3961\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8134 - mae: 2.0406 - val_loss: 0.9745 - val_mae: 2.3697\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8114 - mae: 2.0342 - val_loss: 0.9806 - val_mae: 2.3841\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "1.8049, 1.6211, 1.5247, 1.4476, 1.4081, 1.3886\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "4.9621, 4.6961, 4.6280, 4.5860, 4.6008, 4.6327\n",
      "Transformer training time = 279.6178\n",
      "T prediction time = 0.0007\n",
      "(9, 620)\n",
      "Model: \"model_3\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_4 (InputLayer)            [(None, 9, 620)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_12 (MultiH (None, 9, 620)       2543212     input_4[0][0]                    \n",
      "                                                                 input_4[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_24 (TFOpLa (None, 9, 620)       0           multi_head_attention_12[0][0]    \n",
      "                                                                 input_4[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_24 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_24[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_24 (TFOp (None, 620, 9)       0           layer_normalization_24[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_24 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_24[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_15 (Dropout)            (None, 620, 4)       0           conv1d_24[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_25 (Conv1D)              (None, 620, 9)       45          dropout_15[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_25 (TFOp (None, 9, 620)       0           conv1d_25[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_25 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_25[0][0]  \n",
      "                                                                 layer_normalization_24[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_25 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_25[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_13 (MultiH (None, 9, 620)       2543212     layer_normalization_25[0][0]     \n",
      "                                                                 layer_normalization_25[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_26 (TFOpLa (None, 9, 620)       0           multi_head_attention_13[0][0]    \n",
      "                                                                 layer_normalization_25[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_26 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_26[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_26 (TFOp (None, 620, 9)       0           layer_normalization_26[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_26 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_26[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_16 (Dropout)            (None, 620, 4)       0           conv1d_26[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_27 (Conv1D)              (None, 620, 9)       45          dropout_16[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_27 (TFOp (None, 9, 620)       0           conv1d_27[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_27 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_27[0][0]  \n",
      "                                                                 layer_normalization_26[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_27 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_27[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_14 (MultiH (None, 9, 620)       2543212     layer_normalization_27[0][0]     \n",
      "                                                                 layer_normalization_27[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_28 (TFOpLa (None, 9, 620)       0           multi_head_attention_14[0][0]    \n",
      "                                                                 layer_normalization_27[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_28 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_28[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_28 (TFOp (None, 620, 9)       0           layer_normalization_28[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_28 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_28[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_17 (Dropout)            (None, 620, 4)       0           conv1d_28[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_29 (Conv1D)              (None, 620, 9)       45          dropout_17[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_29 (TFOp (None, 9, 620)       0           conv1d_29[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_29 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_29[0][0]  \n",
      "                                                                 layer_normalization_28[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_29 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_29[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_15 (MultiH (None, 9, 620)       2543212     layer_normalization_29[0][0]     \n",
      "                                                                 layer_normalization_29[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_30 (TFOpLa (None, 9, 620)       0           multi_head_attention_15[0][0]    \n",
      "                                                                 layer_normalization_29[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_30 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_30[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_30 (TFOp (None, 620, 9)       0           layer_normalization_30[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_30 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_30[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_18 (Dropout)            (None, 620, 4)       0           conv1d_30[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_31 (Conv1D)              (None, 620, 9)       45          dropout_18[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_31 (TFOp (None, 9, 620)       0           conv1d_31[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_31 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_31[0][0]  \n",
      "                                                                 layer_normalization_30[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_31 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_31[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_3 (GlobalM (None, 9)            0           layer_normalization_31[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_6 (Dense)                 (None, 128)          1280        global_max_pooling1d_3[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_19 (Dropout)            (None, 128)          0           dense_6[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "dense_7 (Dense)                 (None, 1)            129         dropout_19[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 10,184,805\n",
      "Trainable params: 10,184,805\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 25s 14ms/step - loss: 0.2659 - mae: 2.2305 - val_loss: 0.2921 - val_mae: 2.2909\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2582 - mae: 2.1592 - val_loss: 0.3097 - val_mae: 2.4277\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2550 - mae: 2.1137 - val_loss: 0.3062 - val_mae: 2.3707\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2514 - mae: 2.0856 - val_loss: 0.2960 - val_mae: 2.2924\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2468 - mae: 2.0347 - val_loss: 0.2980 - val_mae: 2.3178\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2474 - mae: 2.0450 - val_loss: 0.3022 - val_mae: 2.3382\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2488 - mae: 2.0646 - val_loss: 0.2952 - val_mae: 2.2833\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2440 - mae: 1.9928 - val_loss: 0.2808 - val_mae: 2.1730\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2460 - mae: 2.0076 - val_loss: 0.2724 - val_mae: 2.1526\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2452 - mae: 2.0193 - val_loss: 0.2729 - val_mae: 2.1339\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2341 - mae: 1.9376 - val_loss: 0.2708 - val_mae: 2.0988\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2251 - mae: 1.8776 - val_loss: 0.2560 - val_mae: 2.0531\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2260 - mae: 1.8962 - val_loss: 0.2347 - val_mae: 1.8816\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2150 - mae: 1.8304 - val_loss: 0.2361 - val_mae: 1.9460\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2018 - mae: 1.7438 - val_loss: 0.2295 - val_mae: 1.9337\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2032 - mae: 1.7450 - val_loss: 0.2629 - val_mae: 2.0858\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2108 - mae: 1.7997 - val_loss: 0.2449 - val_mae: 1.9980\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2094 - mae: 1.7912 - val_loss: 0.2245 - val_mae: 1.8668\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2031 - mae: 1.7454 - val_loss: 0.2288 - val_mae: 1.9240\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.1960 - mae: 1.7032 - val_loss: 0.2332 - val_mae: 1.9017\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2095 - mae: 1.7938 - val_loss: 0.2346 - val_mae: 1.9554\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2086 - mae: 1.7911 - val_loss: 0.2255 - val_mae: 1.8797\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2071 - mae: 1.7808 - val_loss: 0.2284 - val_mae: 1.8879\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.1993 - mae: 1.7287 - val_loss: 0.2218 - val_mae: 1.8771\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.1992 - mae: 1.7264 - val_loss: 0.2412 - val_mae: 1.9879\n",
      "Epoch 26/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2020 - mae: 1.7440 - val_loss: 0.2382 - val_mae: 1.9435\n",
      "Epoch 27/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2080 - mae: 1.7841 - val_loss: 0.2298 - val_mae: 1.9082\n",
      "Epoch 28/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2011 - mae: 1.7408 - val_loss: 0.2426 - val_mae: 2.0052\n",
      "Epoch 29/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2009 - mae: 1.7361 - val_loss: 0.2288 - val_mae: 1.9596\n",
      "Epoch 30/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2002 - mae: 1.7350 - val_loss: 0.2264 - val_mae: 1.8865\n",
      "Epoch 31/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2009 - mae: 1.7345 - val_loss: 0.2298 - val_mae: 1.9566\n",
      "Epoch 32/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.1972 - mae: 1.7092 - val_loss: 0.2233 - val_mae: 1.8881\n",
      "Epoch 33/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.1988 - mae: 1.7233 - val_loss: 0.2287 - val_mae: 1.9048\n",
      "Epoch 34/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2012 - mae: 1.7386 - val_loss: 0.2252 - val_mae: 1.8524\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "1.4204, 1.2587, 1.1541, 1.0686, 1.0162, 0.9827\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "3.7809, 3.4749, 3.3483, 3.2554, 3.2276, 3.2200\n",
      "Transformer training time = 768.1588\n",
      "T prediction time = 0.0008\n",
      "(9, 620)\n",
      "Model: \"model_4\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_5 (InputLayer)            [(None, 9, 620)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_16 (MultiH (None, 9, 620)       2543212     input_5[0][0]                    \n",
      "                                                                 input_5[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_32 (TFOpLa (None, 9, 620)       0           multi_head_attention_16[0][0]    \n",
      "                                                                 input_5[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_32 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_32[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_32 (TFOp (None, 620, 9)       0           layer_normalization_32[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_32 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_32[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_20 (Dropout)            (None, 620, 4)       0           conv1d_32[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_33 (Conv1D)              (None, 620, 9)       45          dropout_20[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_33 (TFOp (None, 9, 620)       0           conv1d_33[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_33 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_33[0][0]  \n",
      "                                                                 layer_normalization_32[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_33 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_33[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_17 (MultiH (None, 9, 620)       2543212     layer_normalization_33[0][0]     \n",
      "                                                                 layer_normalization_33[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_34 (TFOpLa (None, 9, 620)       0           multi_head_attention_17[0][0]    \n",
      "                                                                 layer_normalization_33[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_34 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_34[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_34 (TFOp (None, 620, 9)       0           layer_normalization_34[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_34 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_34[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_21 (Dropout)            (None, 620, 4)       0           conv1d_34[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_35 (Conv1D)              (None, 620, 9)       45          dropout_21[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_35 (TFOp (None, 9, 620)       0           conv1d_35[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_35 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_35[0][0]  \n",
      "                                                                 layer_normalization_34[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_35 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_35[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_18 (MultiH (None, 9, 620)       2543212     layer_normalization_35[0][0]     \n",
      "                                                                 layer_normalization_35[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_36 (TFOpLa (None, 9, 620)       0           multi_head_attention_18[0][0]    \n",
      "                                                                 layer_normalization_35[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_36 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_36[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_36 (TFOp (None, 620, 9)       0           layer_normalization_36[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_36 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_36[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_22 (Dropout)            (None, 620, 4)       0           conv1d_36[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_37 (Conv1D)              (None, 620, 9)       45          dropout_22[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_37 (TFOp (None, 9, 620)       0           conv1d_37[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_37 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_37[0][0]  \n",
      "                                                                 layer_normalization_36[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_37 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_37[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_19 (MultiH (None, 9, 620)       2543212     layer_normalization_37[0][0]     \n",
      "                                                                 layer_normalization_37[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_38 (TFOpLa (None, 9, 620)       0           multi_head_attention_19[0][0]    \n",
      "                                                                 layer_normalization_37[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_38 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_38[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_38 (TFOp (None, 620, 9)       0           layer_normalization_38[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_38 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_38[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_23 (Dropout)            (None, 620, 4)       0           conv1d_38[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_39 (Conv1D)              (None, 620, 9)       45          dropout_23[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_39 (TFOp (None, 9, 620)       0           conv1d_39[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_39 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_39[0][0]  \n",
      "                                                                 layer_normalization_38[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_39 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_39[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_4 (GlobalM (None, 9)            0           layer_normalization_39[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_8 (Dense)                 (None, 128)          1280        global_max_pooling1d_4[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_24 (Dropout)            (None, 128)          0           dense_8[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "dense_9 (Dense)                 (None, 1)            129         dropout_24[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 10,184,805\n",
      "Trainable params: 10,184,805\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 24s 14ms/step - loss: 0.0824 - mae: 1.7783 - val_loss: 0.0678 - val_mae: 1.5008\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.0597 - mae: 1.3996 - val_loss: 0.0662 - val_mae: 1.3920\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0552 - mae: 1.3042 - val_loss: 0.0582 - val_mae: 1.4111\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0522 - mae: 1.2486 - val_loss: 0.0570 - val_mae: 1.3414\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 24s 15ms/step - loss: 0.0528 - mae: 1.2597 - val_loss: 0.0564 - val_mae: 1.3257\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0526 - mae: 1.2566 - val_loss: 0.0592 - val_mae: 1.2567\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0535 - mae: 1.2595 - val_loss: 0.0655 - val_mae: 1.5773\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0534 - mae: 1.2587 - val_loss: 0.0593 - val_mae: 1.3060\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 24s 15ms/step - loss: 0.0540 - mae: 1.2697 - val_loss: 0.0644 - val_mae: 1.2987\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0575 - mae: 1.3323 - val_loss: 0.0600 - val_mae: 1.3532\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0593 - mae: 1.3511 - val_loss: 0.0696 - val_mae: 1.4330\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0599 - mae: 1.3590 - val_loss: 0.0651 - val_mae: 1.3543\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0602 - mae: 1.3717 - val_loss: 0.0756 - val_mae: 1.4764\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0592 - mae: 1.3522 - val_loss: 0.0633 - val_mae: 1.4732\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0587 - mae: 1.3479 - val_loss: 0.0609 - val_mae: 1.3218\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "1.1045, 1.0113, 0.9604, 0.9145, 0.8798, 0.8549\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.8001, 2.6143, 2.5499, 2.4974, 2.4730, 2.4598\n",
      "Transformer training time = 350.9389\n",
      "T prediction time = 0.0007\n",
      "(9, 620)\n",
      "Model: \"model_5\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_6 (InputLayer)            [(None, 9, 620)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_20 (MultiH (None, 9, 620)       2543212     input_6[0][0]                    \n",
      "                                                                 input_6[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_40 (TFOpLa (None, 9, 620)       0           multi_head_attention_20[0][0]    \n",
      "                                                                 input_6[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_40 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_40[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_40 (TFOp (None, 620, 9)       0           layer_normalization_40[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_40 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_40[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_25 (Dropout)            (None, 620, 4)       0           conv1d_40[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_41 (Conv1D)              (None, 620, 9)       45          dropout_25[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_41 (TFOp (None, 9, 620)       0           conv1d_41[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_41 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_41[0][0]  \n",
      "                                                                 layer_normalization_40[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_41 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_41[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_21 (MultiH (None, 9, 620)       2543212     layer_normalization_41[0][0]     \n",
      "                                                                 layer_normalization_41[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_42 (TFOpLa (None, 9, 620)       0           multi_head_attention_21[0][0]    \n",
      "                                                                 layer_normalization_41[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_42 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_42[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_42 (TFOp (None, 620, 9)       0           layer_normalization_42[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_42 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_42[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_26 (Dropout)            (None, 620, 4)       0           conv1d_42[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_43 (Conv1D)              (None, 620, 9)       45          dropout_26[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_43 (TFOp (None, 9, 620)       0           conv1d_43[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_43 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_43[0][0]  \n",
      "                                                                 layer_normalization_42[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_43 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_43[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_22 (MultiH (None, 9, 620)       2543212     layer_normalization_43[0][0]     \n",
      "                                                                 layer_normalization_43[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_44 (TFOpLa (None, 9, 620)       0           multi_head_attention_22[0][0]    \n",
      "                                                                 layer_normalization_43[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_44 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_44[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_44 (TFOp (None, 620, 9)       0           layer_normalization_44[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_44 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_44[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_27 (Dropout)            (None, 620, 4)       0           conv1d_44[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_45 (Conv1D)              (None, 620, 9)       45          dropout_27[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_45 (TFOp (None, 9, 620)       0           conv1d_45[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_45 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_45[0][0]  \n",
      "                                                                 layer_normalization_44[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_45 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_45[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_23 (MultiH (None, 9, 620)       2543212     layer_normalization_45[0][0]     \n",
      "                                                                 layer_normalization_45[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_46 (TFOpLa (None, 9, 620)       0           multi_head_attention_23[0][0]    \n",
      "                                                                 layer_normalization_45[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_46 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_46[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_46 (TFOp (None, 620, 9)       0           layer_normalization_46[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_46 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_46[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_28 (Dropout)            (None, 620, 4)       0           conv1d_46[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_47 (Conv1D)              (None, 620, 9)       45          dropout_28[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_47 (TFOp (None, 9, 620)       0           conv1d_47[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_47 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_47[0][0]  \n",
      "                                                                 layer_normalization_46[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_47 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_47[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_5 (GlobalM (None, 9)            0           layer_normalization_47[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_10 (Dense)                (None, 128)          1280        global_max_pooling1d_5[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_29 (Dropout)            (None, 128)          0           dense_10[0][0]                   \n",
      "__________________________________________________________________________________________________\n",
      "dense_11 (Dense)                (None, 1)            129         dropout_29[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 10,184,805\n",
      "Trainable params: 10,184,805\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 26s 15ms/step - loss: 0.0014 - mae: 1.9932 - val_loss: 0.0012 - val_mae: 1.7970\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 9.5712e-04 - mae: 1.5327 - val_loss: 0.0011 - val_mae: 1.5246\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 8.7850e-04 - mae: 1.4374 - val_loss: 0.0011 - val_mae: 1.5638\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 8.4821e-04 - mae: 1.3923 - val_loss: 9.5070e-04 - val_mae: 1.2779\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 8.0938e-04 - mae: 1.3386 - val_loss: 9.0464e-04 - val_mae: 1.3260\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 8.0551e-04 - mae: 1.3307 - val_loss: 9.1699e-04 - val_mae: 1.2904\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8808e-04 - mae: 1.3110 - val_loss: 9.0689e-04 - val_mae: 1.2292\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.9391e-04 - mae: 1.3155 - val_loss: 9.6543e-04 - val_mae: 1.5700\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8799e-04 - mae: 1.3076 - val_loss: 9.0290e-04 - val_mae: 1.1926\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.7831e-04 - mae: 1.2947 - val_loss: 9.1004e-04 - val_mae: 1.2820\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.6964e-04 - mae: 1.2793 - val_loss: 9.1774e-04 - val_mae: 1.3088\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8178e-04 - mae: 1.2955 - val_loss: 9.1454e-04 - val_mae: 1.2361\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.6392e-04 - mae: 1.2760 - val_loss: 9.7070e-04 - val_mae: 1.3596\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.9302e-04 - mae: 1.3078 - val_loss: 9.4056e-04 - val_mae: 1.3384\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8397e-04 - mae: 1.3038 - val_loss: 9.2563e-04 - val_mae: 1.3482\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8064e-04 - mae: 1.2944 - val_loss: 9.0634e-04 - val_mae: 1.3214\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.7362e-04 - mae: 1.2844 - val_loss: 9.1029e-04 - val_mae: 1.2299\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.7780e-04 - mae: 1.2970 - val_loss: 9.3260e-04 - val_mae: 1.3173\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.7993e-04 - mae: 1.2905 - val_loss: 9.7374e-04 - val_mae: 1.4455\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZQAAAEWCAYAAABBvWFzAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAA8yElEQVR4nO3dd3xV9fnA8c+TPchmZjBkgwoo4p44ABW0LlRarVRqq22trVWr1dbW1tZWrVVrUfm5EepERRFcWAcyRGUTGZKEmZBFdvL8/jgncAk3IQn33JvxvF+vvHLvOd9zznMv4T73O4+oKsYYY8yhCgt1AMYYYzoGSyjGGGMCwhKKMcaYgLCEYowxJiAsoRhjjAkISyjGGGMCwhKKMSEgIk+JyJ+aWXaTiJx5qOcxxmuWUIwxxgSEJRRjjDEBYQnFmEa4TU03i8jXIrJHRJ4UkR4i8raIlIjIAhFJ8Sk/UURWikihiHwoIkN99o0SkWXucbOAmAbXOk9ElrvHfioiR7Yy5mtFJFtECkRkjoiku9tFRB4QkR0iUiwi34jI4e6+CSKyyo0tV0R+3ao3zHR6llCMadpFwFnAIOB84G3gt0A3nP8/PwcQkUHATOBGd99c4A0RiRKRKOA14FkgFfive17cY0cBM4AfA2nAf4A5IhLdkkBF5AzgL8ClQC9gM/Ciu/ts4BT3dSS5ZfLdfU8CP1bVBOBw4P2WXNeYepZQjGnav1R1u6rmAh8Di1T1S1WtAF4FRrnlLgPeUtX5qloN/B2IBU4AjgMigQdVtVpVXwIW+1xjGvAfVV2kqrWq+jRQ6R7XElcCM1R1mapWArcBx4tIX6AaSACGAKKqq1V1q3tcNTBMRBJVdbeqLmvhdY0BLKEYczDbfR6X+3nexX2cjlMjAEBV64AtQIa7L1f3X4l1s8/jPsCv3OauQhEpBLLc41qiYQylOLWQDFV9H3gYeATYISLTRSTRLXoRMAHYLCIficjxLbyuMYAlFGMCJQ8nMQBOnwVOUsgFtgIZ7rZ6vX0ebwHuUdVkn584VZ15iDHE4zSh5QKo6kOqejQwDKfp62Z3+2JVnQR0x2mam93C6xoDWEIxJlBmA+eKyFgRiQR+hdNs9SnwGVAD/FxEIkXke8AYn2MfB64TkWPdzvN4ETlXRBJaGMNM4IciMtLtf/kzThPdJhE5xj1/JLAHqADq3D6eK0UkyW2qKwbqDuF9MJ2YJRRjAkBV1wJTgH8Bu3A68M9X1SpVrQK+B1wNFOD0t7zic+wS4FqcJqndQLZbtqUxLAB+B7yMUyvqD0x2dyfiJK7dOM1i+cB97r7vA5tEpBi4DqcvxpgWE7vBljHGmECwGooxxpiAsIRijDEmICyhGGOMCQhLKMYYYwIiItQBhFLXrl21b9++oQ7DGGPalaVLl+5S1W4Nt3fqhNK3b1+WLFkS6jCMMaZdEZHN/rZbk5cxxpiAsIRijDEmICyhGGOMCYhO3YfiT3V1NTk5OVRUVIQ6FE/FxMSQmZlJZGRkqEMxxnQQllAayMnJISEhgb59+7L/4rAdh6qSn59PTk4O/fr1C3U4xpgOwpq8GqioqCAtLa3DJhMAESEtLa3D18KMMcFlCcWPjpxM6nWG12iMCS5LKK1QXF7NjhL7dm+MMb4sobRCaWUNO4or8WLp/8LCQh599NEWHzdhwgQKCwsDHo8xxjSXJZRWiAoPo06V2rrgJZSampomj5s7dy7JyckBj8cYY5rLRnm1QlSEk4erauuICA9sTr711lv59ttvGTlyJJGRkcTExJCSksKaNWtYt24dF1xwAVu2bKGiooJf/OIXTJs2Ddi3jExpaSnjx4/npJNO4tNPPyUjI4PXX3+d2NjYgMZpjDENWUJpwh/eWMmqvOIDttepUl5VS3RkOBFhLevcHpaeyF3nD290/7333suKFStYvnw5H374Ieeeey4rVqzYO7x3xowZpKamUl5ezjHHHMNFF11EWlrafudYv349M2fO5PHHH+fSSy/l5ZdfZsqUKS2K0xhjWsoSSiuEuSOknD4Ub0dLjRkzZr+5Ig899BCvvvoqAFu2bGH9+vUHJJR+/foxcuRIAI4++mg2bdrkaYzGGAOWUJrUVE1iVV4RibGRZKbEeRpDfHz83scffvghCxYs4LPPPiMuLo7TTjvN71yS6OjovY/Dw8MpLy/3NEZjjAHrlG+1yIgwqmsD3ymfkJBASUmJ331FRUWkpKQQFxfHmjVr+PzzzwN+fWOMaS2robRSVHgYFdV1AT9vWloaJ554IocffjixsbH06NFj775x48bx2GOPMXToUAYPHsxxxx0X8OsbY0xriRdzKdqL0aNHa8MbbK1evZqhQ4ce9NitReXsKq3i8PTEdjvrvLmv1RhjfInIUlUd3XC7NXm1UlR4GKpKjQdzUYwxpj2yhNJKkfVzUWoC3+xljDHtkSWUVooK3ze50RhjjCWUVtubUKyGYowxgCWUVgsLEyLCw6i2hGKMMYDHCUVExonIWhHJFpFb/eyPFpFZ7v5FItLXZ99t7va1InKOz/YZIrJDRFY0ONcfReRrEVkuIu+KSLqXrw2cWoo1eRljjMOzhCIi4cAjwHhgGHC5iAxrUGwqsFtVBwAPAH91jx0GTAaGA+OAR93zATzlbmvoPlU9UlVHAm8Cdwb0BfkRFRH4hNLa5esBHnzwQcrKygIajzHGNJeXNZQxQLaqblDVKuBFYFKDMpOAp93HLwFjxZnUMQl4UVUrVXUjkO2eD1VdCBQ0vJiq+q7iGA94Pp43KlyortGA3hfFEooxpr3ycqZ8BrDF53kOcGxjZVS1RkSKgDR3++cNjs042AVF5B7gB0ARcHojZaYB0wB69+7dnNfRqKiIMBSluraOqIjwgx/QDL7L15911ll0796d2bNnU1lZyYUXXsgf/vAH9uzZw6WXXkpOTg61tbX87ne/Y/v27eTl5XH66afTtWtXPvjgg4DEY4wxzdWhll5R1duB20XkNuAG4C4/ZaYD08GZKd/kCd++FbZ90+juxLo6DquuIzwyHJq7jH3PI2D8vY3u9l2+/t133+Wll17iiy++QFWZOHEiCxcuZOfOnaSnp/PWW28BzhpfSUlJ3H///XzwwQd07dq1ebEYY0wAednklQtk+TzPdLf5LSMiEUASkN/MY5vyPHBRC+Ntsfpl7Os8al179913effddxk1ahRHHXUUa9asYf369RxxxBHMnz+fW265hY8//pikpCRPrm+MMS3hZQ1lMTBQRPrhJIPJwBUNyswBrgI+Ay4G3ldVFZE5wAsicj+QDgwEvmjqYiIyUFXXu08nAWsO+RU0UZMAQJWNuUV0S4ihZ1LMIV/uwNMrt912Gz/+8Y8P2Lds2TLmzp3LHXfcwdixY7nzTs/HIBhjTJM8q6Goag1Os9M8YDUwW1VXisjdIjLRLfYkkCYi2cBNwK3usSuB2cAq4B3gelWtBRCRmTgJaLCI5IjIVPdc94rIChH5Gjgb+IVXr61emLhzUQI40st3+fpzzjmHGTNmUFpaCkBubi47duwgLy+PuLg4pkyZws0338yyZcsOONYYY4LN0z4UVZ0LzG2w7U6fxxXAJY0cew9wj5/tlzdS3vMmLn+iIsICOlved/n68ePHc8UVV3D88ccD0KVLF5577jmys7O5+eabCQsLIzIykn//+98ATJs2jXHjxpGenm6d8saYoLPl61u5fH29LQVllFbWMLRXYqDD85wtX2+MaQ1bvt4jURFOk1ddJ07MxhgDllAOWaS7SKSt6WWM6ewsofjRkmbAqIj2uYx9Z27qNMZ4wxJKAzExMeTn5zf7A7c9LmOvquTn5xMTE/ihzsaYzqtDzZQPhMzMTHJycti5c2ezyqvCjqJyynZEsCM20uPoAicmJobMzMxQh2GM6UAsoTQQGRlJv379WnTMT+77gCMyknj4iiM9isoYY9o+a/IKgMyUWHJ2l4c6DGOMCSlLKAGQlRJHzm5bNt4Y07lZQgmArNQ4dpVWUV5VG+pQjDEmZCyhBEBmSiyA1VKMMZ2aJZQAyEyJA2CLJRRjTCdmCSUAslLrayjWMW+M6bwsoQRAty7RREeEsaXAaijGmM7LEkoAiAiZKbFsKbAaijGm87KEEiCZKXHkFFoNxRjTeVlCCZCsVKuhGGM6N0soAZKVEkdReTXFFdWhDsUYY0LCEkqA1A8dzrFaijGmk7KEEiD1Q4dtLooxprOyhBIgWfWTG23osDGmk7KE0hrLnoWXr3VuhuJKjoskPircJjcaYzotSyitUVEE38yGde/s3SQiZKXaqsPGmM7LEkprHPtj6DYE3r4Fqiv2bs5MibOhw8aYTssSSmuER8L4v0HhZvj0ob2bnRttlTX7fvTGGNOReJpQRGSciKwVkWwRudXP/mgRmeXuXyQifX323eZuXysi5/hsnyEiO0RkRYNz3Scia0TkaxF5VUSSvXxtHHYqDL8QPv4H7N4MOPdF2VNVy+4ym4tijOl8PEsoIhIOPAKMB4YBl4vIsAbFpgK7VXUA8ADwV/fYYcBkYDgwDnjUPR/AU+62huYDh6vqkcA64LaAviB/zv4TSBjM+y0AWe59UWyklzGmM/KyhjIGyFbVDapaBbwITGpQZhLwtPv4JWCsiIi7/UVVrVTVjUC2ez5UdSFQ0PBiqvquqta4Tz8HMgP9gg6QlAmn/BrWvAnZC/ZNbrSRXsaYTsjLhJIBbPF5nuNu81vGTQZFQFozj23KNcDb/naIyDQRWSIiS3bu3NmCUzbi+BsgtT+8fQtZSU4lyiY3GmM6ow7XKS8itwM1wPP+9qvqdFUdraqju3XrdugXjIh2Oujzs0n48nGS4yKtycsY0yl5mVBygSyf55nuNr9lRCQCSALym3nsAUTkauA84EoN5lCrgWfC4HPho78xInGPNXkZYzolLxPKYmCgiPQTkSicTvY5DcrMAa5yH18MvO8mgjnAZHcUWD9gIPBFUxcTkXHAb4CJqhr8KsK4P0NdDTfUPGNNXsaYTsmzhOL2idwAzANWA7NVdaWI3C0iE91iTwJpIpIN3ATc6h67EpgNrALeAa5X1VoAEZkJfAYMFpEcEZnqnuthIAGYLyLLReQxr16bXyl94aRfckzp+6QXLqGuzuaiGGM6F+nMk/BGjx6tS5YsCdwJq8spuf8ocveEk/rLz+iekhC4cxtjTBshIktVdXTD7R2uUz6kImPZdPQdDAnbQuVn00MdjTHGBJUllACLPeJ8PqwdQc9l90PpjlCHY4wxQWMJJcAyUuL5Q80PCKutgAW/D3U4xhgTNJZQAiw2KpyS+L4sTLsMlj8PW5ocnGaMMR2GJRQPZKbE8mzUJZCQDnN/DXW1oQ7JGGM8ZwnFA1mpcWQXAuf8CbZ+BUufCnFExhjjPUsoHshKiSWvsJzaoRdC35Ph/T9C2QHrWRpjTIdiCcUDmSlx1NQp20oqYcJ9UFEM790d6rCMMcZTllA8kJXqc1+U7kPh2OucZq+8L0MbmDHGeMgSigey3Pui7F11+LRbIL4bzL0Z6upCGJkxxnjHEooHeiXHIOJzo62YJDjrbshZDF+9ENrgjDHGI5ZQPBAdEU7PxJj9Vx0+8jLIOhbm3wXlhSGLzRhjvGIJxSNZKXHkFPjcFyUszOmgL8uHD/8SusCMMcYjllA8kpkSS07D+6L0GgGjr4EvpsO2FaEJzBhjPGIJxSOZqXFsLa6gqqZBJ/wZd0BMMrz9G+jEtw4wxnQ8llA8kpUSiyrkFTa4HXBcKpx5F2z+BL6eHZrgjDHGA5ZQPJLpDh32e3/5Ud+H9KPg1Wnw1HnwzUtQUxnkCI0xJrAsoXhk7+RGf/eXDwuHKS/D6XdA4WZ4eSr8YzC8cxvsWBPkSI0xJjAsoXikZ2IMEWGyb3JjQ3GpcOrN8POvYMor0O8U+OJxePRYePIcWP4CVDVyrDHGtEERoQ6go4oID6NXcoz/Ji9fYWEwYKzzU7rTmfi47Bl47Sfw9q1w5CVw1FXQ68jgBG6MMa1kCcVDWSlx/pu8GtOlG5z4Czjh506n/dKnYdmzsPgJSB/lJJYjLoboBO+CNsaYVrImLw9lpcSxpeAgNRR/RKDvSXDR4/CrNTDur06n/Zs3wt8Hw+s3QM4SG3ZsjGlTLKF4KDMlll2llVRUH8IdG+NS4bjr4CefwtQFcPiFsOJleGIs/PtEyH4vcAEbY8whsITioazU+qHDAehcF4GsY2DSI/CrtXDeA1BV6tRarKZijGkDLKF4KDOl/r4orWj2akpMorOEy8k3QeF3sH1lYM9vjDGt4GlCEZFxIrJWRLJF5FY/+6NFZJa7f5GI9PXZd5u7fa2InOOzfYaI7BCRFQ3OdYmIrBSROhEZ7eXraq6A1lD8GTQeEFg715vzG2NMC3iWUEQkHHgEGA8MAy4XkWENik0FdqvqAOAB4K/uscOAycBwYBzwqHs+gKfcbQ2tAL4HLAzsK2m9bl2iiYoIY8vBhg63VkIPyBwNa97y5vzGGNMCXtZQxgDZqrpBVauAF4FJDcpMAp52H78EjBURcbe/qKqVqroRyHbPh6ouBAoaXkxVV6vqWm9eSuuEhQmZybGNT24MhMETYOtyKMr17hrGGNMMXiaUDGCLz/Mcd5vfMqpaAxQBac08tlVEZJqILBGRJTt37gzEKZuUmRp38MmNh2LIuc7vdW97dw1jjGmGTtcpr6rTVXW0qo7u1q2b59fLSolt2eTGluo6CFL7wxrrRzHGhJaXCSUXyPJ5nulu81tGRCKAJCC/mce2C5kpcRSWVVNSUe3NBURgyATYuBAqir25hjHGNIOXCWUxMFBE+olIFE4n+5wGZeYAV7mPLwbeV1V1t092R4H1AwYCX3gYq2fqVx32tNlr8LlQVw3ZC7y7hjHGHIRnCcXtE7kBmAesBmar6koRuVtEJrrFngTSRCQbuAm41T12JTAbWAW8A1yvqrUAIjIT+AwYLCI5IjLV3X6hiOQAxwNvicg8r15bS2S590XxtGM+awzEpdnwYWNMSHm6OKSqzgXmNth2p8/jCuCSRo69B7jHz/bLGyn/KvDqocTrhfrJjZ7WUMLCYdA4WPMm1FZDeKR31zLGmEZ0uk75YEuNjyIuKtzbjnlwhg9XFDmrFBtjTAhYQvGYiLR+1eGW6H86RMTYaC9jTMg0K6GIyC9EJFEcT4rIMhE52+vgOorMlFjvll+pFxUPh53u9KPYYpHGmBBobg3lGlUtBs4GUoDvA/d6FlUHk+VOblSvP+iHTICiLbDtG2+vY4wxfjQ3oYj7ewLwrDsKS5oob3xkpsRSWllDYZlHc1HqDRqHLRZpjAmV5iaUpSLyLk5CmSciCUCdd2F1LJkp9asOe9yP0qW7M4TYFos0xoRAcxPKVJw5IseoahkQCfzQs6g6mPrJjZ6P9AJntNe2r6Fwy8HLGmNMADU3oRwPrFXVQhGZAtyBs5CjaYbMYExurFe/WORaWyzSGBNczU0o/wbKRGQE8CvgW+AZz6LqYJJiI0mMifC+yQug60BIGwhrrdnLGBNczU0oNe4aW5OAh1X1ESDBu7A6nqzUuOA0eYEz2mvT/6C8MDjXM8YYmp9QSkTkNpzhwm+JSBhOP4pppswUj2+05WvwuVBXY4tFGmOCqrkJ5TKgEmc+yjac5eTv8yyqDigrJUhzUcC5LXB8NxvtZYwJqmYlFDeJPA8kich5QIWqWh9KC2SlxlFZU8fO0krvL1a/WGT2Aqip8v56xhhD85deuRTnfiSXAJcCi0TkYi8D62jqVx32fE2vekPOhcpi2PRxcK5njOn0mtvkdTvOHJSrVPUHwBjgd96F1fFkpdZPbgxSP8php0FknM2aN8YETXMTSpiq7vB5nt+CYw1Bui+Kr8hY6H+GMx/FFos0xgRBc5PCOyIyT0SuFpGrgbdocOMs07S4qAjS4qOCN9ILnFnzxbmwdXnwrmmM6bSadcdGVb1ZRC4CTnQ3TXfvkGhaINNddThoBo0DCXPukZI+KnjXNcZ0Ss2+BbCqvgy87GEsHV5WSizf5AZxxZr4NMg6zulHOeP24F3XGNMpNdnkJSIlIlLs56dERIqDFWRHkZkSR15hObV1QezTGDIBtq+A3ZuCd01jTKfUZEJR1QRVTfTzk6CqicEKsqPISo2lulbZXlwRvIsOnuD8tsUijTEes5FaQZQVzFWH66X1h25DbNa8McZzllCCKOhDh+sNngCbP4WyguBe1xjTqVhCCaKMlFhEgnSjLV9DzgWthfXzg3tdY0yn4mlCEZFxIrJWRLJF5FY/+6NFZJa7f5GI9PXZd5u7fa2InOOzfYaI7BCRFQ3OlSoi80Vkvfs7xcvX1hrREeH0SIgJ3vIr9dKPgi497R4pxhhPeZZQRCQceAQYDwwDLheRYQ2KTQV2q+oA4AHgr+6xw4DJwHBgHPCoez6Ap9xtDd0KvKeqA4H33OdtTmZKbPCWX6kXFgaDx0H2e1AThMUpjTGdkpc1lDFAtqpuUNUq4EWcG3T5mgQ87T5+CRgrIuJuf1FVK1V1I5Dtng9VXQj46wzwPdfTwAUBfC0BkxXsyY31Bp8LVaWwcWHwr22M6RS8TCgZwBaf5znuNr9lVLUG5z71ac08tqEeqrrVfbwN6OGvkIhME5ElIrJk586dzXkdAZWVEsvWonKqa+uCe+F+p0BkvI32MsZ4pkN2yru3K/Y7e1BVp6vqaFUd3a1btyBH5kxurFPYWhjEuSgAkTEwYKwzH6UuyMnMGNMpeJlQcoEsn+eZ7ja/ZUQkAkjCWcm4Occ2tF1Eernn6gXsOEj5kMhMde+LEux+FHBGe5Vug7wvg39tY0yH52VCWQwMFJF+IhKF08k+p0GZOcBV7uOLgffd2sUcYLI7CqwfMBDnBl9N8T3XVcDrAXgNAReSyY31Bp4NEm6jvYwxnvAsobh9IjcA84DVwGxVXSkid4vIRLfYk0CaiGQDN+GOzFLVlcBsYBXwDnC9qtYCiMhM4DNgsIjkiMhU91z3AmeJyHrgTPd5m9MrKYbwMAlNx3xcKvQ5wVl92BhjAqzZqw23hqrOpcF9U1T1Tp/HFTi3FfZ37D3APX62X95I+Xxg7KHEGwwR4WH0SooJTZMXOLPm590GBRsg9bDQxGCM6ZA6ZKd8W5eZEhuaJi9wVh8Gq6UYYwLOEkoIZKWEaC4KQEpf6D7c7jVvjAk4SyghkJUax46SSiqqa0MTwJAJ8N1nsCc/NNc3xoROeSG8cSOU7w74qS2hhEDIVh2uN3gCaB2snxea65vOI2cJrHjF5j61FbvWwxNj4cvnYMvigJ/eEkoIZKU6Q4eDvqZXvfRRkJBus+aNt3KXwtPnw0s/hBnnwNavQh1R57Z+ATw+1qmhXDUHBp0d8EtYQgmBvXNRQlVDEYHB4+Hb96E6RDG0RUU58Nr1kP9tqCNp//K/hecvhfhuMOHvzqjC6afBW7/2pKnFNEEVPv0XvHAJJPeGaR840wc8YAklBLonRBMVHkZOqEZ6gdOPUl0GGz4KXQxtSUWx8wG4/Dl48QqoLAl1RO1X6U547iJAYcorMOZa+NlSOOZHsORJ+Ndo+PJ5awYLhuoKeO0n8O4dMOQ8mDrPSSoesYQSAmFhQkZKbOj6UAD6ngxRCTbaC6C2xmmW2bkGTrsNdq2DV6+zD7zWqCx1vgmXbIMrZkPXAc722GSYcB9M+8iZ//T6T60ZzGsl2+Cpc+GrmXDab+GSpyEq3tNLWkIJkcyUWNZsK6auzu8alt6LiIaBZ8K6dzr3B6cqvH0zZC+A8+6H026Fs/4Ia96Ej/8R6ujal9pqmP0D2Po1XPIUZI4+sEyvI+GaeTDp0X3NYHNvdtr1TeDkLnXe2x2r4dJn4bRbnPsiecwSSohMGpnBtzv3MHPxd6ELYvC5ULrd+ePrrD57BJbMgBN/AUdf7Ww7/no44lL44B5Y+05Iw2s3VGHOz+Hb9+C8B5wbujUmLAxGXQk/WwKjp8LiJ+BfR1szWKB8/V/4vwkQFglT34VhEw9+TIBYQgmRi47K4IT+adw7dw3bi4O8lH29gWdBWAR8+azzgdDZrH7TaVseOhHG/n7fdhE4/5/Q8wh45VpnqKVp2vt/hK9ecJpWjr7q4OUBYlPg3L/DtA/3NYP93zinhmNarq4W5t8Fr/wIMo52Ot97Hh7UECyhhIiI8OcLj6Cqto67Xl8ZmiBik51v5cuehnm/7VzfDnOXwcs/goyj4HvTD2wOiIqDyc9DeKTTSV9RHJo424MvHneaB4++Gk79TcuP7zXCbQZ7BPKzYfqpMPc31gzWEhXFMPNy+ORBOPqH8P3XIL5r0MOwhBJCfbvGc+OZg3hn5TbeWbEtNEGMvw+O+yl8/ii8dp3TDt7RFW6BmZOdIa2XvwiRsf7LJfd2OjLzv4VXf9y5Em5zrZrj9IEMngAT/uHU7lojLAxGTXFGg42eCosfh4dHw/IX7H0/mPxv4YkznX7Ac/8B5z8IEVEhCcUSSoj96OR+DO2VyJ2vr6CoPAQf5mFhcM6f4Yzfwdez4MUroSqEw5m9VlEML1zmzL+58r/QpXvT5fud7Lw/a+fCwr8FJ8b2YvOnTi0v8xi46EkID8Di5fXNYNd+4Kw799pP4P/Gw6b/OaPxzP6+/QAePwP27IQfvOYMzQ4hSyghFhkexl8vOoJdpZX89Z01oQlCBE75NZz3IGTPh2cv6JiTz+qHB+9aC5c+A92HNO+4Y38MIy6HD/9iqzTX27HaqeUl94YrZjlNhIGUPhKueRcmPgz5653hr38fAK9MgxUvW3OYKnz+mDPfJzEdrn0f+p0S6qgQ7Yydsa7Ro0frkiVLQh0GAH96cxVP/G8js398PGP6pYYukFWvO9860wY4k9ISe4UulkBShbduckZ0nf9Q8zuO61WXO9+Ud2U7/3m7DfImzvagKBeePAvqamDqfEjp4+31Kkuc5px182D9u1CW79x5tM8JMOgcGDR+33yXzqCmEt76lTOYZvC58L3/QHRCUEMQkaWqesC4cEsobSShlFXVcPYDC4mOCOOtn59MTGR46ILZ8JHTER2X6nTupfUPXSyB8unD8O7tcOKNcNYfWneOohxnbH9MkpNUYpICGWH7UF7oJNbCLfDDuc68kmCqq3UWnFz3jpNgdrgDWlL7w6BxToLpfXzI+hA8peo0My64C3IWwyk3O6PqgjC/pCFLKH60pYQC8NG6nVw14wt+fsYAbjp7cGiDyV0Gz18MEgZTXnZG4rRXq9+EWVOc8fgXP3Vo/wE3fQLPTIQBZ8LkmSH5zxwy1RVOE8uWRTDlJTjstFBHBIXfOYll3TuwcSHUVkF0IvQ/w1mvbsBZEJ8W6igPTW01rHwNPnsYti6H2FSnn+nwi0IWkiUUP9paQgH45azlvPl1Hm/+7GQG9wxuNfYAu7Ld/pRCuHym00Hd3uQucyZ59RgGV7/V+IiulvjicZj7azjlN3DG7Yd+vvagrs7pf1r1mtMBf8TFoY7oQJWlsPGjfbWX0u2AQNYYp+Yy7IL2Vdsu3w1Ln4JF06EkD9IGwvE/hSMnB77PqoUsofjRFhNKwZ4qzrz/I/qkxfHSdScQHtbKYZiBUpwHz14IBRvh4hkw9LzQxtMShVucez+ER8O17x18RFdzqcLrNzgLSV76bFBnIoeEKrxzKyx6DM7+E5zws1BHdHB1dc63+fray9blzvbeJzjDk4dNguguoYywcfnfOu/1l885C7j2OxWOv8GpFbeRGrElFD/aYkIBePXLHH456yv+MHE4V53QN9ThQFkBvHCps0TL+f+Eo34Q6ogOrqIYZoyDoi1Ox3FzR3Q1V3UFPDUBdq6FHy2A7kMDe/625JN/wvw7nflK5/y59XNNQqk4zxkW/+VzzuTJqC5w+Pdg1PedYc+hfk2qzl1UP3vEuU9RWAQccYlTI+l5RGhj88MSih9tNaGoKlf932KWbipg/k2nkp4cgGaaQ1W1x1n4L3sBnPl7p3M7EP8JVWH3RqejNb4r9BrpDAY4FLU1MPMy2PAhXPkS9D/90OP0pzgP/nOq80332vedORShouo08exa7wyz3bXemZsQnegMHohJclZGqH8ck7z/78bmkHw1C16dBsO/5zR1tZFvyK2mCt997iSWla84NYCug51ay4jJgavFNpe//pFjpjrzSRJ6BjeWFrCE4kdbTSgAWwrKOPuBhZzQP40nrhqNhPobFEBNlTPRbMVLThX8rD+2/ANG1fmGuOl/sPkTp5O7JG//Msl9nLtKpo90fvca0fwP60MdHtxS330OT53ndFBfMQvCPB6dV10BBd86CcM3eeRnQ6XP8jARsc6HY1Wp0wemtU2fN6pLg0ST5CTKla86o6amvOysUN2RVJY4r2/Zs5DzhVMrGDTOSS4DzgrMRM3GlO+GpU/Dov+0uf6R5rCE4kdbTigAT3y8gT+9tZqHrxjFeUemhzocR10dvHMLfDEdRlwBEx9y1rtqjKpzn5H6BLL5U7ezFOjSA/qcCH1PhKxjnfkFeV+6P8uhcPO+86T080kwI90kk3zg9QIxPLilFj/pJLGTboIz7zr086k697LIX+/cm2VX9r7EUfgd4PN/NjEDug50PpC6DnTmD3Ud5GyvT/aqTg2zoggqCt3fRU6iqX9cv73httTD4LJnO/4Q6Z1rnVrLVzOdml2XHs5k1lFTnPf1UKk6Cb9wCyx7xu0f2dMm+0eawxKKH209odTU1vG9f39KXmE5C246leS4NjK2XhU++ht8+GfnG90lT+0bPVVX58wN2PQJbP6fk0DK8p19iRn7Ekifk5wRN03VvMoKnGaA+gSTtxyKfJb7Tz1sX4JJH+Ukqpd/FJjhwS2hCm/8wllk85KnYfgFzTumZJtT2yjY4HTEFmxwBj8UbHA+bOpFxrmJwidx1CcPj2+Y1OnUVjuTJ5c96/zWWqeGNmqKM0qsviO/qsz5u977U9DguZ+fOnfpmLDINt0/0hwhSSgiMg74JxAOPKGq9zbYHw08AxwN5AOXqeomd99twFSgFvi5qs5r6pwicgbwdyAKWApMVdUmF/9p6wkFYFVeMec//D8uOiqDv13cxuaCLH7CuUd47+Oc24vW10AqCp39Sb2h70luAjnRWZvpUJvu9uTD1voE4/4uztm3P2M0XP1mYIYHt0RNpdP0tX0l/Gg+9BjuJNeSrW6i2OCTPDY4/UbVPmumhUU670/qYc5PWv99SSQhvV19e+0wSrbBVy86M9LrO/JjU5zk4Ptvtx9x+gDj0nx+UiGu677n/U9v0/0jzRH0hCIi4cA64CwgB1gMXK6qq3zK/BQ4UlWvE5HJwIWqepmIDANmAmOAdGABUL/WxQHnBNYAm4GxqrpORO4GNqvqk03F2B4SCsC9b6/hsY++5YUfHcsJA4K/JHWTVrzirK9UV+18EPY50UkifU7w9N7V+ynd6dRkCjc7nceH2qnfWsVbnZn0qPPBUbARanxu8xwWCan99iUN3+SRmOltm71pPVVnMufXs5wlePZLFg1+YpO970drA0KRUI4Hfq+q57jPbwNQ1b/4lJnnlvlMRCKAbUA34FbfsvXl3MMOOCfwBPC5qvZ3t58M3KaqE5qKsb0klIrqWs55cCEA8248JbTLsvhT7HaqJ7aRfp5Qylnq3LQrJslNFvWJoz8kZXaKDxvT8TWWULz8SpQBbPF5ngMc21gZVa0RkSIgzd3+eYNjM9zH/s65C4gQkdGqugS4GMjyF5SITAOmAfTuHaRv0IcoJjKcv1x4BFc8sYh/vreeW8YFeE7FobJEsk/m0XDN26GOwpiQ6BANs+pUsyYDD4jIF0AJTt+Lv7LTVXW0qo7u1q1bMMM8JCcM6MqlozOZvnADK/OKQh2OMcYcwMuEksv+tYRMd5vfMm6TVxJO53xjxzZ6TlX9TFVPVtUxwEKcvpYO5bcThpISF8ltr3xDbV3nHZ1njGmbvEwoi4GBItJPRKJwahBzGpSZA9TPPLsYeN+tbcwBJotItIj0AwYCXzR1ThHp7v6OBm4BHvPwtYVEclwUd50/nK9zivi/TzaGOhxjjNmPZwnFHbJ7AzAPWA3MVtWVInK3iNSvpvckkCYi2cBN7OuMXwnMBlYB7wDXq2ptY+d0z3WziKwGvgbeUNX3vXptoXTekb0YO6Q7/3h3HVsKOvCteo0x7Y5NbGwHo7wayiss56z7P+Lovqk8/cNj2sayLMaYTqOxUV4dolO+s0lPjuU344awcN1OZi3ecvADjDEmCCyhtFNTjuvDmL6p3PrKN/xs5pdsK6oIdUjGmE7OEko7FR4mPDN1DDeeOZB5K7cx9h8f8sTHG6iurQt1aMaYTsoSSjsWExnOjWcOYv4vT2FMv1T+9NZqznvofyzakB/q0IwxnZAllA6gT1o8M64+hunfP5rSyhoum/45v5y1nB0l1gxmjAkeSygdhIhw9vCeLLjpVG44fQBvfb2VsX//iKc+2UiNNYMZY4LAEkoHExsVzq/PGcw7N57MyN7J/P6NVUx8+BOWbi4IdWjGmA7OEkoHdVi3LjxzzRj+feVR7C6r4qJ/f8bN//2K/NLKUIdmjOmgLKF0YCLC+CN6seCmU7nu1P68+mUup//9Q579fLOtBWaMCThLKJ1AfHQEt44fwjs3nszw9CR+99oKLnz0E77aUhjq0IwxHYgllE5kQPcEXrj2WB66fBTbiiq44NFPuO2Vb9i9pyrUoRljOgBLKJ2MiDBxRDrv/epUpp7Yj9lLtjDhoY9Z9t3uUIdmjGnnLKF0Ugkxkdxx3jBev/5EIsKFy/7zGc98tonOvFioMebQWELp5A7PSOLNG07m5IHduPP1ldw4azllVTWhDssY0w5ZQjEkxUXyxA9Gc/M5g3njqzwueOQTvt1ZGuqwjDHtjCUUA0BYmHD96QN45ppj2VVaxaSHP+Htb7aGOixjTDtiCcXs56SBXXnzZycxoHsXfvL8Mu55a5WtYGyMaRZLKOYA6cmxzP7x8Vx1fB8e/3gjVz6+iB3FttCkMaZpllCMX1ERYfxh0uE8eNlIvsktYoIti2+MOQhLKKZJF4zK4LXrTyQxJoIrnljE9IXf2tBiY4xfllDMQQ3umcDrN5zI2cN68Oe5a/jJc8sorqgOdVjGmDbGEopploSYSB698ijuOHco81dvZ9LDn7BmW3GowzLGtCGWUEyziQg/OvkwZl57HKWVNVzwyCe8+mVOqMMyxrQRllBMi43pl8pbPzuJIzOS+eWsr/jdayvYXlxBVY0NLzamM5PO3ME6evRoXbJkSajDaLeqa+u4b95api/csHdbl+gIUuIjSYmLIiUuitT4KPdxJCnxzvPkuEhS46NIjYsiOS6KqAj7XmNMeyIiS1V1dMPtER5fdBzwTyAceEJV722wPxp4BjgayAcuU9VN7r7bgKlALfBzVZ3X1DlFZCxwH06tqxS4WlWzvXx9nV1keBi/nTCUc4b3YPXWEgrLqijYU83usioK9lRRWFbFhl2l7N5TTWll4+uDdYmOIDU+ijH9Upk4Ip0T+qcREW5Jxpj2xrMaioiEA+uAs4AcYDFwuaqu8inzU+BIVb1ORCYDF6rqZSIyDJgJjAHSgQXAIPcwv+cUkXXAJFVd7Z53jKpe3VSMVkMJnsqaWorKqilwk81uN/Hs3lNFQVkV24sr+HjdLkoqa+jaJYoJR/Ti/BHpHN07hbAwCXX4xhgfoaihjAGyVXWDG8CLwCRglU+ZScDv3ccvAQ+LiLjbX1TVSmCjiGS756OJcyqQ6JZJAvI8el2mFaIjwumeGE73xJhGy1RU1/Lh2h3M+SqPWYu38Mxnm8lIjuW8I53kMjw9EefPwxjTFnmZUDKALT7Pc4BjGyujqjUiUgSkuds/b3Bshvu4sXP+CJgrIuVAMXCcv6BEZBowDaB3794te0XGUzGR4Yw7vBfjDu9FaWUN81dtY87yPJ7830b+s3ADh3WLZ+KIdCaOSOewbl1CHa4xpgFP+1CC7JfABFVdJCI3A/fjJJn9qOp0YDo4TV7BDdE0V5foCC4clcmFozIp2FPF2yu2Mmd5Hv98bz0PLljP8PREJo5I5/wR6aQnxzb7vFU1dWwvriC3sJy8+p+iir2Pd5VWkRYfRXpyLOnJsWSmxJKeHEN6kvO8Z1IMkda/EzQV1bU8+9lm8orKGdozkSG9EhjUI4GYyPBQh2b88DKh5AJZPs8z3W3+yuSISAROU1X+QY49YLuIdANGqOoid/ss4J1AvAgTeqnxUVx5bB+uPLYP24oqePPrPOZ8lcdf3l7DX95ewzF9U5g4Ip3xR/QC2JcoCt1EUbTv8c7SShp2G6bGR5GeHEPftHiO7pNKwZ5K8gorWJFbRP6eqv3Khgn0SIzZm3AykmPJSPZ5nhJLYkxksN6aDktVmbdyG396azU5u8uJjgij0h2WHibQr2s8Q3olMrRnAkPcRJORHGtNoiHmZad8BE4H+licZLAYuEJVV/qUuR44wqdT/nuqeqmIDAdeYF+n/HvAQED8nRNYC2wDTlDVdSIyFae2clFTMVqnfPu2cdce3vjKSS7ZO/zfECwmMmxv7SK9/oPf53mvpFhioxr/tlteVesmJOcn101MubudRLW1sIKqBsv7J8REMLRXIsPTExmensThGYkM6NbFRq4105ptxdz9xio+/TafwT0SuPP8YRx3WBrfFZSxZmsxq7eVsHprMWu2FbOloHzvcQkxEXtrMfVJZnCPBOKjO1JDTNvQWKe8p/NQRGQC8CDOEN8ZqnqPiNwNLFHVOSISAzwLjAIKgMk+He63A9cANcCNqvp2Y+d0t18I3A3UAbuBa+rP1RhLKB2DqrJmWwnvr9lBfFT43tpCenIsKXGRnn5rratTdrk1mtzdTtLZXLCHVXnFrN5aQnl1LeCs3jykZwLD05PcRJPI0F6J1nTjY/eeKh5YsI7nPt9MQkwkvzp7EFeM6d1kIi6pqGbd9hJWby1hzTbnPV+ztZg9Vc77LgJ9UuMY0jORjJRYkmIj9/tJbPDc5kQ1T0gSSltnCcV4qbZO2birlJV5xazMK2ZFbhEr84opKncW1gwPE/p3i/dJMkkMS08kKTZ0TWaVNbV8k1PEF5sK+GJjAWVVtUw4vCfnjUina5doT65ZU1vH84u+4/756yipqGbKcX345ZmDSImPatX56uqU3MJytxbjJJo1W0vYXlyxN9E0JjYyvMmE0ys5hj6pcfTtGk/3hOh20cRWXVtHWVUt5VW1lFXVOI+raxnUPYGkuNb9rVlC8cMSigk2VSVndzkr84pZlVfEirxiVuYVsb24cm+Z3qlxDOuVyOCeCQzpmcCgngn0SY3zpMmsrKqGL78rZNHGAr7YmM+X3xXu7asY1KMLYSKs2VZCeJhw0oCuXDAqnbOH9QxYM9Kn2bv4wxurWLu9hBP6p3Hn+cMY0jPx4Ae2UnVtHcXl1RT5+ynzv72+fMNkFBsZTp+0OPqkxdE3LZ4+afF7n/dKiiX8EOdP1dTWsbusmoI9VeTvqSS/1JnDVbCnij2VNZRVN0gSVbV7k0X99vLqWqpr/X/GP/XDYzhtcPdWxWYJxQ9LKKat2FlSycq8Irc2U8SqvGI2F5TtHUAQFRHGgG5d9iaYwT2c3+lJMS36llxUXs3SzQVuAingm5wiauqUMIHh6UmM6ZfKmH6pHNM3lVS3hrBuewmvfZnL68vzyC0sJzYynLOH9+CCkRmcNLBrq0a9fZdfxj1zVzFv5XayUmO5fcIwzhneo01/46+qqWNrUTmb8svYnL+HTbvK+K5gD5vyy/guv2y/vrSo8DCyUmMPSDS9U+OortX9EkT+nirySysPeFxYXn3AAJJ6cVHhxEWFExsVTlxkhPM7KpzYyPC9j+Oi3O17t0UQGxVGbGQEcVHhHJ6RtPffuKUsofhhCcW0ZeVVtWTvKGXt9hLWbS9h7TbnZ5vP7ZgToiMY1NMZSju4RxcGuaOe6j8odpZUsthtvlq0sYA124pRhchwYURm8t4EcnSfFBIOMjqtrk5Z+t1uXvsyl7e+2UphWTWp8VGcd2QvJo3M4KjeyQdNCHsqa3j0w2we/3gj4SLccMYApp7Ur933JdXWKduKK9i8aw+bC8rYlL+Hzbuc398VlFHWRFObCHvXvUuLjyKtS/3jaL+PU+KiDrn2c6gsofhhCcW0R0Vl1azb4SSXddtLWOMmmvq+GYCuXaLpEh3OpvwywGmeOapPMmP6pjGmXyqjeicf0od4VU0dH63byWvLc1mwajuVNXX0To1j0sh0Jo3MYED3/See1tUpr3+Vy71vr2F7cSUXjsrglnFD6JnU+MoJHYWqsrO0ks1uTSYmMtxJEl2cBJLcBhJES1lC8cMSiukoVJWdJZWs9anJFFdUc1TvFMb0S+XwjCTPJmSWVFQzb+V2Xl+eyyfZu6hTODwjkQtGZjBxRDpbiyr4/Rsr+fK7Qo7MTOKu84dzdJ8UT2IxwWEJxQ9LKMYE1o7iCt74eiuvL8/l65wiwgTq1Kkx/WbcYC4+KtMW++wALKH4YQnFGO98u7OUOcvzCA8Tfnhi34P20Zj2IyT3QzHGdF79u3Xhl2cNOnhB02HYtFBjjDEBYQnFGGNMQFhCMcYYExCWUIwxxgSEJRRjjDEBYQnFGGNMQFhCMcYYExCWUIwxxgREp54pLyI7gc2tPLwrsCuA4XilvcQJ7SdWizPw2kusFqejj6p2a7ixUyeUQyEiS/wtPdDWtJc4of3EanEGXnuJ1eJsmjV5GWOMCQhLKMYYYwLCEkrrTQ91AM3UXuKE9hOrxRl47SVWi7MJ1odijDEmIKyGYowxJiAsoRhjjAkISygHISLjRGStiGSLyK1+9keLyCx3/yIR6RuCGLNE5AMRWSUiK0XkF37KnCYiRSKy3P25M9hx+sSySUS+ceM44JaZ4njIfU+/FpGjQhDjYJ/3armIFIvIjQ3KhOQ9FZEZIrJDRFb4bEsVkfkist797fem7SJylVtmvYhcFYI47xORNe6/66siktzIsU3+jQQp1t+LSK7Pv++ERo5t8jMiCHHO8olxk4gsb+RY799TVbWfRn6AcOBb4DAgCvgKGNagzE+Bx9zHk4FZIYizF3CU+zgBWOcnztOAN0P9nrqxbAK6NrF/AvA2IMBxwKI28HewDWcyV8jfU+AU4Chghc+2vwG3uo9vBf7q57hUYIP7O8V9nBLkOM8GItzHf/UXZ3P+RoIU6++BXzfjb6PJzwiv42yw/x/AnaF6T62G0rQxQLaqblDVKuBFYFKDMpOAp93HLwFjRUSCGCOqulVVl7mPS4DVQEYwYwiwScAz6vgcSBaRXiGMZyzwraq2dlWFgFLVhUBBg82+f4dPAxf4OfQcYL6qFqjqbmA+MC6Ycarqu6pa4z79HMj06vot0ch72hzN+YwImKbidD93LgVmenX9g7GE0rQMYIvP8xwO/KDeW8b9j1IEpAUlOj/cJrdRwCI/u48Xka9E5G0RGR7cyPajwLsislREpvnZ35z3PZgm0/h/0rbynvZQ1a3u421ADz9l2tr7eg1OTdSfg/2NBMsNbvPcjEaaEdvSe3oysF1V1zey3/P31BJKByIiXYCXgRtVtbjB7mU4TTYjgH8BrwU5PF8nqepRwHjgehE5JYSxNElEooCJwH/97G5L7+le6rRvtOn5ACJyO1ADPN9IkbbwN/JvoD8wEtiK05zUll1O07UTz99TSyhNywWyfJ5nutv8lhGRCCAJyA9KdD5EJBInmTyvqq803K+qxapa6j6eC0SKSNcgh1kfS677ewfwKk6zga/mvO/BMh5YpqrbG+5oS+8psL2+WdD9vcNPmTbxvorI1cB5wJVu8jtAM/5GPKeq21W1VlXrgMcbiaGtvKcRwPeAWY2VCcZ7agmlaYuBgSLSz/2mOhmY06DMHKB+tMzFwPuN/Sfxitt2+iSwWlXvb6RMz/q+HREZg/NvH4rEFy8iCfWPcTppVzQoNgf4gTva6zigyKc5J9ga/dbXVt5Tl+/f4VXA637KzAPOFpEUt/nmbHdb0IjIOOA3wERVLWukTHP+RjzXoN/uwkZiaM5nRDCcCaxR1Rx/O4P2nnrZ498RfnBGHK3DGclxu7vtbpz/EAAxOM0h2cAXwGEhiPEknCaOr4Hl7s8E4DrgOrfMDcBKnFEonwMnhOj9PMyN4Ss3nvr31DdWAR5x3/NvgNEhijUeJ0Ek+WwL+XuKk+C2AtU4bfZTcfrt3gPWAwuAVLfsaOAJn2Ovcf9Ws4EfhiDObJw+h/q/0/oRkunA3Kb+RkIQ67Pu39/XOEmiV8NY3ecHfEYEM053+1P1f5c+ZYP+ntrSK8YYYwLCmryMMcYEhCUUY4wxAWEJxRhjTEBYQjHGGBMQllCMMcYEhCUUY9opd7XjN0MdhzH1LKEYY4wJCEsoxnhMRKaIyBfufSj+IyLhIlIqIg+Ic/+a90Skm1t2pIh87nO/kBR3+wARWeAuRLlMRPq7p+8iIi+59xh5PtgrXRvjyxKKMR4SkaHAZcCJqjoSqAWuxJmFv0RVhwMfAXe5hzwD3KKqR+LM0q7f/jzwiDoLUZ6AM1sanJWlbwSG4cyGPtHjl2RMoyJCHYAxHdxY4GhgsVt5iMVZuLGOfQv5PQe8IiJJQLKqfuRufxr4r7sGU4aqvgqgqhUA7vm+UHf9JvdOfX2B/3n+qozxwxKKMd4S4GlVvW2/jSK/a1CutWsgVfo8rsX+T5sQsiYvY7z1HnCxiHSHvfd+74Pzf+9it8wVwP9UtQjYLSInu9u/D3ykzl04c0TkAvcc0SISF8wXYUxz2LcZYzykqqtE5A6cO+WF4awSez2wBxjj7tuB088CztLzj7kJYwPwQ3f794H/iMjd7jkuCeLLMKZZbLVhY0JAREpVtUuo4zAmkKzJyxhjTEBYDcUYY0xAWA3FGGNMQFhCMcYYExCWUIwxxgSEJRRjjDEBYQnFGGNMQPw/3PA4es0j/iUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.9405, 0.8464, 0.7923, 0.7436, 0.7047, 0.6751\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.6936, 2.5035, 2.4329, 2.3748, 2.3452, 2.3282\n",
      "Transformer training time = 444.9684\n",
      "T prediction time = 0.0008\n"
     ]
    }
   ],
   "source": [
    "# gammas = [5]\n",
    "\n",
    "for gamma in gammas:\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "    gcn_features = []\n",
    "#     print(\"Dimension for the NMF = \", dim)\n",
    "    print(\"For gamma = \", gamma)\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        csm_user, csm_serv = similarity_feature(temp)\n",
    "        csm_user = user_train_and_test(csm_user)\n",
    "        csm_serv = serv_train_and_test(csm_serv)\n",
    "        csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "#         u_euclid, s_euclid = euclidean_dist(temp)    \n",
    "#         u_euclid = user_train_and_test(u_euclid)\n",
    "#         s_euclid = serv_train_and_test(s_euclid)\n",
    "\n",
    "        user_stat, serv_stat = statistical_feature(temp)\n",
    "    \n",
    "        user_svd, serv_svd = svd_feature(temp)\n",
    "        svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "\n",
    "\n",
    "#         dist_feature = np.concatenate((u_euclid, s_euclid), axis=0)\n",
    "        stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "        \n",
    "#         handcrafted_features.append(node_feature)  #raw features\n",
    "\n",
    "        node_feature = np.array(node_feature)\n",
    "\n",
    "        ae_time = ae_time + time.time() - a\n",
    "\n",
    "        a = time.time()\n",
    "\n",
    "        adj_norm = adj_calculation(data_train[:,:,k])\n",
    "        gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "        gcn_features.append(gcn_extracted_features)\n",
    "        gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 310)\n",
    "np.save(base_path.format('RT_{}_GCN_icsoc_Combine_{}'.format(percent, gamma)), gcn_features)\n",
    "\n",
    "print(\"AE Training time:{}\\nGCN training time:{:.4f}\".format(ae_time,gcn_time))\n",
    "    \n",
    "# for gamma in gammas:\n",
    "gcn_features = np.load(base_path.format('RT_{}_GCN_icsoc_Combine_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "gcn_features = gcn_features.reshape(9, 142+4500, 310)\n",
    "\n",
    "print(gcn_features.shape)\n",
    "\n",
    "a=time.time()\n",
    "X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "# X_train, Y_train, X_pred = transformer_inputs(handcrafted_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "train_time = time.time() - a\n",
    "print(\"Time taken for generating input for transformer inputs = {:.4f}\".format(train_time))\n",
    "\n",
    "xt = copy.deepcopy(X_train[:,:,:])\n",
    "xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "xp = copy.deepcopy(X_pred[:,:,:])\n",
    "xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "print(xt.shape, xp.shape)\n",
    "\n",
    "loss_obj = Utility(0.5)\n",
    "\n",
    "overall_pred = copy.deepcopy(data_train)\n",
    "transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "print(\"Transformer training time = {:.4f}\".format(t_train_time))\n",
    "print(\"T prediction time = {:.4f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8ff0be03",
   "metadata": {},
   "outputs": [],
   "source": [
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0581, 0.9627, 0.9104, 0.8646, 0.8322, 0.8092\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.0335, 2.8522, 2.7942, 2.7480, 2.7318, 2.7264"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b3b50ce3",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cdb83bbc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "d90777b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# GCN prediction:0.00474095344543457\n",
    "# non-zero count =  456208 463867.0\n",
    "# non-zero count =  448873 456520.0\n",
    "# non-zero count =  440418 448055.0\n",
    "# non-zero count =  432108 439737.0\n",
    "# non-zero count =  423855 431478.0\n",
    "# non-zero count =  415215 422823.0\n",
    "# Time-stamp =  56\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2710, 1.1837, 1.1190, 1.0660, 1.0325, 1.0080\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.6835, 3.5419, 3.4832, 3.4394, 3.4232, 3.4193\n",
    "# GCN prediction:0.004669666290283203\n",
    "# non-zero count =  456668 463568.0\n",
    "# non-zero count =  448387 455274.0\n",
    "# non-zero count =  439182 446058.0\n",
    "# non-zero count =  429536 436406.0\n",
    "# non-zero count =  419902 426768.0\n",
    "# non-zero count =  410182 417035.0\n",
    "# Time-stamp =  57\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2441, 1.1453, 1.0791, 1.0198, 0.9800, 0.9526\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4540, 3.2795, 3.2094, 3.1511, 3.1299, 3.1183\n",
    "# GCN prediction:0.0046427249908447266\n",
    "# non-zero count =  456398 463664.0\n",
    "# non-zero count =  447863 455118.0\n",
    "# non-zero count =  439447 446692.0\n",
    "# non-zero count =  430824 438060.0\n",
    "# non-zero count =  422103 429334.0\n",
    "# non-zero count =  413511 420730.0\n",
    "# Time-stamp =  58\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2449, 1.1375, 1.0704, 1.0141, 0.9755, 0.9488\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.6119, 3.4197, 3.3415, 3.2829, 3.2626, 3.2481\n",
    "# GCN prediction:0.004606962203979492\n",
    "# non-zero count =  456764 463623.0\n",
    "# non-zero count =  448705 455552.0\n",
    "# non-zero count =  440019 446858.0\n",
    "# non-zero count =  431292 438123.0\n",
    "# non-zero count =  422568 429391.0\n",
    "# non-zero count =  413817 420630.0\n",
    "# Time-stamp =  59\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1895, 1.0956, 1.0341, 0.9817, 0.9468, 0.9226\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.6465, 3.4928, 3.4195, 3.3622, 3.3462, 3.3484\n",
    "# GCN prediction:0.004676103591918945\n",
    "# non-zero count =  456021 463250.0\n",
    "# non-zero count =  447387 454605.0\n",
    "# non-zero count =  438876 446086.0\n",
    "# non-zero count =  430473 437672.0\n",
    "# non-zero count =  421572 428763.0\n",
    "# non-zero count =  412806 419987.0\n",
    "# Time-stamp =  60\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2379, 1.1265, 1.0650, 1.0136, 0.9762, 0.9502\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.5237, 3.3181, 3.2512, 3.1956, 3.1730, 3.1589\n",
    "# GCN prediction:0.0047762393951416016\n",
    "# non-zero count =  455265 462235.0\n",
    "# non-zero count =  445999 452959.0\n",
    "# non-zero count =  437342 444294.0\n",
    "# non-zero count =  428569 435507.0\n",
    "# non-zero count =  419097 426030.0\n",
    "# non-zero count =  410159 417079.0\n",
    "# Time-stamp =  61\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2672, 1.1475, 1.0800, 1.0220, 0.9808, 0.9545\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.6215, 3.4096, 3.3343, 3.2650, 3.2370, 3.2212\n",
    "# GCN prediction:0.004557609558105469\n",
    "# non-zero count =  452928 459863.0\n",
    "# non-zero count =  444024 450951.0\n",
    "# non-zero count =  434869 441783.0\n",
    "# non-zero count =  426044 432950.0\n",
    "# non-zero count =  417211 424107.0\n",
    "# non-zero count =  408535 415420.0\n",
    "# Time-stamp =  62\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2162, 1.1044, 1.0386, 0.9833, 0.9449, 0.9187\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4344, 3.2315, 3.1599, 3.1029, 3.0818, 3.0725\n",
    "# GCN prediction:0.0045888423919677734\n",
    "# non-zero count =  429964 433980.0\n",
    "# non-zero count =  421501 425503.0\n",
    "# non-zero count =  413419 417407.0\n",
    "# non-zero count =  405400 409374.0\n",
    "# non-zero count =  396918 400878.0\n",
    "# non-zero count =  388445 392399.0\n",
    "# Time-stamp =  63\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1747, 1.0582, 0.9941, 0.9359, 0.8944, 0.8655\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.7690, 3.5665, 3.5089, 3.3582, 3.3316, 3.3230\n",
    "# AE Training time:507.07253885269165\n",
    "# GCN training time:542.5360083580017\n",
    "# Time taken for transformer training and prediction = 558.3455545902252, 0.0003216691299886874"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "03809d8f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b7d34b7993584d80baf0440de97a5d9b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2915.185751438141\n"
     ]
    }
   ],
   "source": [
    "# for k in tqdm_notebook(range(47, 64)):\n",
    "#     a = time.time()\n",
    "#     X_train, Y_train, X_pred = transformer_inputs(gcn_features[index:index+17], data_train[:,:,k]) #4+1 #8+1 #16+1\n",
    "#     index += 1\n",
    "#     train_time = time.time() - a\n",
    "#     overall_pred[:,:,k], t_train_time, t_pred_time = transformer_train_and_test(k, X_train, Y_train, X_pred)\n",
    "#     print(\"Time taken for train and prediction = {}, {}\".format(train_time + t_train_time, t_pred_time))\n",
    "\n",
    "# for dim in nmf_dim:\n",
    "\n",
    "# dim = 150\n",
    "# gamma = 5\n",
    "\n",
    "# # gcn_features = np.load(base_path.format('RT_{}_GCN_combine_NMF_{}_{}.npy'.format(percent, dim, gamma)))\n",
    "# gcn_features = np.load(base_path.format('RT_{}_GCN_CSM_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "# gcn_features = gcn_features.reshape(9, adj_norm.shape[0], 128)\n",
    "\n",
    "# a=time.time()\n",
    "# X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "# # X_train, Y_train, X_pred = transformer_inputs(handcrafted_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "# train_time = time.time() - a\n",
    "# print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "27c2a3e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# X_train = np.load(base_path.format('X_train_all64_with_adj_{}.npy'.format(percent)))\n",
    "# Y_train = np.load(base_path.format('Y_train_all64_with_adj_{}.npy'.format(percent)))\n",
    "# X_pred = np.load(base_path.format('X_pred_all64_with_adj_{}.npy'.format(percent)))\n",
    "# X_train.shape, Y_train.shape, X_pred.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "f6495bdf",
   "metadata": {},
   "outputs": [],
   "source": [
    "# np.save(base_path.format('X_train_8time_raw_rt_{}'.format(percent)), X_train)\n",
    "# np.save(base_path.format('Y_train_8time_raw_rt_{}'.format(percent)), Y_train)\n",
    "# np.save(base_path.format('X_pred_8time_raw_rt_{}'.format(percent)), X_pred)\n",
    "\n",
    "# X_train = np.load(base_path.format('X_train_8time_raw_rt_{}.npy'.format(percent)))\n",
    "# Y_train = np.load(base_path.format('Y_train_8time_raw_rt_{}.npy'.format(percent)))\n",
    "# X_pred = np.load(base_path.format('X_pred_8time_raw_rt_{}.npy'.format(percent)))\n",
    "# X_train.shape, Y_train.shape, X_pred.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dc02a829",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e9ca98b7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "eaba96b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# headsize-128\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.854, 0.748, 0.691, 0.640, 0.604, 0.580\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.823, 2.620, 2.549, 2.491, 2.468, 2.458"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "917ea0cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "#8timestamp-((63900, 256, 8), (575100, 256, 8))---58epoch--22k parameters\n",
    "# head_size=8,  #256\n",
    "#             num_heads=4,\n",
    "#             ff_dim=4,   #64\n",
    "#             num_transformer_blocks=4,\n",
    "#             mlp_units=[64],  #128,16\n",
    "#             mlp_dropout=0.4,\n",
    "#             dropout=0.4,\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.852, 0.749, 0.688, 0.633, 0.592, 0.563\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.864, 2.668, 2.591, 2.524, 2.491, 2.470"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b9bf3d20",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "5fff4406",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'transformer_train_and_test' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-33-e8a27d06fec7>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0moverall_pred\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcopy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata_train\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0moverall_pred\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mt_train_time\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mt_pred_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtransformer_train_and_test\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m63\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mX_train\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m32\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mY_train\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mX_pred\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m32\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Time taken for transformer training and prediction = {}, {}\"\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mformat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mt_train_time\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mt_pred_time\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'transformer_train_and_test' is not defined"
     ]
    }
   ],
   "source": [
    "overall_pred = copy.deepcopy(data_train)\n",
    "overall_pred[:,:,-1], t_train_time, t_pred_time = transformer_train_and_test(63, X_train[:,32:,:], Y_train, X_pred[:,32:,:])\n",
    "print(\"Time taken for transformer training and prediction = {}, {}\".format(t_train_time, t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "09e3eda9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7c3e7a38",
   "metadata": {},
   "outputs": [],
   "source": [
    "#5\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.915, 0.814, 0.748, 0.688, 0.642, 0.608\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.880, 2.682, 2.592, 2.518, 2.480, 2.459\n",
    "\n",
    "#10\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.863, 0.760, 0.700, 0.647, 0.609, 0.583\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.770, 2.563, 2.488, 2.428, 2.402, 2.390"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f9bdb267",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "id": "878ad32f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "non-zero count =  370080 433980.0\n",
      "non-zero count =  362842 425503.0\n",
      "non-zero count =  355930 417407.0\n",
      "non-zero count =  349082 409374.0\n",
      "non-zero count =  341833 400878.0\n",
      "non-zero count =  334605 392399.0\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.892, 0.781, 0.715, 0.656, 0.612, 0.582\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.892, 2.663, 2.576, 2.505, 2.473, 2.458\n"
     ]
    }
   ],
   "source": [
    "k=-1\n",
    "mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], overall_pred[:,:,-1])\n",
    "mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier21[:,:,k], overall_pred[:,:,-1])\n",
    "mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier41[:,:,k], overall_pred[:,:,-1])\n",
    "mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier61[:,:,k], overall_pred[:,:,-1])\n",
    "mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier81[:,:,k], overall_pred[:,:,-1])\n",
    "mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier101[:,:,k], overall_pred[:,:,-1])\n",
    "\n",
    "print(\"Time-stamp = \", k)\n",
    "print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.3f}, {1:.3f}, {2:.3f}, {3:.3f}, {4:.3f}, {5:.3f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.3f}, {1:.3f}, {2:.3f}, {3:.3f}, {4:.3f}, {5:.3f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "095b4743",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba5c6b9e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3b9a7459",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "750f6fd6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "non-zero count =  429964 433980.0\n",
      "non-zero count =  421501 425503.0\n",
      "non-zero count =  413419 417407.0\n",
      "non-zero count =  405400 409374.0\n",
      "non-zero count =  396918 400878.0\n",
      "non-zero count =  388445 392399.0\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.943, 0.829, 0.763, 0.706, 0.662, 0.631\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.039, 2.811, 2.728, 2.663, 2.634, 2.622\n"
     ]
    }
   ],
   "source": [
    "percent = 10\n",
    "k =-1\n",
    "base_path1 = '/home/suraj/Desktop/time-aware papers/dataset2/setup1/{}'\n",
    "outlier21 = np.load(base_path1.format('rt_outlier_{}.npy'.format(2)))\n",
    "outlier41 = np.load(base_path1.format('rt_outlier_{}.npy'.format(4)))\n",
    "outlier61 = np.load(base_path1.format('rt_outlier_{}.npy'.format(6)))\n",
    "outlier81 = np.load(base_path1.format('rt_outlier_{}.npy'.format(8)))\n",
    "outlier101 = np.load(base_path1.format('rt_outlier_{}.npy'.format(10)))\n",
    "\n",
    "mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], rt_pred_gconv)\n",
    "mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier21[:,:,k], rt_pred_gconv)\n",
    "mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier41[:,:,k], rt_pred_gconv)\n",
    "mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier61[:,:,k], rt_pred_gconv)\n",
    "mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier81[:,:,k], rt_pred_gconv)\n",
    "mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier101[:,:,k], rt_pred_gconv)\n",
    "\n",
    "print(\"Time-stamp = \", k)\n",
    "print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.3f}, {1:.3f}, {2:.3f}, {3:.3f}, {4:.3f}, {5:.3f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.3f}, {1:.3f}, {2:.3f}, {3:.3f}, {4:.3f}, {5:.3f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.943, 0.809, 0.727, 0.654, 0.602, 0.573\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.039, 2.770, 2.662, 2.607, 2.583, 2.580"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e242236",
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(outlier21.shape[0]):\n",
    "    for j in range(outlier21.shape[1]):\n",
    "        for k in range(outlier21.shape[2]):\n",
    "            if outlier101[i][j][k] == 0:\n",
    "                print(data_org[i][j][k])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "677bf2a6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((63900, 64, 256), (63900,), (575100, 64, 256))"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# np.save(base_path.format('X_train_all64_with_adj_{}'.format(percent)), X_train)\n",
    "# np.save(base_path.format('Y_train_all64_with_adj_{}'.format(percent)), Y_train)\n",
    "# np.save(base_path.format('X_pred_all64_with_adj_{}'.format(percent)), X_pred)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "9ba4d34e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((63900, 64, 256), (63900,), (575100, 64, 256))"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "X_train.shape, Y_train.shape, X_pred.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a373991d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#withadj\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.865, 0.744, 0.661, 0.587, 0.537, 0.508\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.843, 2.607, 2.494, 2.428, 2.390, 2.375\n",
    "\n",
    "#withoutadj\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.881, 0.753, 0.669, 0.598, 0.548, 0.520\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.872, 2.618, 2.504, 2.443, 2.411, 2.400\n",
    "\n",
    "# Time taken for train and prediction = 0.0012112340158513268, 0.00022936449986170777"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a24d425",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "df853b20",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "08be5a70",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cc65978",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a0564be",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e8ad0253",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "66b9968b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "57018b3e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b715abdd",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d6f70318",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2cd57e6e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "831ff258",
   "metadata": {},
   "outputs": [],
   "source": [
    "#create lstm\n",
    "def create_lstm(units, loss_obj):\n",
    "    model = Sequential()\n",
    "    model.add(LSTM(units=units, return_sequences=True, input_shape=(xt.shape[1], xt.shape[2])))\n",
    "    model.add(Dropout(0.6)) \n",
    "    model.add(LSTM(units = int(units/2)))\n",
    "    model.add(Dropout(0.4))\n",
    "    model.add(Dense(1))\n",
    "    model.compile(optimizer='adam', \n",
    "                  #loss='mse'\n",
    "                 loss = loss_obj.custom_cauchy,\n",
    "                 metrics=['mae'],)\n",
    "    return model\n",
    "\n",
    "# Create GRU model\n",
    "def create_gru(units, loss_obj):\n",
    "    model = Sequential()\n",
    "    model.add(GRU (units = units, return_sequences = True, input_shape = [xt.shape[1], xt.shape[2]]))\n",
    "    model.add(Dropout(0.6)) \n",
    "    model.add(GRU(units = int(units/2)))\n",
    "    model.add(Dropout(0.4))\n",
    "    model.add(Dense(units = 1)) \n",
    "    model.compile(optimizer='adam',\n",
    "                  #loss='mse'\n",
    "                 loss = loss_obj.custom_cauchy,\n",
    "                 metrics=['mae'],)\n",
    "    return model\n",
    "\n",
    "def fit_model(model, xtrain, ytrain):\n",
    "    early_stop = keras.callbacks.EarlyStopping(monitor = 'val_loss', patience = 3)\n",
    "    history = model.fit(xtrain, ytrain, epochs = 100,  \n",
    "                        validation_split = 0.20,\n",
    "                        batch_size = 128, shuffle = False, \n",
    "                        callbacks = [early_stop])\n",
    "    return history\n",
    "\n",
    "\n",
    "def prediction(model, xp):\n",
    "    prediction = model.predict(xp)\n",
    "    return prediction\n",
    "    \n",
    "def plot_loss (history, model_name):\n",
    "    plt.figure(figsize = (10, 6))\n",
    "    plt.plot(history.history['loss'])\n",
    "    plt.plot(history.history['val_loss'])\n",
    "    plt.title('Model Train vs Validation Loss for' + model_name)\n",
    "    plt.ylabel('Loss')\n",
    "    plt.xlabel('epoch')\n",
    "    plt.legend(['Train loss', 'Validation loss'], loc='upper right')\n",
    "    \n",
    "    \n",
    "\n",
    "# plot_loss (history_lstm, ' LSTM')\n",
    "# plot_loss (history_gru, ' GRU')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7bf43985",
   "metadata": {},
   "outputs": [],
   "source": [
    "row, col = data_train.shape\n",
    "outlier0 = np.ones((row,col))\n",
    "outlier2 = np.load(base_path.format('tp_outlier_{}.npy'.format(2)))\n",
    "outlier4 = np.load(base_path.format('tp_outlier_{}.npy'.format(4)))\n",
    "outlier6 = np.load(base_path.format('tp_outlier_{}.npy'.format(6)))\n",
    "outlier8 = np.load(base_path.format('tp_outlier_{}.npy'.format(8)))\n",
    "outlier10 = np.load(base_path.format('tp_outlier_{}.npy'.format(10)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "643056e4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RT  20\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0f54e7222c394c72a854cdf76cfa92f1",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2797.242818593979\n",
      "Epoch 1/100\n",
      "799/799 [==============================] - 4s 4ms/step - loss: 1.1663 - mae: 1.8557 - val_loss: 1.4391 - val_mae: 2.0804\n",
      "Epoch 2/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.0440 - mae: 1.4520 - val_loss: 1.2169 - val_mae: 1.5981\n",
      "Epoch 3/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.9569 - mae: 1.2128 - val_loss: 1.0603 - val_mae: 1.3073\n",
      "Epoch 4/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8707 - mae: 1.0497 - val_loss: 0.8891 - val_mae: 1.0470\n",
      "Epoch 5/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8486 - mae: 1.0181 - val_loss: 0.9538 - val_mae: 1.1593\n",
      "Epoch 6/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8299 - mae: 0.9900 - val_loss: 0.9535 - val_mae: 1.1296\n",
      "Epoch 7/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8293 - mae: 0.9838 - val_loss: 0.9352 - val_mae: 1.1191\n",
      "LSTM training time:19.599968194961548\n",
      "Epoch 1/100\n",
      "799/799 [==============================] - 4s 3ms/step - loss: 1.2153 - mae: 2.0057 - val_loss: 1.4061 - val_mae: 2.2667\n",
      "Epoch 2/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.1251 - mae: 1.8578 - val_loss: 1.3153 - val_mae: 2.0837\n",
      "Epoch 3/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.0790 - mae: 1.7310 - val_loss: 1.3089 - val_mae: 1.9974\n",
      "Epoch 4/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.0528 - mae: 1.6101 - val_loss: 1.3569 - val_mae: 2.0013\n",
      "Epoch 5/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.0158 - mae: 1.4428 - val_loss: 1.2211 - val_mae: 1.6265\n",
      "Epoch 6/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.9812 - mae: 1.3152 - val_loss: 1.2138 - val_mae: 1.5040\n",
      "Epoch 7/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8932 - mae: 1.0977 - val_loss: 1.0025 - val_mae: 1.1566\n",
      "Epoch 8/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8289 - mae: 0.9862 - val_loss: 1.0246 - val_mae: 1.2643\n",
      "Epoch 9/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8468 - mae: 1.0065 - val_loss: 1.0176 - val_mae: 1.2276\n",
      "Epoch 10/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8195 - mae: 0.9619 - val_loss: 0.9718 - val_mae: 1.1674\n",
      "Epoch 11/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8057 - mae: 0.9422 - val_loss: 0.9434 - val_mae: 1.0762\n",
      "Epoch 12/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8081 - mae: 0.9356 - val_loss: 0.9714 - val_mae: 1.1449\n",
      "Epoch 13/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.7974 - mae: 0.9250 - val_loss: 0.9084 - val_mae: 1.0505\n",
      "Epoch 14/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.7885 - mae: 0.9213 - val_loss: 0.9496 - val_mae: 1.0752\n",
      "Epoch 15/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.7799 - mae: 0.9057 - val_loss: 0.9475 - val_mae: 1.0901\n",
      "Epoch 16/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.7805 - mae: 0.9028 - val_loss: 0.9424 - val_mae: 1.0713\n",
      "GRU training time:39.77155303955078\n",
      "LSTM prediction time:23.595033645629883\n",
      "GRU prediction time:20.658555269241333\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.6735, 0.5863, 0.5381, 0.4935, 0.4585, 0.4336\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.3736, 2.1669, 2.0929, 2.0301, 1.9973, 1.9813\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.6475, 0.5698, 0.5244, 0.4820, 0.4485, 0.4251\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.2532, 2.0642, 1.9935, 1.9325, 1.9018, 1.8885\n",
      "TP  10\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "763aeb1d77b64bcb851b22cb088aba36",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2782.4084610939026\n",
      "Epoch 1/100\n",
      "400/400 [==============================] - 3s 4ms/step - loss: 1.8470 - mae: 12.2660 - val_loss: 1.7083 - val_mae: 10.8561\n",
      "Epoch 2/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.7197 - mae: 11.7635 - val_loss: 1.6732 - val_mae: 10.7103\n",
      "Epoch 3/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6640 - mae: 11.5422 - val_loss: 1.5305 - val_mae: 10.3541\n",
      "Epoch 4/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6267 - mae: 11.3553 - val_loss: 1.4758 - val_mae: 10.1036\n",
      "Epoch 5/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5940 - mae: 11.1678 - val_loss: 1.4709 - val_mae: 10.0111\n",
      "Epoch 6/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5581 - mae: 10.9791 - val_loss: 1.3873 - val_mae: 9.7181\n",
      "Epoch 7/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5431 - mae: 10.8411 - val_loss: 1.3738 - val_mae: 9.5613\n",
      "Epoch 8/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5138 - mae: 10.6742 - val_loss: 1.3522 - val_mae: 9.4524\n",
      "Epoch 9/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5043 - mae: 10.5565 - val_loss: 1.3472 - val_mae: 9.3475\n",
      "Epoch 10/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4903 - mae: 10.4356 - val_loss: 1.3330 - val_mae: 9.2254\n",
      "Epoch 11/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4718 - mae: 10.3043 - val_loss: 1.3107 - val_mae: 9.1027\n",
      "Epoch 12/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4640 - mae: 10.2188 - val_loss: 1.3335 - val_mae: 9.0632\n",
      "Epoch 13/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4614 - mae: 10.1082 - val_loss: 1.2932 - val_mae: 8.8956\n",
      "Epoch 14/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4453 - mae: 9.9962 - val_loss: 1.3137 - val_mae: 8.8400\n",
      "Epoch 15/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4263 - mae: 9.8870 - val_loss: 1.2785 - val_mae: 8.7385\n",
      "Epoch 16/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4271 - mae: 9.8280 - val_loss: 1.2757 - val_mae: 8.7384\n",
      "Epoch 17/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4102 - mae: 9.7273 - val_loss: 1.2735 - val_mae: 8.6249\n",
      "Epoch 18/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4019 - mae: 9.6460 - val_loss: 1.2455 - val_mae: 8.5037\n",
      "Epoch 19/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3896 - mae: 9.5407 - val_loss: 1.2501 - val_mae: 8.4554\n",
      "Epoch 20/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3819 - mae: 9.4534 - val_loss: 1.2612 - val_mae: 8.4978\n",
      "Epoch 21/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3839 - mae: 9.4032 - val_loss: 1.2411 - val_mae: 8.2925\n",
      "Epoch 22/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3859 - mae: 9.3276 - val_loss: 1.2130 - val_mae: 8.2221\n",
      "Epoch 23/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3663 - mae: 9.2247 - val_loss: 1.2066 - val_mae: 8.1709\n",
      "Epoch 24/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3633 - mae: 9.1672 - val_loss: 1.2028 - val_mae: 8.0954\n",
      "Epoch 25/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3490 - mae: 9.0958 - val_loss: 1.2082 - val_mae: 8.0620\n",
      "Epoch 26/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3461 - mae: 9.0499 - val_loss: 1.2057 - val_mae: 8.0514\n",
      "Epoch 27/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3359 - mae: 8.9589 - val_loss: 1.2069 - val_mae: 7.9747\n",
      "LSTM training time:35.28963351249695\n",
      "Epoch 1/100\n",
      "400/400 [==============================] - 3s 4ms/step - loss: 1.9020 - mae: 12.4570 - val_loss: 1.7620 - val_mae: 11.1004\n",
      "Epoch 2/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.7454 - mae: 11.9064 - val_loss: 1.6195 - val_mae: 10.6887\n",
      "Epoch 3/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6913 - mae: 11.6996 - val_loss: 1.5484 - val_mae: 10.4454\n",
      "Epoch 4/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6439 - mae: 11.5091 - val_loss: 1.4865 - val_mae: 10.2652\n",
      "Epoch 5/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6093 - mae: 11.3640 - val_loss: 1.4609 - val_mae: 10.1379\n",
      "Epoch 6/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5954 - mae: 11.2479 - val_loss: 1.4261 - val_mae: 9.9873\n",
      "Epoch 7/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5624 - mae: 11.1041 - val_loss: 1.4128 - val_mae: 9.8566\n",
      "Epoch 8/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5552 - mae: 11.0019 - val_loss: 1.3846 - val_mae: 9.7415\n",
      "Epoch 9/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5371 - mae: 10.8899 - val_loss: 1.3679 - val_mae: 9.6332\n",
      "Epoch 10/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5177 - mae: 10.7798 - val_loss: 1.3607 - val_mae: 9.5591\n",
      "Epoch 11/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5124 - mae: 10.6952 - val_loss: 1.3440 - val_mae: 9.4392\n",
      "Epoch 12/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4951 - mae: 10.5659 - val_loss: 1.3334 - val_mae: 9.3368\n",
      "Epoch 13/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4821 - mae: 10.4603 - val_loss: 1.3213 - val_mae: 9.2575\n",
      "Epoch 14/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4714 - mae: 10.3787 - val_loss: 1.3116 - val_mae: 9.1604\n",
      "Epoch 15/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4607 - mae: 10.2696 - val_loss: 1.3006 - val_mae: 9.0611\n",
      "Epoch 16/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4634 - mae: 10.2068 - val_loss: 1.3175 - val_mae: 9.0534\n",
      "Epoch 17/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4526 - mae: 10.1329 - val_loss: 1.3006 - val_mae: 8.9633\n",
      "Epoch 18/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4348 - mae: 10.0369 - val_loss: 1.3039 - val_mae: 8.8995\n",
      "Epoch 19/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4237 - mae: 9.9534 - val_loss: 1.2995 - val_mae: 8.8676\n",
      "Epoch 20/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4286 - mae: 9.8988 - val_loss: 1.3002 - val_mae: 8.7970\n",
      "Epoch 21/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4244 - mae: 9.8377 - val_loss: 1.2806 - val_mae: 8.7031\n",
      "Epoch 22/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4092 - mae: 9.7359 - val_loss: 1.2967 - val_mae: 8.7427\n",
      "Epoch 23/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4002 - mae: 9.6506 - val_loss: 1.2621 - val_mae: 8.5231\n",
      "Epoch 24/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3991 - mae: 9.5887 - val_loss: 1.2706 - val_mae: 8.5459\n",
      "Epoch 25/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3847 - mae: 9.5173 - val_loss: 1.2470 - val_mae: 8.4101\n",
      "Epoch 26/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3918 - mae: 9.4916 - val_loss: 1.2697 - val_mae: 8.5187\n",
      "Epoch 27/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3786 - mae: 9.4065 - val_loss: 1.2313 - val_mae: 8.3387\n",
      "Epoch 28/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3689 - mae: 9.3563 - val_loss: 1.2268 - val_mae: 8.3195\n",
      "Epoch 29/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3639 - mae: 9.2963 - val_loss: 1.2417 - val_mae: 8.2718\n",
      "Epoch 30/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3685 - mae: 9.2382 - val_loss: 1.2126 - val_mae: 8.1735\n",
      "Epoch 31/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3614 - mae: 9.2020 - val_loss: 1.2108 - val_mae: 8.0841\n",
      "Epoch 32/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3555 - mae: 9.1103 - val_loss: 1.2329 - val_mae: 8.1134\n",
      "Epoch 33/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3492 - mae: 9.0641 - val_loss: 1.2460 - val_mae: 8.2092\n",
      "Epoch 34/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3474 - mae: 9.0214 - val_loss: 1.2385 - val_mae: 8.0794\n",
      "GRU training time:41.23299980163574\n",
      "LSTM prediction time:27.073314905166626\n",
      "GRU prediction time:24.022769689559937\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "7.3764, 3.2786, 2.0011, 1.4230, 1.1556, 1.0191\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "49.1974, 15.9892, 8.2137, 4.5040, 3.1143, 2.6442\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "7.4665, 3.3539, 2.0608, 1.4655, 1.1801, 1.0305\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "49.2935, 16.0946, 8.2884, 4.5387, 3.0989, 2.5945\n",
      "TP  20\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "259d9e94238246d685b131271a53c7ad",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2772.8081500530243\n",
      "Epoch 1/100\n",
      "799/799 [==============================] - 4s 4ms/step - loss: 1.7993 - mae: 12.3638 - val_loss: 1.6546 - val_mae: 10.0974\n",
      "Epoch 2/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.6399 - mae: 11.7270 - val_loss: 1.5846 - val_mae: 9.8389\n",
      "Epoch 3/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.5843 - mae: 11.4196 - val_loss: 1.5263 - val_mae: 9.5743\n",
      "Epoch 4/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.5292 - mae: 11.1138 - val_loss: 1.4577 - val_mae: 9.3076\n",
      "Epoch 5/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.5120 - mae: 10.8810 - val_loss: 1.4686 - val_mae: 8.9815\n",
      "Epoch 6/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.4791 - mae: 10.6427 - val_loss: 1.3936 - val_mae: 8.6895\n",
      "Epoch 7/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.4530 - mae: 10.4544 - val_loss: 1.4101 - val_mae: 8.6357\n",
      "Epoch 8/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.4521 - mae: 10.3128 - val_loss: 1.3818 - val_mae: 8.5155\n",
      "Epoch 9/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.4329 - mae: 10.1447 - val_loss: 1.3499 - val_mae: 8.2522\n",
      "Epoch 10/100\n",
      "799/799 [==============================] - 3s 3ms/step - loss: 1.4203 - mae: 10.0243 - val_loss: 1.3175 - val_mae: 8.1120\n",
      "Epoch 11/100\n",
      "799/799 [==============================] - 3s 3ms/step - loss: 1.4083 - mae: 9.9057 - val_loss: 1.2591 - val_mae: 7.9678\n",
      "Epoch 12/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3903 - mae: 9.7622 - val_loss: 1.2369 - val_mae: 7.7460\n",
      "Epoch 13/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3789 - mae: 9.5949 - val_loss: 1.2249 - val_mae: 7.6442\n",
      "Epoch 14/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3745 - mae: 9.5098 - val_loss: 1.2016 - val_mae: 7.5541\n",
      "Epoch 15/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3663 - mae: 9.4123 - val_loss: 1.1993 - val_mae: 7.4949\n",
      "Epoch 16/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3555 - mae: 9.3050 - val_loss: 1.2027 - val_mae: 7.5290\n",
      "Epoch 17/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3442 - mae: 9.2073 - val_loss: 1.2281 - val_mae: 7.5463\n",
      "Epoch 18/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3394 - mae: 9.1127 - val_loss: 1.2000 - val_mae: 7.3339\n",
      "LSTM training time:47.04580044746399\n",
      "Epoch 1/100\n",
      "799/799 [==============================] - 4s 3ms/step - loss: 1.8336 - mae: 12.5130 - val_loss: 1.6856 - val_mae: 10.1592\n",
      "Epoch 2/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.6808 - mae: 11.9547 - val_loss: 1.8217 - val_mae: 10.2876\n",
      "Epoch 3/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.6101 - mae: 11.6784 - val_loss: 1.7901 - val_mae: 10.0019\n",
      "Epoch 4/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.5758 - mae: 11.4679 - val_loss: 1.7586 - val_mae: 9.8336\n",
      "GRU training time:11.4382004737854\n",
      "LSTM prediction time:23.279646635055542\n",
      "GRU prediction time:21.64068841934204\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "5.8260, 2.6019, 1.6094, 1.1623, 0.9444, 0.8219\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "43.1480, 13.9934, 7.1843, 3.9913, 2.8305, 2.3695\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "7.6455, 4.0018, 2.5700, 1.7559, 1.3416, 1.1654\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "47.0831, 18.0447, 10.1901, 5.5979, 3.2943, 2.5120\n"
     ]
    }
   ],
   "source": [
    "percent = [10,20,10,20]\n",
    "\n",
    "for i in range(1, len(percent)):\n",
    "    if i<2:\n",
    "        print(\"RT \", percent[i])\n",
    "        data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "        data_org_indicator = copy.deepcopy(data_org)\n",
    "        data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "        data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent[i])))\n",
    "        data_train_indicator = copy.deepcopy(data_train)\n",
    "        data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "        outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "        outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "        outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "        outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "        outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "        \n",
    "        gcn_features = np.load(base_path.format('RT_{}_GCN_Combine_{}.npy'.format(percent[i], 5)))\n",
    "\n",
    "        gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "        print(gcn_features.shape)\n",
    "\n",
    "        a=time.time()\n",
    "        X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "        \n",
    "        np.save(base_path.format('RT_X_train_8_{}'.format(percent[i])), X_train)\n",
    "        np.save(base_path.format('RT_Y_train_8_{}'.format(percent[i])), Y_train)\n",
    "        np.save(base_path.format('RT_X_pred_8_{}'.format(percent[i])), X_pred)\n",
    "\n",
    "        train_time = time.time() - a\n",
    "        print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "\n",
    "        xt = copy.deepcopy(X_train[:,:,:])\n",
    "        xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "        xp = copy.deepcopy(X_pred[:,:,:])\n",
    "        xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "        loss_obj = Utility(0.5)\n",
    "        \n",
    "        model_lstm = create_lstm(64, loss_obj)\n",
    "        model_gru = create_gru(64, loss_obj)\n",
    "        \n",
    "        a = time.time()\n",
    "        history_lstm = fit_model(model_lstm, xt, Y_train)\n",
    "        print(\"LSTM training time:{}\".format(time.time()-a))\n",
    "        a = time.time()\n",
    "        history_gru = fit_model(model_gru, xt, Y_train)\n",
    "        print(\"GRU training time:{}\".format(time.time()-a))\n",
    "        \n",
    "        with tf.device('cpu'):\n",
    "            a = time.time()\n",
    "            prediction_lstm = prediction(model_lstm, xp)\n",
    "            print(\"LSTM prediction time:{}\".format((time.time()-a)))\n",
    "            a = time.time()\n",
    "            prediction_gru = prediction(model_gru, xp)\n",
    "            print(\"GRU prediction time:{}\".format((time.time()-a)))\n",
    "        \n",
    "        k = -1\n",
    "        pred_lstm = fill_matrix(k, prediction_lstm)\n",
    "\n",
    "        mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_lstm)\n",
    "        mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_lstm)\n",
    "        mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_lstm)\n",
    "        mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_lstm)\n",
    "        mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_lstm)\n",
    "        mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_lstm)\n",
    "\n",
    "        print(\"Time-stamp = \", k)\n",
    "        print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "        print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "        pred_gru = fill_matrix(k, prediction_gru)\n",
    "\n",
    "        mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_gru)\n",
    "        mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_gru)\n",
    "        mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_gru)\n",
    "        mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_gru)\n",
    "        mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_gru)\n",
    "        mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_gru)\n",
    "\n",
    "        print(\"Time-stamp = \", k)\n",
    "        print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "        print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "    else:\n",
    "        print(\"TP \", percent[i])\n",
    "        data_org = np.load(base_path.format('tpdata_full_O.npy'))\n",
    "        data_org_indicator = copy.deepcopy(data_org)\n",
    "        data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "        data_train = np.load(base_path.format('tpdata_{}.npy'.format(percent[i])))\n",
    "        data_train_indicator = copy.deepcopy(data_train)\n",
    "        data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "        outlier2 = np.load(base_path.format('tp_outlier_{}.npy'.format(2)))\n",
    "        outlier4 = np.load(base_path.format('tp_outlier_{}.npy'.format(4)))\n",
    "        outlier6 = np.load(base_path.format('tp_outlier_{}.npy'.format(6)))\n",
    "        outlier8 = np.load(base_path.format('tp_outlier_{}.npy'.format(8)))\n",
    "        outlier10 = np.load(base_path.format('tp_outlier_{}.npy'.format(10)))\n",
    "        \n",
    "        gcn_features = np.load(base_path.format('TP_{}_GCN_Combine_{}.npy'.format(percent[i], 5)))\n",
    "        \n",
    "        gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "        print(gcn_features.shape)\n",
    "\n",
    "        a=time.time()\n",
    "        X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "        \n",
    "        np.save(base_path.format('TP_X_train_8_{}'.format(percent[i])), X_train)\n",
    "        np.save(base_path.format('TP_Y_train_8_{}'.format(percent[i])), Y_train)\n",
    "        np.save(base_path.format('TP_X_pred_8_{}'.format(percent[i])), X_pred)\n",
    "\n",
    "        train_time = time.time() - a\n",
    "        print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "\n",
    "        xt = copy.deepcopy(X_train[:,:,:])\n",
    "        xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "        xp = copy.deepcopy(X_pred[:,:,:])\n",
    "        xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "        loss_obj = Utility(1)\n",
    "        \n",
    "        model_lstm = create_lstm(64, loss_obj)\n",
    "        model_gru = create_gru(64, loss_obj)\n",
    "        \n",
    "        a = time.time()\n",
    "        history_lstm = fit_model(model_lstm, xt, Y_train)\n",
    "        print(\"LSTM training time:{}\".format(time.time()-a))\n",
    "        a = time.time()\n",
    "        history_gru = fit_model(model_gru, xt, Y_train)\n",
    "        print(\"GRU training time:{}\".format(time.time()-a))\n",
    "        \n",
    "        with tf.device('cpu'):\n",
    "            a = time.time()\n",
    "            prediction_lstm = prediction(model_lstm, xp)\n",
    "            print(\"LSTM prediction time:{}\".format((time.time()-a)))\n",
    "            a = time.time()\n",
    "            prediction_gru = prediction(model_gru, xp)\n",
    "            print(\"GRU prediction time:{}\".format((time.time()-a)))\n",
    "        \n",
    "            k = -1\n",
    "            pred_lstm = fill_matrix(k, prediction_lstm)\n",
    "\n",
    "            mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_lstm)\n",
    "            mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_lstm)\n",
    "            mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_lstm)\n",
    "            mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_lstm)\n",
    "            mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_lstm)\n",
    "            mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_lstm)\n",
    "\n",
    "            print(\"Time-stamp = \", k)\n",
    "            print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "            print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "            pred_gru = fill_matrix(k, prediction_gru)\n",
    "\n",
    "            mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_gru)\n",
    "            mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_gru)\n",
    "            mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_gru)\n",
    "            mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_gru)\n",
    "            mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_gru)\n",
    "            mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_gru)\n",
    "\n",
    "            print(\"Time-stamp = \", k)\n",
    "            print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "            print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ef3406fc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1adf1c5b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7116264c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Shuffle true\n",
    "# mae lstm = 1.240653577493071\n",
    "# mae gru = 1.4031157991530614\n",
    "# mae bilstm = 1.41550111525852\n",
    "\n",
    "# Shuffle false\n",
    "# mae lstm = 1.3290537841662833\n",
    "# mae gru = 1.508695132622638\n",
    "# mae bilstm = 1.2999528746916533"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8caa0567",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {
     "01d6ffbb024d4f5bb5fbd3500e262b42": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_ec3c8d3678fd463eaccdce867e0b2971",
       "style": "IPY_MODEL_609ed26071874f0381243b1d7f65d0ea",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "04dddc3b9e074e8eafad21c2e4f42de9": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "0512a2943ad34a6c922692030745f587": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_6a3cf84ce6f348f2bba44303bdb852bf",
       "style": "IPY_MODEL_143e5d5308224cbcb6fbe4927b8ec224",
       "value": "100%"
      }
     },
     "0699d6762e3e433292b330ae08faffb9": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_7056681b1e0343b09bd4995c9018022a",
       "max": 142,
       "style": "IPY_MODEL_bc5b1fda383945a6b28ef1634866d432",
       "value": 142
      }
     },
     "06ea5cb49c9d4c0d8e4ff4aab62a2d90": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_1c70fa9fced64125bc9e1dc81f270d47",
       "style": "IPY_MODEL_8dfb0d6cef954e9aa416ec567818fe4c",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "09eeccd0e0b7489596561f6891838fc0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_96aadb23291847fda5f318aa5c1c649b",
       "max": 142,
       "style": "IPY_MODEL_3ece006a7d564393a740de0f479f5d89",
       "value": 142
      }
     },
     "0a25dceb18c64d408f957ee8a6d890b1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_2e1159d81aae491aa5c5ec80e1071322",
       "max": 9,
       "style": "IPY_MODEL_fb98996f5d1c40c3b716890903f0ce0b"
      }
     },
     "0c2b5c29933f4dde9fdcc404d001f9b9": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_b132f061a00847f79c0706fd1e0e59f5",
        "IPY_MODEL_a829e59697ad49ba8fcfd9ba2277f5db",
        "IPY_MODEL_5a26f66604564439b08c69830f265243"
       ],
       "layout": "IPY_MODEL_8e8449619d2247469f689ca2e577206c"
      }
     },
     "0d70b215c0614f34ba00cd9e64fec3d7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_693b41d3f90a4c98a35c77cdf3120648",
       "max": 9,
       "style": "IPY_MODEL_d7c2d2cee89549628a2cb9792b201803",
       "value": 9
      }
     },
     "1225292f42274e1e95fae776c1c3a989": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "125a6a6d59b242fda4c4a78fe7a28b65": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_3597a4674c8a48d08310cc4ac6e0f723",
       "style": "IPY_MODEL_57a44446c60147e8a78add7415affdb7",
       "value": "  0%"
      }
     },
     "141e28e827594a26a98840ef67190d0d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_9e1657ba7049425a82739d40b818284a",
       "style": "IPY_MODEL_589e3193c2034d82b6ba5e192b8e96c4",
       "value": "100%"
      }
     },
     "143e5d5308224cbcb6fbe4927b8ec224": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "148af251101a47a6b0fde133ce5d5501": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "14c1e85840f243d1a546fa34c9224aa8": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "14c4d1934b6b4f6b9babaefa8b7e5660": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_5511ab01ad1142b9b012b22f1e002f3c",
       "style": "IPY_MODEL_6f8033de1b60424985946056ca7ba643",
       "value": " 22%"
      }
     },
     "152890ca8f45467d95eb4172c854ad76": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_3639eb5d4fc8466f8490ad86e88e0932",
       "style": "IPY_MODEL_251cf5fdc27848d28f973b71cb2ce9bc",
       "value": " 0/9 [06:17&lt;?, ?it/s]"
      }
     },
     "16e1179dc8a04985997a2d5950999ff7": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "16fdf240a7a146adbedb8a8267eb5b76": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "185083f3e8df4518a121bcfad28c73e0": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "1ae07962414448cfbfcd299b96725364": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_1f4711b0a16849f9a75d96fc831a0912",
       "style": "IPY_MODEL_ff3bdfe9326944b2a405858de46556fe",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "1b812ccf34994ce79ef7fff61f5ceca1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_5c9bd7b47d0f40d29b69039121fdaad8",
       "style": "IPY_MODEL_e5d0115aadcc4c12b350d8db1a5c9e77",
       "value": " 142/142 [19:19&lt;00:00,  8.31s/it]"
      }
     },
     "1c038f2bb6d04801a87ae75b26ef2f7e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_97f08c2ae3884d67b598bf99c2d5be55",
       "style": "IPY_MODEL_9ab3cdb5fbe2413f9ad2a20524361eda",
       "value": "  0%"
      }
     },
     "1c2c19c0555747f0801632efec4411b7": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "1c53c2132062458c9596edd87d1fa773": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "1c70fa9fced64125bc9e1dc81f270d47": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "1dcaee0404a64b558e99cfca2b3b2fd3": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "1f0a9e4d70284823b3158354e243f047": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_47fa4988b1ee4e8aa2fb493fe5a3f2f1",
        "IPY_MODEL_becefa6a74634192aaf57cca28244974",
        "IPY_MODEL_872baf5306f142588e5ee0db3c8a293b"
       ],
       "layout": "IPY_MODEL_9ab9a86259ca43d599f04645999de437"
      }
     },
     "1f277d9a786c4f26b6ab96e7d0725a82": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_c3ba02c201e84fecbd29a2ed16983937",
       "style": "IPY_MODEL_387a74e2bacb4f088ea2991b2aff50a7",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "1f4711b0a16849f9a75d96fc831a0912": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "20e59068971b483ba5eed4308cc4d158": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_8c0ed31f2dd94fb0b3fbca0d1be3ac88",
       "style": "IPY_MODEL_a6736d1a3297492d9d674cd1df55f3ad",
       "value": "100%"
      }
     },
     "228c84385ce64229912b308ab44ee962": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "242eb02eaf814edcae8cbfd7c6a9c5ff": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "24538b5d109c4d1fb920dc98c3f24c97": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_e5b4df257fe14eb8b5f28d69b0d551d1",
       "style": "IPY_MODEL_86d369f45428470196a5a65d9872b459",
       "value": "  0%"
      }
     },
     "246cd174a86f40e4b3dde6c94c9071dc": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "2489274c3af746f2876eb17f7fd079e5": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_6e489a0f49c24b93aefd33511b31f240",
       "style": "IPY_MODEL_c61d5593dd3c41899e985c943d6e13a8",
       "value": "100%"
      }
     },
     "251cf5fdc27848d28f973b71cb2ce9bc": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "2a10d01629b4433f9e83330c06b599e0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "2b8235563cdb4e269bdd56c9af87ec8f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_8b28b8fe3e8d451582e036643f8083fe",
       "style": "IPY_MODEL_ea2da2ef33c64af59b9fb1ffa55abc27",
       "value": "  0%"
      }
     },
     "2c2d290155b14c579a5f4bf1fd081038": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "2e1159d81aae491aa5c5ec80e1071322": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "2e4c99dc21fc4eccbdec601fe0b12ad1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "2f98b464c1d84231b2ccf9ba5b35fc96": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "2fd563cdc21d49ccbf5725c989bde0bd": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "31394689332546cb8a39f2c161286da5": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "33b37056a2fe4b1aa8e62083b3288a95": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_cf12807f94ca47e5882654614fa70afd",
        "IPY_MODEL_fde56b929e4840428e2dd900d42009f3",
        "IPY_MODEL_8f8d1e74a72d47b888918ee84f29f486"
       ],
       "layout": "IPY_MODEL_a3138e06d8d144d0b8d536636e369d67"
      }
     },
     "34d95572cb9f468d851fb7794752d7a9": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "3597a4674c8a48d08310cc4ac6e0f723": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "3639eb5d4fc8466f8490ad86e88e0932": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "3680aca1f6e146b2b2ade102b8dc9a8c": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "36ace28a4a3e4697bfe1c90a2b140cd6": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "37b5c7073f724e928f86ffbfdd5c10e3": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "37cb0cfc28a7440fb0fe802fab5d3a9b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_516673255fc04600b9023bec819f8211",
       "style": "IPY_MODEL_bac653bd5ef8407d99822f1675c3a23a",
       "value": "  0%"
      }
     },
     "387a74e2bacb4f088ea2991b2aff50a7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "3a2d9180850a4f6682e67e2edc09ab88": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_6896c87cf0e7488cbfa7c4471ec1ed30",
       "max": 9,
       "style": "IPY_MODEL_9198bcb3316f45798d9a32dba56d0f5b"
      }
     },
     "3b035e4bf0c141cfadfcfc75cd33cc51": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_f3b72e5fda7847d4827d01e71bda894c",
       "style": "IPY_MODEL_34d95572cb9f468d851fb7794752d7a9",
       "value": "100%"
      }
     },
     "3b3b147427a148c78378e334fdde591d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "3bf138907cbc4f8b981a7235faa4379b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_2b8235563cdb4e269bdd56c9af87ec8f",
        "IPY_MODEL_0a25dceb18c64d408f957ee8a6d890b1",
        "IPY_MODEL_1f277d9a786c4f26b6ab96e7d0725a82"
       ],
       "layout": "IPY_MODEL_48520b0e4313485fb7d3b2487a258838"
      }
     },
     "3c33b23f2c5849e0abc9722f97cf765d": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "3cd5f9cb5ad04bc29669ac62c79d316b": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "3ce46410ac3c493c83849e77ac50129b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "3ece006a7d564393a740de0f479f5d89": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "405accc5b63846a99766e06637b2be18": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_1dcaee0404a64b558e99cfca2b3b2fd3",
       "style": "IPY_MODEL_b25086acb2d749a9a89a78bc28faaf68",
       "value": "100%"
      }
     },
     "409198675ecb473aaa6854462354ca2a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_6c594da3a8654c0898cdee72e81d6a27",
       "max": 9,
       "style": "IPY_MODEL_971695d01fd2429096a4f7f5e7fc8ec3"
      }
     },
     "40b49f7116a24b4fb6c1451cd5b732f5": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "41ee1e2219c94b89aecd2751b8101c6a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_228c84385ce64229912b308ab44ee962",
       "max": 142,
       "style": "IPY_MODEL_242eb02eaf814edcae8cbfd7c6a9c5ff",
       "value": 142
      }
     },
     "42df5adcac2a4d94a3e6f1332627fa02": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "43cfb74ae0cb4384ad8df89196e44b74": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_405accc5b63846a99766e06637b2be18",
        "IPY_MODEL_0d70b215c0614f34ba00cd9e64fec3d7",
        "IPY_MODEL_77e9f5dd42eb41d28a6873f265853749"
       ],
       "layout": "IPY_MODEL_1c53c2132062458c9596edd87d1fa773"
      }
     },
     "4604375e83ad4fc1b6751e711aa04500": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_80429602edc94931945eb977d6ec5058",
       "style": "IPY_MODEL_cf8b81f025054bc1bfe2c6ed0a48470a",
       "value": "100%"
      }
     },
     "4739dee528ac4c30b41833d4cb9ef249": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_4b25b068fdde4ad297c49bcc49ccbd66",
        "IPY_MODEL_f277b56f4bb345c697722b345740fb07",
        "IPY_MODEL_01d6ffbb024d4f5bb5fbd3500e262b42"
       ],
       "layout": "IPY_MODEL_42df5adcac2a4d94a3e6f1332627fa02"
      }
     },
     "47fa4988b1ee4e8aa2fb493fe5a3f2f1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_b9b50c2f2e9f4cc1af58e8ca96c125ea",
       "style": "IPY_MODEL_40b49f7116a24b4fb6c1451cd5b732f5",
       "value": "100%"
      }
     },
     "48520b0e4313485fb7d3b2487a258838": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "4960bb8775f743139cf080f65494a75b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "4b25b068fdde4ad297c49bcc49ccbd66": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_9736bd3e08cf4b7f8de54e0e197e7aaf",
       "style": "IPY_MODEL_c1e479c0cb5f45daab20b35fd2e6902d",
       "value": "  0%"
      }
     },
     "4c46af108b5c44dc86142b5b55fc7db8": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_fd4a06a9b1d3467091eead045efede47",
       "style": "IPY_MODEL_7b2be395da2a466f90b0a3e83f4bf314",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "4ecc0ebe658d40d3a748a4276d58491c": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_a25a4dd0e19640c380b274e59f3c62c7",
       "style": "IPY_MODEL_bcd5ee24206746fa85b39c3fad2d705a",
       "value": "100%"
      }
     },
     "4ed6edbe13a249ae890ed21052de6180": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_b7fcb43cb8f34fc1bf5c93a8aee42d6d",
       "style": "IPY_MODEL_14c1e85840f243d1a546fa34c9224aa8",
       "value": " 9/9 [48:55&lt;00:00, 326.19s/it]"
      }
     },
     "4f64727da8324fff869e5f82269dc203": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_ad37f9a3c20f4117bf89748dbb0ec1ab",
       "style": "IPY_MODEL_bfe418204d5a41cdb6c46965991faae2",
       "value": " 142/142 [19:25&lt;00:00,  8.20s/it]"
      }
     },
     "5093a3903a0f4a36a22bb7f94382b7cc": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_d7787bc348824c9cacc746371bf818e8",
       "style": "IPY_MODEL_93a91e97f2cd4716aa3095341cdc8cff",
       "value": "  0%"
      }
     },
     "50d18cfd25fd44ed87f7cc1225fdb069": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "5134a99c6e674ea697f419103373a687": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_14c4d1934b6b4f6b9babaefa8b7e5660",
        "IPY_MODEL_529c2f21dcc4482d8fdac32d80ad9ec3",
        "IPY_MODEL_fb290284adc44d81a948b7a47954a387"
       ],
       "layout": "IPY_MODEL_dcc0f72c939143c8b11d57cf71d839a4"
      }
     },
     "516673255fc04600b9023bec819f8211": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "51792048727e43b282d1579a7ace0ead": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "529c2f21dcc4482d8fdac32d80ad9ec3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_e60437fc12564b19a05275077689f2a1",
       "max": 9,
       "style": "IPY_MODEL_2e4c99dc21fc4eccbdec601fe0b12ad1",
       "value": 2
      }
     },
     "5477e64e063c4200bae4d490c6a75972": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "5511ab01ad1142b9b012b22f1e002f3c": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "57a44446c60147e8a78add7415affdb7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "57a58c9bcf884e589227dad005a3da55": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "581eba11231441619370eeb073ce1720": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "589e3193c2034d82b6ba5e192b8e96c4": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "5a26f66604564439b08c69830f265243": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_ad0fa809bfe147b49bdf4b139cf137ab",
       "style": "IPY_MODEL_5f2f0d3a8f464a28be2a8431dadf1d2a",
       "value": " 9/9 [25:28&lt;00:00, 219.62s/it]"
      }
     },
     "5ad345275b59471a8f05b505d116d654": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "5c08933b9cf44a48a8920015ba05ab89": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "5c37c5db96524b9e864b2dbe86b09e02": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_e8a89d14befe4c60aa4a390ed7353901",
       "max": 142,
       "style": "IPY_MODEL_695d8cda4dd54b9fa2e88c5b7852cdc3",
       "value": 142
      }
     },
     "5c9bd7b47d0f40d29b69039121fdaad8": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "5f2f0d3a8f464a28be2a8431dadf1d2a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "5f8f3345779b436089ecb4ccd578f4c0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_141e28e827594a26a98840ef67190d0d",
        "IPY_MODEL_09eeccd0e0b7489596561f6891838fc0",
        "IPY_MODEL_87e0aec5d4fd47768b75a3c0fc5b30ea"
       ],
       "layout": "IPY_MODEL_ff852ed9f8014c5db56bfdd582ecefdb"
      }
     },
     "6061216f2b2f4f4da9fdbf0cd27ff2cb": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_0512a2943ad34a6c922692030745f587",
        "IPY_MODEL_b22428b139254adab06ae4582ee39b7d",
        "IPY_MODEL_c5f675ae260c4e04a80a1cff7010e75d"
       ],
       "layout": "IPY_MODEL_e37f8d6e720942fcab83e5c0e14cb350"
      }
     },
     "609ed26071874f0381243b1d7f65d0ea": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "60dac62f511048cca42a4e58ba38709c": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_e70db209e2b24211b6ae07a2fb9067ae",
       "style": "IPY_MODEL_50d18cfd25fd44ed87f7cc1225fdb069",
       "value": " 142/142 [19:45&lt;00:00,  8.70s/it]"
      }
     },
     "614f7a68bc994ed6bd49cdd52507642e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_845c3188c41348c99532d600c2c5e98c",
       "style": "IPY_MODEL_e0728acf0b1d4c03926414f05da55f13",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "6201f63104764ba6aceb7918dd620898": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "6896c87cf0e7488cbfa7c4471ec1ed30": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "689dd587d7c74de2b1280a918379fbdd": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "693b41d3f90a4c98a35c77cdf3120648": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "695d8cda4dd54b9fa2e88c5b7852cdc3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "6a3cf84ce6f348f2bba44303bdb852bf": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "6c594da3a8654c0898cdee72e81d6a27": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "6dbbc35a3b804f959e4dab4718fed7ca": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "6e489a0f49c24b93aefd33511b31f240": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "6f8033de1b60424985946056ca7ba643": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "7056681b1e0343b09bd4995c9018022a": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "70cf7b5a773a4c839086503f4009b633": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_3680aca1f6e146b2b2ade102b8dc9a8c",
       "max": 9,
       "style": "IPY_MODEL_04dddc3b9e074e8eafad21c2e4f42de9"
      }
     },
     "767d1329eb524afa80f0e5d6c650d105": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "77cfb27e95984baa9159daa979095f2e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_ab3afb9d484641d1840e19ec00d23aff",
        "IPY_MODEL_a54876ba4d934cd099f7aa49d66d82a1",
        "IPY_MODEL_1ae07962414448cfbfcd299b96725364"
       ],
       "layout": "IPY_MODEL_c47b9db348ef42f0a1b2f980caf15329"
      }
     },
     "77e9f5dd42eb41d28a6873f265853749": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_5477e64e063c4200bae4d490c6a75972",
       "style": "IPY_MODEL_3b3b147427a148c78378e334fdde591d",
       "value": " 9/9 [49:30&lt;00:00, 292.41s/it]"
      }
     },
     "782b83edefae4443b54a57b45a58ea9a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_125a6a6d59b242fda4c4a78fe7a28b65",
        "IPY_MODEL_409198675ecb473aaa6854462354ca2a",
        "IPY_MODEL_06ea5cb49c9d4c0d8e4ff4aab62a2d90"
       ],
       "layout": "IPY_MODEL_8b3f8454d3c94046a7c0148840f8e33b"
      }
     },
     "7b2be395da2a466f90b0a3e83f4bf314": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "7cc68e7f48444a088450df39e75766db": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_d01ca2c009714748822ff7893adcf238",
       "max": 9,
       "style": "IPY_MODEL_d1db114f0fe84ea692439e9565443c92",
       "value": 9
      }
     },
     "7d12199cd7dd4681b0aafdbc7728534a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "7f32c03d231942cc965e1866fab10f9d": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "80429602edc94931945eb977d6ec5058": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "8197fdee8707433ebca5094734ab9268": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "845c3188c41348c99532d600c2c5e98c": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "86d369f45428470196a5a65d9872b459": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "872baf5306f142588e5ee0db3c8a293b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_9f612249c0ea47be8fc1847fa36de6ec",
       "style": "IPY_MODEL_aca597f500434098871546f6d4e5ccbb",
       "value": " 9/9 [07:52&lt;00:00, 53.41s/it]"
      }
     },
     "87e0aec5d4fd47768b75a3c0fc5b30ea": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_2c2d290155b14c579a5f4bf1fd081038",
       "style": "IPY_MODEL_6201f63104764ba6aceb7918dd620898",
       "value": " 142/142 [19:49&lt;00:00,  8.56s/it]"
      }
     },
     "88a5e3a9ac0b44c98fd77314d34a85d6": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "8ae73d54eae8431ebdfd8a0c0cb19d15": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "8b28b8fe3e8d451582e036643f8083fe": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "8b3f8454d3c94046a7c0148840f8e33b": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "8c0ed31f2dd94fb0b3fbca0d1be3ac88": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "8cc66cc7e541413ea0fd84bec278b486": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "8dfb0d6cef954e9aa416ec567818fe4c": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "8e8449619d2247469f689ca2e577206c": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "8ee32ac96d8f4c4e9cc365140c25083a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "8f8d1e74a72d47b888918ee84f29f486": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_2f98b464c1d84231b2ccf9ba5b35fc96",
       "style": "IPY_MODEL_7d12199cd7dd4681b0aafdbc7728534a",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "915013f5bbfd42ab9cdfe2f876135f9d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_3c33b23f2c5849e0abc9722f97cf765d",
       "style": "IPY_MODEL_689dd587d7c74de2b1280a918379fbdd",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "9198bcb3316f45798d9a32dba56d0f5b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "93a91e97f2cd4716aa3095341cdc8cff": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "93f6bf7c07c740a0ae6a607cfa3c3fac": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "96aadb23291847fda5f318aa5c1c649b": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "971695d01fd2429096a4f7f5e7fc8ec3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "9736bd3e08cf4b7f8de54e0e197e7aaf": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "97ed4ca047cb4a3d8005c9864ea84aeb": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "97f08c2ae3884d67b598bf99c2d5be55": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "9a9b00ea543a4e879e35e0953d0498bf": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "9ab3cdb5fbe2413f9ad2a20524361eda": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "9ab9a86259ca43d599f04645999de437": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "9bc4c8ac31de4956894c5e455cbdca8a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_4ecc0ebe658d40d3a748a4276d58491c",
        "IPY_MODEL_5c37c5db96524b9e864b2dbe86b09e02",
        "IPY_MODEL_4f64727da8324fff869e5f82269dc203"
       ],
       "layout": "IPY_MODEL_767d1329eb524afa80f0e5d6c650d105"
      }
     },
     "9db9f5c14e0646b89e286a37f9b55b2e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_185083f3e8df4518a121bcfad28c73e0",
       "max": 142,
       "style": "IPY_MODEL_5c08933b9cf44a48a8920015ba05ab89",
       "value": 142
      }
     },
     "9e1657ba7049425a82739d40b818284a": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "9eaadcd5721541ada3d1616dc397d9c3": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "9f612249c0ea47be8fc1847fa36de6ec": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "9feee379b4cf4d3fb95b6597b82b1cfc": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "a04c23fcb135485a8696374e131bbe75": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_ca0ca7f558124579b75135831212b3bd",
        "IPY_MODEL_3a2d9180850a4f6682e67e2edc09ab88",
        "IPY_MODEL_4c46af108b5c44dc86142b5b55fc7db8"
       ],
       "layout": "IPY_MODEL_36ace28a4a3e4697bfe1c90a2b140cd6"
      }
     },
     "a0e8c751bc6047518de59885c82ea0f4": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "a132cd94759743a0b5e460bbc8836426": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "a245b92d9bdf44dfbdcfb394881dfdd3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_20e59068971b483ba5eed4308cc4d158",
        "IPY_MODEL_7cc68e7f48444a088450df39e75766db",
        "IPY_MODEL_4ed6edbe13a249ae890ed21052de6180"
       ],
       "layout": "IPY_MODEL_246cd174a86f40e4b3dde6c94c9071dc"
      }
     },
     "a25a4dd0e19640c380b274e59f3c62c7": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "a2c53a1c1df3433491d406e44c86cfc7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "a3138e06d8d144d0b8d536636e369d67": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "a4fea971bcb3438b9ebb0ce85ed9614e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "a54876ba4d934cd099f7aa49d66d82a1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_1c2c19c0555747f0801632efec4411b7",
       "max": 9,
       "style": "IPY_MODEL_93f6bf7c07c740a0ae6a607cfa3c3fac"
      }
     },
     "a6736d1a3297492d9d674cd1df55f3ad": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "a829e59697ad49ba8fcfd9ba2277f5db": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_57a58c9bcf884e589227dad005a3da55",
       "max": 9,
       "style": "IPY_MODEL_148af251101a47a6b0fde133ce5d5501",
       "value": 9
      }
     },
     "a8426e788aa24882ad8c6b0dbf43cd0f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_eb101af737fb4ce58fbcbb41d0ea3e10",
       "style": "IPY_MODEL_8ee32ac96d8f4c4e9cc365140c25083a",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "a8fc9eec24074204b032b8f993d316c5": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_24538b5d109c4d1fb920dc98c3f24c97",
        "IPY_MODEL_70cf7b5a773a4c839086503f4009b633",
        "IPY_MODEL_bb66c53ef60f4ddc9b0413b50ce56068"
       ],
       "layout": "IPY_MODEL_cbb69a16aef84cdd8d17dfc2d017aa83"
      }
     },
     "ab3afb9d484641d1840e19ec00d23aff": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_51792048727e43b282d1579a7ace0ead",
       "style": "IPY_MODEL_2a10d01629b4433f9e83330c06b599e0",
       "value": "  0%"
      }
     },
     "aca597f500434098871546f6d4e5ccbb": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "acd46498a44a45f58269ff8fe1b8480d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "ad0fa809bfe147b49bdf4b139cf137ab": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "ad37f9a3c20f4117bf89748dbb0ec1ab": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "adfcb683e83642c5b686c55f50e5f420": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "b132f061a00847f79c0706fd1e0e59f5": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_8cc66cc7e541413ea0fd84bec278b486",
       "style": "IPY_MODEL_581eba11231441619370eeb073ce1720",
       "value": "100%"
      }
     },
     "b22428b139254adab06ae4582ee39b7d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_fbafaffe589e49c8b507d44a8ce5078c",
       "max": 9,
       "style": "IPY_MODEL_a4fea971bcb3438b9ebb0ce85ed9614e",
       "value": 9
      }
     },
     "b25086acb2d749a9a89a78bc28faaf68": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "b476fe4d8d79429d8356a27de6142136": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "b7fcb43cb8f34fc1bf5c93a8aee42d6d": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "b832c894f88b42ce882113c9bf7ddbe9": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_5093a3903a0f4a36a22bb7f94382b7cc",
        "IPY_MODEL_e922d57769f443cd998dbaa55e907c45",
        "IPY_MODEL_915013f5bbfd42ab9cdfe2f876135f9d"
       ],
       "layout": "IPY_MODEL_efbed2cf04374f938ec3bcc45828515c"
      }
     },
     "b9b50c2f2e9f4cc1af58e8ca96c125ea": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "bac653bd5ef8407d99822f1675c3a23a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "baf9fdc751ba4d5594c02921751d7f9c": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "bb66c53ef60f4ddc9b0413b50ce56068": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_97ed4ca047cb4a3d8005c9864ea84aeb",
       "style": "IPY_MODEL_9a9b00ea543a4e879e35e0953d0498bf",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "bc5b1fda383945a6b28ef1634866d432": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "bcd5ee24206746fa85b39c3fad2d705a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "becefa6a74634192aaf57cca28244974": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_6dbbc35a3b804f959e4dab4718fed7ca",
       "max": 9,
       "style": "IPY_MODEL_a2c53a1c1df3433491d406e44c86cfc7",
       "value": 9
      }
     },
     "bfe418204d5a41cdb6c46965991faae2": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "c1e479c0cb5f45daab20b35fd2e6902d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "c2874ece2a8a4340bc32d7ee89ea7536": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "c3ba02c201e84fecbd29a2ed16983937": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "c46478dcc77a4dd9973e400d79c1b55a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_31394689332546cb8a39f2c161286da5",
       "max": 9,
       "style": "IPY_MODEL_2fd563cdc21d49ccbf5725c989bde0bd"
      }
     },
     "c47b9db348ef42f0a1b2f980caf15329": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "c5f675ae260c4e04a80a1cff7010e75d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_f3ddfbb1ae4649baaf797abd9e3e5b82",
       "style": "IPY_MODEL_3ce46410ac3c493c83849e77ac50129b",
       "value": " 9/9 [21:27&lt;00:00, 119.86s/it]"
      }
     },
     "c61d5593dd3c41899e985c943d6e13a8": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "ca0ca7f558124579b75135831212b3bd": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_a0e8c751bc6047518de59885c82ea0f4",
       "style": "IPY_MODEL_c2874ece2a8a4340bc32d7ee89ea7536",
       "value": "  0%"
      }
     },
     "cbb69a16aef84cdd8d17dfc2d017aa83": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "cf12807f94ca47e5882654614fa70afd": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_adfcb683e83642c5b686c55f50e5f420",
       "style": "IPY_MODEL_e16516c4aaac4eaa86c6a1543182643f",
       "value": "  0%"
      }
     },
     "cf8b81f025054bc1bfe2c6ed0a48470a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "d01ca2c009714748822ff7893adcf238": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "d1db114f0fe84ea692439e9565443c92": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "d405ed742c844d8dab3d001a1a5b24fd": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "d4540e1695b7458d85e917fd578276f5": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "d655713f5dee4d1e85a33b5f514f7e06": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_4604375e83ad4fc1b6751e711aa04500",
        "IPY_MODEL_9db9f5c14e0646b89e286a37f9b55b2e",
        "IPY_MODEL_60dac62f511048cca42a4e58ba38709c"
       ],
       "layout": "IPY_MODEL_8197fdee8707433ebca5094734ab9268"
      }
     },
     "d7787bc348824c9cacc746371bf818e8": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "d7c2d2cee89549628a2cb9792b201803": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "dcc0f72c939143c8b11d57cf71d839a4": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "df534d1e2fe441c6a1a8e0a4effd7ca8": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_1c038f2bb6d04801a87ae75b26ef2f7e",
        "IPY_MODEL_c46478dcc77a4dd9973e400d79c1b55a",
        "IPY_MODEL_152890ca8f45467d95eb4172c854ad76"
       ],
       "layout": "IPY_MODEL_9feee379b4cf4d3fb95b6597b82b1cfc"
      }
     },
     "e0728acf0b1d4c03926414f05da55f13": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "e16516c4aaac4eaa86c6a1543182643f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "e36fc22d7bde433981885692a08b2e18": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "e37f8d6e720942fcab83e5c0e14cb350": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "e4e1ec62b5124087b119cbb575ed90dc": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_3b035e4bf0c141cfadfcfc75cd33cc51",
        "IPY_MODEL_41ee1e2219c94b89aecd2751b8101c6a",
        "IPY_MODEL_e6a78f81127a47a0a5cfefc9759a385f"
       ],
       "layout": "IPY_MODEL_f6a838ae980e4244ac6b4577b4d40131"
      }
     },
     "e5b4df257fe14eb8b5f28d69b0d551d1": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "e5d0115aadcc4c12b350d8db1a5c9e77": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "e5e8cda4cdbd43039e1b3ba0797af0db": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_a132cd94759743a0b5e460bbc8836426",
       "style": "IPY_MODEL_5ad345275b59471a8f05b505d116d654",
       "value": "  0%"
      }
     },
     "e60437fc12564b19a05275077689f2a1": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "e6a78f81127a47a0a5cfefc9759a385f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_baf9fdc751ba4d5594c02921751d7f9c",
       "style": "IPY_MODEL_8ae73d54eae8431ebdfd8a0c0cb19d15",
       "value": " 142/142 [19:36&lt;00:00,  8.19s/it]"
      }
     },
     "e706b7dd819046fb93296e345235e093": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_37cb0cfc28a7440fb0fe802fab5d3a9b",
        "IPY_MODEL_ec78ef1801fa462b9769f76e448806b5",
        "IPY_MODEL_a8426e788aa24882ad8c6b0dbf43cd0f"
       ],
       "layout": "IPY_MODEL_1225292f42274e1e95fae776c1c3a989"
      }
     },
     "e70db209e2b24211b6ae07a2fb9067ae": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "e8a89d14befe4c60aa4a390ed7353901": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "e922d57769f443cd998dbaa55e907c45": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_f4183160339644dfa38471d687645eda",
       "max": 9,
       "style": "IPY_MODEL_b476fe4d8d79429d8356a27de6142136"
      }
     },
     "ea2da2ef33c64af59b9fb1ffa55abc27": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "eb101af737fb4ce58fbcbb41d0ea3e10": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "ec3c8d3678fd463eaccdce867e0b2971": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "ec78ef1801fa462b9769f76e448806b5": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_9eaadcd5721541ada3d1616dc397d9c3",
       "max": 9,
       "style": "IPY_MODEL_88a5e3a9ac0b44c98fd77314d34a85d6"
      }
     },
     "efbed2cf04374f938ec3bcc45828515c": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "f277b56f4bb345c697722b345740fb07": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_e36fc22d7bde433981885692a08b2e18",
       "max": 9,
       "style": "IPY_MODEL_acd46498a44a45f58269ff8fe1b8480d"
      }
     },
     "f3b72e5fda7847d4827d01e71bda894c": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "f3ddfbb1ae4649baaf797abd9e3e5b82": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "f4183160339644dfa38471d687645eda": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "f6a838ae980e4244ac6b4577b4d40131": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "f7b138e683f94bb98300c658e2e9c7a1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_e5e8cda4cdbd43039e1b3ba0797af0db",
        "IPY_MODEL_fbd8ecfa8e864d3a8177baa4def16fb5",
        "IPY_MODEL_614f7a68bc994ed6bd49cdd52507642e"
       ],
       "layout": "IPY_MODEL_16e1179dc8a04985997a2d5950999ff7"
      }
     },
     "f8fe112ad5cc461991e4d804d1f694d0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_2489274c3af746f2876eb17f7fd079e5",
        "IPY_MODEL_0699d6762e3e433292b330ae08faffb9",
        "IPY_MODEL_1b812ccf34994ce79ef7fff61f5ceca1"
       ],
       "layout": "IPY_MODEL_d405ed742c844d8dab3d001a1a5b24fd"
      }
     },
     "fb290284adc44d81a948b7a47954a387": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_3cd5f9cb5ad04bc29669ac62c79d316b",
       "style": "IPY_MODEL_4960bb8775f743139cf080f65494a75b",
       "value": " 2/9 [02:19&lt;06:22, 54.59s/it]"
      }
     },
     "fb98996f5d1c40c3b716890903f0ce0b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "fbafaffe589e49c8b507d44a8ce5078c": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "fbd8ecfa8e864d3a8177baa4def16fb5": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_37b5c7073f724e928f86ffbfdd5c10e3",
       "max": 9,
       "style": "IPY_MODEL_d4540e1695b7458d85e917fd578276f5"
      }
     },
     "fd4a06a9b1d3467091eead045efede47": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "fde56b929e4840428e2dd900d42009f3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_7f32c03d231942cc965e1866fab10f9d",
       "max": 9,
       "style": "IPY_MODEL_16fdf240a7a146adbedb8a8267eb5b76"
      }
     },
     "ff3bdfe9326944b2a405858de46556fe": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "ff852ed9f8014c5db56bfdd582ecefdb": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     }
    },
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> TPMCF_re_exp/TQP_GCMA.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "244d04f6",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-10-12 01:08:35.161804: I tensorflow/core/util/port.cc:110] oneDNN custom operations are on. You may see slightly different numerical results due to floating-point round-off errors from different computation orders. To turn them off, set the environment variable `TF_ENABLE_ONEDNN_OPTS=0`.\n",
      "2023-10-12 01:08:35.162926: I tensorflow/tsl/cuda/cudart_stub.cc:28] Could not find cuda drivers on your machine, GPU will not be used.\n",
      "2023-10-12 01:08:35.186155: I tensorflow/tsl/cuda/cudart_stub.cc:28] Could not find cuda drivers on your machine, GPU will not be used.\n",
      "2023-10-12 01:08:35.186907: I tensorflow/core/platform/cpu_feature_guard.cc:182] This TensorFlow binary is optimized to use available CPU instructions in performance-critical operations.\n",
      "To enable the following instructions: AVX2 AVX_VNNI FMA, in other operations, rebuild TensorFlow with the appropriate compiler flags.\n",
      "2023-10-12 01:08:35.657994: W tensorflow/compiler/tf2tensorrt/utils/py_utils.cc:38] TF-TRT Warning: Could not find TensorRT\n",
      "/home/suraj/.local/lib/python3.8/site-packages/tensorflow_addons/utils/tfa_eol_msg.py:23: UserWarning: \n",
      "\n",
      "TensorFlow Addons (TFA) has ended development and introduction of new features.\n",
      "TFA has entered a minimal maintenance and release mode until a planned end of life in May 2024.\n",
      "Please modify downstream libraries to take dependencies from other repositories in our TensorFlow community (e.g. Keras, Keras-CV, and Keras-NLP). \n",
      "\n",
      "For more information see: https://github.com/tensorflow/addons/issues/2807 \n",
      "\n",
      "  warnings.warn(\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import copy\n",
    "import time\n",
    "from sklearn.metrics.pairwise import cosine_similarity\n",
    "from scipy.sparse.linalg import svds\n",
    "from sklearn.model_selection import train_test_split\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.metrics.pairwise import euclidean_distances\n",
    "from tqdm.notebook import tqdm_notebook\n",
    "import tensorflow as tf\n",
    "from tensorflow import keras\n",
    "from tensorflow.keras.layers import Dropout, Conv1D, RepeatVector, Flatten, Dense, Input, Reshape, Layer, Dropout, Activation\n",
    "from tensorflow.keras.models import Model\n",
    "# from tensorflow.keras.optimizers import Adam\n",
    "\n",
    "from tensorflow_addons.optimizers import AdamW\n",
    "\n",
    "from tensorflow.keras import Sequential\n",
    "from tensorflow.keras.layers import Dense, LSTM, Dropout, GRU, Bidirectional\n",
    "\n",
    "import networkx as nx\n",
    "from networkx.algorithms import bipartite\n",
    "from sklearn import decomposition"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "203a139b",
   "metadata": {},
   "outputs": [],
   "source": [
    "percent = 10\n",
    "base_path = '/home/suraj/Desktop/TPMCF/{}'\n",
    "# data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "# data_org_indicator = copy.deepcopy(data_org)\n",
    "# data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "# data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent)))\n",
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "# outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "# outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "# outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "# outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "# outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "\n",
    "# data_org.shape, data_train.shape, data_train_indicator.shape, outlier2.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "97525ba8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# percent = 10\n",
    "# base_path = '/home/suraj/Desktop/www2023/dataset2/setup2/{}'\n",
    "# data_org = np.load(base_path.format('tpdata_full_O.npy'))\n",
    "# data_org_indicator = copy.deepcopy(data_org)\n",
    "# data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "# data_train = np.load(base_path.format('tpdata_{}.npy'.format(percent)))\n",
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "# outlier2 = np.load(base_path.format('tp_outlier_{}.npy'.format(2)))\n",
    "# outlier4 = np.load(base_path.format('tp_outlier_{}.npy'.format(4)))\n",
    "# outlier6 = np.load(base_path.format('tp_outlier_{}.npy'.format(6)))\n",
    "# outlier8 = np.load(base_path.format('tp_outlier_{}.npy'.format(8)))\n",
    "# outlier10 = np.load(base_path.format('tp_outlier_{}.npy'.format(10)))\n",
    "\n",
    "# data_org.shape, data_train.shape, data_train_indicator.shape, outlier2.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "16acbc8a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for i in range(data_train.shape[0]):\n",
    "#     for j in range(data_train.shape[1]):\n",
    "#         for k in range(63):\n",
    "#             data_train[i][j][k] = data_org_indicator[i][j][k]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "40a7ccb0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "b2cee017",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for i in range(data_train_indicator.shape[0]):\n",
    "#     for j in range(data_train_indicator.shape[1]):\n",
    "#         for k in range(data_train_indicator.shape[2]):\n",
    "#             if data_train_indicator[i][j][-1]==0:\n",
    "#                 data_train[i][j][k] = 0  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "addba358",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for k in range(data_train_indicator.shape[2]):\n",
    "#     temp = data_train[:,:,k]\n",
    "#     print(np.count_nonzero(temp)/(142*4500))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "4edd2d39",
   "metadata": {},
   "outputs": [],
   "source": [
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "0df07174",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'data_org' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-9-0cabe9e2814d>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mmatplotlib\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mpyplot\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m \u001b[0mtemp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdata_org\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m \u001b[0ml\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtemp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'data_org' is not defined"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "temp = data_org[:,:,-1]\n",
    "l = []\n",
    "for i in range(temp.shape[-1]):\n",
    "    count = np.count_nonzero(temp[:,i])\n",
    "    l.append(count)\n",
    "    #print(count)\n",
    "    \n",
    "max_item = max(l)\n",
    "max_ind = l.index(max_item)\n",
    "user_rt = temp[:,max_ind] #service index 1750\n",
    "\n",
    "df = pd.DataFrame(user_rt)\n",
    "ax = plt.axes()\n",
    "ax.set_facecolor(\"white\")\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "plt.plot(df, marker='o')\n",
    "plt.xlabel('Users')\n",
    "plt.ylabel('Response Time (sec)')\n",
    "plt.savefig(\"Serv1750_time63.pdf\", format=\"pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "0891eb33",
   "metadata": {},
   "outputs": [],
   "source": [
    "# users_serv_count = np.zeros((142))\n",
    "# for k in range(data_org.shape[-1]):\n",
    "#     temp = data_org[:,:,k]\n",
    "#     for i in range(temp.shape[0]):\n",
    "#         count = np.count_nonzero(temp[i])\n",
    "#         users_serv_count[i] += count"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "79376009",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'data_org' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-11-b25ca4f4962f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mdf1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0;32mfor\u001b[0m \u001b[0mk\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata_org\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m     \u001b[0mtemp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdata_org\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m     \u001b[0mdf1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtemp\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m25\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m4000\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m     \u001b[0mdf2\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtemp\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m75\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m4000\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'data_org' is not defined"
     ]
    }
   ],
   "source": [
    "df1, df2 = [], []\n",
    "for k in range(data_org.shape[-1]):\n",
    "    temp = data_org[:,:,k] \n",
    "    df1.append(temp[25][4000])\n",
    "    df2.append(temp[75][4000])\n",
    "    \n",
    "df1 = pd.DataFrame(df1)\n",
    "df2 = pd.DataFrame(df2)\n",
    "\n",
    "plt.plot(df1, marker='o')\n",
    "# plt.plot(df2, label=\"User 2\")\n",
    "# plt.legend(loc='upper right')\n",
    "\n",
    "# font = {'family' : 'normal',\n",
    "#         'size'   : 14}\n",
    "\n",
    "# plt.rc('font', **font)\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "plt.xlabel('Time-steps')\n",
    "plt.ylabel('Response Time (sec)')\n",
    "ax = plt.axes()\n",
    "ax.set_facecolor(\"white\")\n",
    "plt.savefig(\"User25_Serv4000.pdf\", format=\"pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0f8f6fb6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# servs_user_count = np.zeros((4500))\n",
    "# for k in range(data_org.shape[-1]):\n",
    "#     temp = data_org[:,:,k]\n",
    "#     for i in range(temp.shape[-1]):\n",
    "#         count = np.count_nonzero(temp[:,i])\n",
    "#         servs_user_count[i] += count"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "53ac9f23",
   "metadata": {},
   "outputs": [],
   "source": [
    "# max(users_serv_count), max(servs_user_count)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "5ac16719",
   "metadata": {},
   "outputs": [],
   "source": [
    "# max_ind_user = np.argmax(users_serv_count)\n",
    "# max_ind_serv = np.argmax(servs_user_count)\n",
    "\n",
    "# max_ind_user, users_serv_count[max_ind_user], max_ind_serv, servs_user_count[max_ind_serv],"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "96b7f396",
   "metadata": {},
   "outputs": [],
   "source": [
    "def similarity_feature(csm_data):\n",
    "    csm_user = cosine_similarity(csm_data, Y=None, dense_output=True) #QoS similarity between pairwise users\n",
    "    csm_serv = cosine_similarity(np.transpose(csm_data), Y=None, dense_output=True) #QoS similarity between pairwise services\n",
    "    return csm_user, csm_serv\n",
    "\n",
    "def euclidean_dist(euclid_data):\n",
    "    u_euclid = euclidean_distances(euclid_data, euclid_data)\n",
    "    s_euclid = euclidean_distances(euclid_data.T, euclid_data.T)    \n",
    "    for i in range(u_euclid.shape[0]):\n",
    "        s = sum(u_euclid[i])\n",
    "        for j in range(u_euclid.shape[1]):\n",
    "            u_euclid[i][j] = u_euclid[i][j] / s if s != 0.0 else u_euclid[i][j]\n",
    "    for i in range(s_euclid.shape[0]):\n",
    "        s = sum(s_euclid[i])\n",
    "        for j in range(s_euclid.shape[1]):\n",
    "            s_euclid[i][j] = s_euclid[i][j] / s if s != 0.0 else s_euclid[i][j]\n",
    "    return u_euclid, s_euclid\n",
    "\n",
    "def svd_feature(svd_data):\n",
    "    U_svd, sigma, S_svd = svds(svd_data, k = 100)\n",
    "    #svd_f = np.concatenate((U_svd, np.transpose(S_svd)) , axis=0)\n",
    "    return U_svd, S_svd.T\n",
    "\n",
    "def nmf_feature(nmf_data, dim):\n",
    "    clf = decomposition.NMF(n_components=dim, random_state=1)\n",
    "    W1 = clf.fit_transform(nmf_data)\n",
    "    H1 = (clf.components_).T\n",
    "    for i in range(W1.shape[0]):\n",
    "        s = sum(W1[i])\n",
    "        for j in range(W1.shape[1]):\n",
    "            W1[i][j] = W1[i][j] / s if s != 0.0 else W1[i][j]\n",
    "    for i in range(H1.shape[0]):\n",
    "        s = sum(H1[i])\n",
    "        for j in range(H1.shape[1]):\n",
    "            H1[i][j] = H1[i][j] / s if s != 0.0 else H1[i][j]\n",
    "    return W1, H1\n",
    "\n",
    "def statistical_feature(stat_data):\n",
    "    user_min = np.nanmin(stat_data, axis=1)\n",
    "    user_max = np.nanmax(stat_data, axis=1)\n",
    "    user_median = np.nanmedian(stat_data, axis=1)\n",
    "    user_mean = np.nanmean(stat_data, axis=1)\n",
    "    user_std = np.nanstd(stat_data, axis=1)   \n",
    "    serv_min = np.nanmin(stat_data, axis=0)\n",
    "    serv_max = np.nanmax(stat_data, axis=0)\n",
    "    serv_median = np.nanmedian(stat_data, axis=0)\n",
    "    serv_mean = np.nanmean(stat_data, axis=0)\n",
    "    serv_std = np.nanstd(stat_data, axis=0)\n",
    "    \n",
    "    user_min = np.array(pd.DataFrame(user_min).replace(np.nan, 0)).flatten()\n",
    "    user_max = np.array(pd.DataFrame(user_max).replace(np.nan, 0)).flatten()\n",
    "    user_mean = np.array(pd.DataFrame(user_mean).replace(np.nan, 0)).flatten()\n",
    "    user_median = np.array(pd.DataFrame(user_median).replace(np.nan, 0)).flatten()\n",
    "    user_std = np.array(pd.DataFrame(user_std).replace(np.nan, 0)).flatten()\n",
    "\n",
    "    serv_min = np.array(pd.DataFrame(serv_min).replace(np.nan, 0)).flatten()\n",
    "    serv_max = np.array(pd.DataFrame(serv_max).replace(np.nan, 0)).flatten()\n",
    "    serv_mean = np.array(pd.DataFrame(serv_mean).replace(np.nan, 0)).flatten()\n",
    "    serv_median = np.array(pd.DataFrame(serv_median).replace(np.nan, 0)).flatten()\n",
    "    serv_std = np.array(pd.DataFrame(serv_std).replace(np.nan, 0)).flatten()\n",
    "    \n",
    "    user_stat = [user_min, user_max, user_median, user_mean, user_std]\n",
    "    serv_stat = [serv_min, serv_max, serv_median, serv_mean, serv_std] \n",
    "    return np.array(user_stat).T, np.array(serv_stat).T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "7f8f2723",
   "metadata": {},
   "outputs": [],
   "source": [
    "class User_AE(Model):\n",
    "    def __init__(self, output_units):\n",
    "        super().__init__()\n",
    "        self.encoder = Sequential([\n",
    "              Dense(120, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(80, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(50, activation=\"linear\")])\n",
    "        self.decoder = Sequential([\n",
    "              Dense(80, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(120, activation=\"tanh\"),\n",
    "              Dense(output_units, activation=\"linear\")])       \n",
    "    def call(self, inputs):\n",
    "        encoded = self.encoder(inputs)\n",
    "        decoded = self.decoder(encoded)\n",
    "        return decoded\n",
    "    \n",
    "def user_train_and_test(feature_data):\n",
    "    user_ae = User_AE(feature_data.shape[1])    \n",
    "    user_ae.compile(loss='mse', metrics=['mae'], optimizer='adam')\n",
    "    callback = tf.keras.callbacks.EarlyStopping(monitor='loss', patience=5)\n",
    "    user_ae_history = user_ae.fit(feature_data, feature_data, verbose=0, epochs=500, \n",
    "                                  callbacks=[callback], validation_split=0.2)\n",
    "    #user_ae.summary()\n",
    "    #plot_loss(user_ae_history)\n",
    "    encoder_output = user_ae.get_layer(index=0)\n",
    "    user_feature = encoder_output.predict(feature_data)\n",
    "    return user_feature\n",
    "\n",
    "class Serv_AE(Model):\n",
    "    def __init__(self, output_units):\n",
    "        super().__init__()\n",
    "        self.encoder = Sequential([\n",
    "              Dense(1024, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(256, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(50, activation=\"linear\")])\n",
    "        self.decoder = Sequential([\n",
    "              Dense(256, activation=\"tanh\"),\n",
    "              Dropout(0.4),\n",
    "              Dense(1024, activation=\"tanh\"),\n",
    "              Dense(output_units, activation=\"linear\")])\n",
    "    def call(self, inputs):\n",
    "        encoded = self.encoder(inputs)\n",
    "        decoded = self.decoder(encoded)\n",
    "        return decoded\n",
    "    \n",
    "def serv_train_and_test(feature_data):\n",
    "    serv_ae = Serv_AE(feature_data.shape[1])\n",
    "    serv_ae.compile(loss='mse', metrics=['mae'], optimizer='adam')\n",
    "    callback = tf.keras.callbacks.EarlyStopping(monitor='loss', patience=5)\n",
    "    serv_ae_history = serv_ae.fit(feature_data, feature_data, verbose=0, epochs=500, callbacks=[callback], validation_split=0.2)\n",
    "    #serv_ae.summary()\n",
    "    #plot_loss(serv_ae_history)\n",
    "    encoder_output = serv_ae.get_layer(index=0)\n",
    "    serv_feature = encoder_output.predict(feature_data)\n",
    "    return serv_feature"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4b0ece0c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import warnings\n",
    "import scipy.sparse as sp\n",
    "import time\n",
    "\n",
    "def degree_power(A, k):    \n",
    "    with warnings.catch_warnings():\n",
    "        warnings.simplefilter(\"ignore\")\n",
    "        degrees = np.power(np.array(A.sum(1)), k).ravel()       \n",
    "    degrees[np.isinf(degrees)] = 0.0\n",
    "    if sp.issparse(A):\n",
    "        D = sp.diags(degrees)\n",
    "    else:\n",
    "        D = np.diag(degrees)\n",
    "    return D\n",
    "\n",
    "def normalized_adjacency(adj_indicator):\n",
    "    normalized_D = degree_power(adj_indicator, -0.5) \n",
    "    norm_adj = normalized_D.dot(adj_indicator).dot(normalized_D)       #D^-1/2.A. D^-1/2\n",
    "    return np.identity(adj_indicator.shape[0]) + norm_adj              # I+A_hat\n",
    "\n",
    "def adj_calculation(temp):\n",
    "    G = nx.Graph()\n",
    "\n",
    "    edge_list = []\n",
    "\n",
    "    train_data_indicator = np.zeros((temp.shape[0], temp.shape[1]))\n",
    "\n",
    "    for i in range(data_train.shape[0]):\n",
    "        for j in range(data_train.shape[1]):\n",
    "            edge_list.append(('U_' + str(i),'S_' + str(j), temp[i][j]))\n",
    "            if temp[i][j] !=0:\n",
    "                train_data_indicator[i][j] = 1\n",
    "\n",
    "    G.add_weighted_edges_from(edge_list) #graph\n",
    "\n",
    "    adj_mat = nx.to_numpy_array(G)\n",
    "    adj_indicator = np.zeros((adj_mat.shape))\n",
    "\n",
    "    for i in range(adj_mat.shape[0]):\n",
    "        for j in range(adj_mat.shape[1]):\n",
    "            if adj_mat[i][j] !=0:\n",
    "                adj_indicator[i][j] = 1\n",
    "\n",
    "    adj_norm = normalized_adjacency(adj_indicator)\n",
    "    return adj_norm\n",
    "\n",
    "class Custom_Loss(tf.keras.losses.Loss):\n",
    "    def __init__(self, gamma):\n",
    "        super().__init__()  \n",
    "        self.gamma = gamma\n",
    "    def call(self, y_true, y_pred):\n",
    "        idx = np.nonzero(y_true)\n",
    "        indicator_mat = copy.deepcopy(y_true) \n",
    "        indicator_mat[idx] = 1\n",
    "#         mse = tf.reduce_mean(tf.square(tf.math.multiply(y_pred, indicator_mat) - y_true))\n",
    "#         mae = tf.reduce_mean(tf.abs(tf.math.multiply(y_pred, indicator_mat) - y_true))\n",
    "        loss = tf.reduce_mean(tf.math.log(1+tf.square((tf.math.multiply(y_pred, indicator_mat) - y_true)/self.gamma)))\n",
    "        return loss\n",
    "  \n",
    "\n",
    "class Utility():\n",
    "    def __init__(self, gamma=0.25):\n",
    "        self.gamma = gamma\n",
    "    def custom_cauchy(self, y_true, y_pred):\n",
    "        loss = tf.math.log(1+(tf.square((y_pred - y_true)/self.gamma)))\n",
    "        return loss\n",
    "\n",
    "def custom_huber(y_true, y_pred):\n",
    "    loss = tf.keras.losses.Huber()(y_true, y_pred)\n",
    "    return loss\n",
    "\n",
    "def plot_loss(model):\n",
    "    plt.plot(model.history['loss'])\n",
    "    plt.plot(model.history['val_loss'])\n",
    "    plt.title('model loss')\n",
    "    plt.ylabel('loss')\n",
    "    plt.xlabel('epoch')\n",
    "    plt.legend(['train', 'test'], loc='upper left')\n",
    "    plt.show()\n",
    "    \n",
    "def cal_metric(rt_O, rt_O_indicator, outlier_mat, pred):\n",
    "    indTensor = tf.math.multiply(rt_O_indicator, outlier_mat)\n",
    "    resData = tf.math.multiply(indTensor , (rt_O - pred))\n",
    "    numData = np.sum(indTensor)\n",
    "    \n",
    "#     print(\"non-zero count = \", np.count_nonzero(resData), numData)\n",
    "\n",
    "    mae = np.sum(abs(resData)) / numData\n",
    "\n",
    "    rmse = np.sum(resData * resData) / numData\n",
    "    rmse = rmse**0.5\n",
    "\n",
    "    return mae, rmse, 1000\n",
    "\n",
    "def fill_matrix(k, test_output):\n",
    "    data_pred = copy.deepcopy(data_train[:,:,k])\n",
    "    var = 0\n",
    "    z = []\n",
    "    \n",
    "    for i in range(data_pred.shape[0]):\n",
    "        for j in range(data_pred.shape[1]):\n",
    "            if data_pred[i][j] == 0.0:\n",
    "                z.append((i, j))\n",
    "                    \n",
    "    for i, j in z:\n",
    "        data_pred[i][j] = test_output[var]\n",
    "        var += 1\n",
    "    return data_pred\n",
    "    \n",
    "    \n",
    "#     for i in tqdm_notebook(range(data_train.shape[0])):\n",
    "#         for j in range(data_train.shape[1]):\n",
    "#             if pred[i][j] !=0:\n",
    "#                 continue\n",
    "#             else:\n",
    "#                 pred[i][j] = test_output[var]\n",
    "#                 var +=1\n",
    "#     return pred"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "e9a5cb9d",
   "metadata": {},
   "outputs": [],
   "source": [
    "class GConv(Layer):\n",
    "    def __init__(self, adj, units=32, activation=None):\n",
    "        super(GConv, self).__init__()\n",
    "        self.adj = adj\n",
    "        self.units = units\n",
    "        self.activation = tf.keras.activations.get(activation)\n",
    "        \n",
    "    def build(self, input_shape):\n",
    "        self.w1 = self.add_weight(shape=(input_shape[-1], 128),initializer=\"random_normal\",trainable=True,)\n",
    "        self.w2 = self.add_weight(shape=(128, 64),initializer=\"random_normal\", trainable=True,)\n",
    "        self.b1 = self.add_weight(shape=(128,), initializer=\"random_normal\", trainable=True)\n",
    "        self.b2 = self.add_weight(shape=(64,), initializer=\"random_normal\", trainable=True)\n",
    "        \n",
    "    def call(self, inputs):\n",
    "        embedding = self.activation(self.adj @ inputs @ self.w1 + self.b1) #graph conv\n",
    "        #embedding = self.activation(inputs @ self.w1 + self.b1)\n",
    "        mlp_embedding = self.activation(embedding @ self.w2 + self.b2)      #dense mlp\n",
    "        return mlp_embedding\n",
    "    \n",
    "# def mlp_train_and_test(data_trn, u_embed, s_embed):\n",
    "#     u_embed = u_embed.numpy()\n",
    "#     s_embed = s_embed.numpy()\n",
    "\n",
    "#     gconv_user_encoding = u_embed\n",
    "#     gconv_serv_encoding = s_embed\n",
    "\n",
    "#     X = []\n",
    "#     y = []\n",
    "\n",
    "#     for i in range(data_trn.shape[0]):\n",
    "#         for j in range(data_trn.shape[1]):\n",
    "#             if data_trn[i][j]!=0:\n",
    "#                 X.append(np.concatenate((gconv_user_encoding[i], gconv_serv_encoding[j]), axis=None))\n",
    "#                 y.append(data_trn[i][j])\n",
    "\n",
    "#     X_train = np.array(X)\n",
    "#     y_train = np.array(y)\n",
    "\n",
    "#     #print(X_train.shape)\n",
    "\n",
    "\n",
    "#     np.random.seed(0)\n",
    "\n",
    "#     with tf.device('cpu'):\n",
    "#         gcn_mlp_model = Sequential()\n",
    "#         gcn_mlp_model.add(Dense(200, activation='sigmoid', kernel_initializer='random_normal', input_shape=(X_train.shape[1],)))\n",
    "#         gcn_mlp_model.add(Dropout(0.4))\n",
    "#         gcn_mlp_model.add(Dense(50, activation='sigmoid', kernel_initializer='random_normal'))\n",
    "#         gcn_mlp_model.add(Dropout(0.1))\n",
    "#         gcn_mlp_model.add(Dense(1, activation='linear'))\n",
    "\n",
    "#         # summarize the model\n",
    "#         # gcn_mlp_model.summary()\n",
    "\n",
    "# #         #create callback\n",
    "# #         filepath = base_path_model.format('best_model.hdf5')\n",
    "\n",
    "#         #checkpoint = ModelCheckpoint(filepath=filepath, monitor='val_loss',verbose=1, save_best_only=True, mode='min')\n",
    "#         es = tf.keras.callbacks.EarlyStopping(monitor='val_loss', patience=3)\n",
    "\n",
    "#         #callback = [checkpoint, es]\n",
    "\n",
    "#         gcn_mlp_model.compile(optimizer='adam', loss=custom_cauchy, metrics=['mae']) #loss='mse'\n",
    "#         history_gcn_mlp = gcn_mlp_model.fit(X_train, y_train, epochs = 500, verbose=0, callbacks=[es], validation_split=0.20, shuffle=True)\n",
    "\n",
    "#         #plot_loss(history_gcn_mlp)\n",
    "        \n",
    "#         #model_gmlp = load_model(filepath)\n",
    "\n",
    "#         z = []\n",
    "#         X_predict = []\n",
    "\n",
    "#         for i in range(data_trn.shape[0]):\n",
    "#             for j in range(data_trn.shape[1]):\n",
    "#                 if data_trn[i][j] == 0.0:\n",
    "#                     z.append((i, j, 0.0))\n",
    "\n",
    "#         for i, j, v in z:\n",
    "#             X_predict.append(np.concatenate((gconv_user_encoding[i], gconv_serv_encoding[j]), axis= None))\n",
    "\n",
    "#         X_predict = np.array(X_predict)\n",
    "\n",
    "#         with tf.device('CPU'):\n",
    "#             #a = time.time()\n",
    "#             result = gcn_mlp_model.predict(X_predict)\n",
    "#             #b = time.time()-a\n",
    "\n",
    "#         data_pred = copy.deepcopy(data_trn)\n",
    "\n",
    "#         k = 0\n",
    "#         for i, j, v in z:\n",
    "#             data_pred[i][j] = result[k]\n",
    "#             k += 1\n",
    "#         return data_pred"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c16047b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "nu_train = 142\n",
    "ns_train = 4500\n",
    "    \n",
    "class GCNBlock(Layer):\n",
    "    def __init__(self, adj_hat, units):\n",
    "        super(GCNBlock, self).__init__()\n",
    "        self.adj_hat = adj_hat\n",
    "        self.units = units\n",
    "        self.conv1 = GConv(self.adj_hat, units = self.units, activation = 'relu')\n",
    "        self.conv2 = GConv(self.adj_hat, units = self.units, activation = 'relu')\n",
    "        # self.conv3 = GConv(self.adj_hat, units = self.units, activation = 'relu')\n",
    "            \n",
    "    def call(self, inputs):\n",
    "        x1 = self.conv1(inputs)\n",
    "        x2 = self.conv2(x1)\n",
    "        #x3 = self.conv3(x2)      \n",
    "        #all_embeddings = tf.concat([x1 , x2, x3], 1)\n",
    "        all_embeddings = tf.concat([x1 , x2], 1)\n",
    "        #all_embeddings = x1\n",
    "        \n",
    "        u_all_embed, s_all_embed = tf.split(all_embeddings, [nu_train, ns_train], 0)\n",
    "        \n",
    "        pred_rt = tf.matmul(u_all_embed, s_all_embed, transpose_a=False, transpose_b=True, name='output')\n",
    "        \n",
    "        return pred_rt, all_embeddings"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "4f2175b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "no_outlier = np.ones((142,4500,64))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "ecefbf3f",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, gcn_train_mat):\n",
    "    \n",
    "    with tf.device('gpu'):\n",
    "        \n",
    "        #nt_train = temp_train.shape[2]\n",
    "\n",
    "        mae_gconv, count_gconv = [], []\n",
    "        #mae_mlp, count_mlp = [], []\n",
    "        gcn_feature_extractor = []\n",
    "\n",
    "        data_gcn = copy.deepcopy(gcn_train_mat)\n",
    "        #data_gconv_mlp = copy.deepcopy(temp_train)\n",
    "\n",
    "        F = node_feature.shape[1]\n",
    "        #for k in tqdm_notebook(range(64)):\n",
    "        #temp_train = copy.deepcopy(data_train[:,:,k])\n",
    "        input_feature = tf.cast(node_feature, dtype='float32')\n",
    "        adj_normalized = tf.cast(adj_norm, dtype='float32')\n",
    "\n",
    "        gcn = GCNBlock(adj_normalized, F)\n",
    "        inputs = Input(shape=(F,))\n",
    "        outputs = gcn(inputs)\n",
    "        model = Model(inputs, outputs)\n",
    "        \n",
    "        step = tf.Variable(0, trainable=False)\n",
    "        schedule = tf.optimizers.schedules.PiecewiseConstantDecay(\n",
    "            [2500, 10000], [1e-0, 1e-1, 1e-2])\n",
    "        # lr and wd can be a function or a tensor\n",
    "        lr = 1e-3 * schedule(step)\n",
    "        wd = lambda: 1e-4 * schedule(step)\n",
    "\n",
    "    \n",
    "        # PiecewiseConstantDecay also doesn't seem to work properly\n",
    "        optimizer = AdamW(learning_rate=lr, weight_decay=wd)\n",
    "\n",
    "#         optimizer = AdamW(learning_rate=0.001)\n",
    "\n",
    "        patience = 300\n",
    "        wait = 0\n",
    "        best = float('inf')\n",
    "\n",
    "        @tf.function\n",
    "        def train():\n",
    "            with tf.GradientTape() as tape:\n",
    "                pred, all_embed = model(input_feature, training = True)\n",
    "                loss_value = loss_fn(gcn_train_mat, pred)\n",
    "                loss_value += sum(model.losses) \n",
    "            grads = tape.gradient(loss_value, model.trainable_weights)\n",
    "            optimizer.apply_gradients(zip(grads, model.trainable_weights))\n",
    "            return loss_value\n",
    "\n",
    "        train_loss = []\n",
    "\n",
    "        for epoch in range(10000):\n",
    "            start_time = time.time()    \n",
    "            loss_value = train()\n",
    "\n",
    "            if epoch %500==0:\n",
    "                train_loss.append(loss_value)\n",
    "                #print(f\"epoch: {epoch:d} -- loss: {loss_value:.3f} -- time-taken:{time.time()-start_time} \")\n",
    "            wait += 1\n",
    "            if loss_value < best:\n",
    "                best = loss_value\n",
    "                wait = 0\n",
    "            if wait >= patience:\n",
    "                #print(\"**********Early Training END**********\")\n",
    "                break\n",
    "\n",
    "    #     epochs = range(1, len(train_loss) + 1)\n",
    "    #     plt.figure()\n",
    "    #     plt.plot(epochs, train_loss, 'b', label='Training loss')\n",
    "    #     plt.title('Training loss')\n",
    "    #     plt.legend()\n",
    "    #     plt.show()\n",
    "\n",
    "        #gconv-prediction\n",
    "        a = time.time()\n",
    "        rt_pred, gcn_embedding = model(input_feature, training=False)\n",
    "        rt_pred_gconv = rt_pred.numpy()\n",
    "        print(\"GCN prediction:{}\".format(time.time()-a))\n",
    "        \n",
    "        z = []\n",
    "        for i in range(gcn_train_mat.shape[0]):\n",
    "            for j in range(gcn_train_mat.shape[1]):\n",
    "                if gcn_train_mat[i][j] != 0.0:\n",
    "                    z.append((i, j))\n",
    "                    \n",
    "        for i, j in z:\n",
    "            rt_pred_gconv[i][j] = gcn_train_mat[i][j]\n",
    "\n",
    "        #data_gcn = fill_matrix(rt_pred_gconv)\n",
    "        #mae_gconv.append(mae)\n",
    "        #count_gconv.append(count)\n",
    "        \n",
    "        mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], rt_pred_gconv)\n",
    "        mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], rt_pred_gconv)\n",
    "        mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], rt_pred_gconv)\n",
    "        mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], rt_pred_gconv)\n",
    "        mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], rt_pred_gconv)\n",
    "        mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], rt_pred_gconv)\n",
    "\n",
    "        print(\"Time-stamp = \", k)\n",
    "        print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "        print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "        #mlp-prediction\n",
    "#         u_embed, s_embed = tf.split(all_embed, [nu_train, ns_train], 0)  \n",
    "#         rt_pred_mlp = mlp_train_and_test(temp_train, u_embed, s_embed)\n",
    "#         data_gconv_mlp = rt_pred_mlp\n",
    "#         mae1, count1 = mae_calculation(data_org[:,:,time_stamp], temp_train, rt_pred_mlp)\n",
    "# #         mae_mlp.append(mae1)\n",
    "# #         count_mlp.append(count1)\n",
    "#         print('\\tMLP: {}'.format(mae1))\n",
    "        \n",
    "        return gcn_embedding, rt_pred_gconv  #, data_gcn  #, data_gconv_mlp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c84182fb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# def mlp_train_and_test(k, myobj, data_trn, embedding):\n",
    "\n",
    "#     u_embed, s_embed = tf.split(embedding, [142, 4500], 0) \n",
    "\n",
    "#     u_invocation_ratio = np.count_nonzero(data_trn, axis=1) / np.count_nonzero(data_trn, axis=None)\n",
    "#     s_invocation_ratio = np.count_nonzero(data_trn, axis=0) / np.count_nonzero(data_trn, axis=None)\n",
    "    \n",
    "#     X = []\n",
    "#     y = []\n",
    "\n",
    "#     for i in range(data_trn.shape[0]):\n",
    "#         for j in range(data_trn.shape[1]):\n",
    "#             if data_trn[i][j]!=0:\n",
    "#                 X.append(np.concatenate((u_embed[i], s_embed[j]), axis=None))\n",
    "#                 y.append(data_trn[i][j])\n",
    "\n",
    "#     X_train = np.array(X)\n",
    "# #     print(X_train.shape)\n",
    "#     y_train = np.array(y)\n",
    "    \n",
    "    \n",
    "#     inputs = keras.Input(shape=(X_train.shape[1],))\n",
    "#     dense1 = Dense(128, activation='relu')\n",
    "#     dense2 = Dense(64, activation='relu')\n",
    "#     dense3 = Dense(1, activation='linear')\n",
    "    \n",
    "\n",
    "# #     gcn_mlp_model = Sequential()\n",
    "# #     gcn_mlp_model.add(Dense(128, activation='relu', input_shape=(X_train.shape[1],)))\n",
    "# # #     gcn_mlp_model.add(Dropout(0.4))\n",
    "# #     gcn_mlp_model.add(Dense(50, activation='relu'))\n",
    "# # #     gcn_mlp_model.add(Dropout(0.1))\n",
    "# #     gcn_mlp_model.add(Dense(1))\n",
    "\n",
    "#     es = tf.keras.callbacks.EarlyStopping(monitor='val_loss', patience=5, restore_best_weights=True)\n",
    "\n",
    "#     gcn_mlp_model.compile(optimizer='adam', loss=myobj.custom_cauchy, metrics=['mae']) #loss='mse'\n",
    "#     history_gcn_mlp = gcn_mlp_model.fit(X_train, y_train, epochs = 500, batch_size=32, verbose=0, callbacks=[es], validation_split=0.20, shuffle=True)\n",
    "\n",
    "#     plot_loss(history_gcn_mlp)\n",
    "\n",
    "#     z = []\n",
    "#     X_predict = []\n",
    "\n",
    "#     for i in range(data_trn.shape[0]):\n",
    "#         for j in range(data_trn.shape[1]):\n",
    "#             if data_trn[i][j] == 0.0:\n",
    "#                 z.append((i, j))\n",
    "\n",
    "#     for i, j in z:\n",
    "#         X_predict.append(np.concatenate((u_embed[i], s_embed[j]), axis= None))\n",
    "#     X_predict = np.array(X_predict)\n",
    "\n",
    "#     with tf.device('CPU'):\n",
    "#         a = time.time()\n",
    "#         result = gcn_mlp_model.predict(X_predict)\n",
    "#         print(\"GCN prediction time:{:}\".format((time.time()-a)/(len(X_predict))))\n",
    "\n",
    "# #     data_pred = copy.deepcopy(data_trn)\n",
    "\n",
    "# #     k = 0\n",
    "# #     for i, j in z:\n",
    "# #         data_pred[i][j] = result[k]\n",
    "# #         k += 1\n",
    "\n",
    "#     data_pred = fill_matrix(k, result)\n",
    "        \n",
    "#     mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], data_pred)\n",
    "#     mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], data_pred)\n",
    "#     mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], data_pred)\n",
    "#     mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], data_pred)\n",
    "#     mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], data_pred)\n",
    "#     mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], data_pred)\n",
    "\n",
    "#     print(\"Time-stamp = \", k)\n",
    "#     print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "#     print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "    \n",
    "#     return dense2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "22b0622f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# from tensorflow import keras\n",
    "from tensorflow.keras import layers\n",
    "\n",
    "def transformer_encoder(inputs, head_size, num_heads, ff_dim, dropout=0):\n",
    "    # Normalization and Attention\n",
    "    #x = layers.LayerNormalization(epsilon=1e-6)(inputs)\n",
    "    attn_output = layers.MultiHeadAttention(key_dim=head_size, num_heads=num_heads, dropout=dropout)(inputs, inputs)\n",
    "    out1 = layers.LayerNormalization(epsilon=1e-6)(attn_output + inputs)\n",
    "    \n",
    "#     x = layers.Dropout(dropout)(x)\n",
    "#     res = layers.LayerNormalization(epsilon=1e-6)(x + inputs)\n",
    "\n",
    "    # Feed Forward Part\n",
    "    x = tf.transpose(out1, perm=[0, 2, 1]) #new\n",
    "    ffn_output = layers.Conv1D(filters=ff_dim, kernel_size=3, activation=\"relu\", padding='same')(x)\n",
    "    ffn_output = layers.Dropout(dropout)(ffn_output)\n",
    "    ffn_output = layers.Conv1D(filters=inputs.shape[-2], kernel_size=1)(ffn_output)\n",
    "    ffn_output = tf.transpose(ffn_output, perm=[0, 2, 1]) #new\n",
    "    out2 = layers.LayerNormalization(epsilon=1e-6)(ffn_output + out1)\n",
    "    return out2 \n",
    "\n",
    "def build_model(input_shape, head_size, num_heads, ff_dim, num_transformer_blocks, mlp_units, dropout=0, \n",
    "                mlp_dropout=0):\n",
    "    \n",
    "    inputs = keras.Input(shape=input_shape)\n",
    "    x = inputs\n",
    "    for _ in range(num_transformer_blocks):\n",
    "        x = transformer_encoder(x, head_size, num_heads, ff_dim, dropout)\n",
    "\n",
    "    #x = layers.GlobalAveragePooling1D(data_format=\"channels_first\")(x)\n",
    "    x = layers.GlobalMaxPooling1D(data_format=\"channels_first\")(x)\n",
    "    \n",
    "    for dim in mlp_units:\n",
    "        x = layers.Dense(dim, activation=\"relu\")(x)\n",
    "        x = layers.Dropout(mlp_dropout)(x)\n",
    "        \n",
    "    outputs = layers.Dense(1)(x)\n",
    "    model = keras.Model(inputs, outputs)\n",
    "    # print(model.summary())\n",
    "    return model\n",
    "\n",
    "def transformer_train(k, loss_obj, X_train, Y_train):\n",
    "    with tf.device('gpu'):\n",
    "        input_shape = X_train.shape[1:]\n",
    "        print(input_shape)\n",
    "\n",
    "        model = build_model(\n",
    "            input_shape,\n",
    "            head_size=256,  #key.shape[-1]\n",
    "            num_heads=4,\n",
    "            ff_dim=4,    \n",
    "            num_transformer_blocks=4,\n",
    "            mlp_units=[128],  \n",
    "            mlp_dropout=0.4,\n",
    "            dropout=0.4,\n",
    "        )\n",
    "\n",
    "        a = time.time()\n",
    "        \n",
    "        step = tf.Variable(0, trainable=False)\n",
    "        schedule = tf.optimizers.schedules.PiecewiseConstantDecay(\n",
    "            [10, 20], [1e-0, 1e-1, 1e-2])\n",
    "        # lr and wd can be a function or a tensor\n",
    "        lr = 1e-4 * schedule(step)\n",
    "        wd = lambda: 1e-5 * schedule(step)\n",
    "        print(lr)\n",
    "        print(wd)\n",
    "    \n",
    "        # PiecewiseConstantDecay also doesn't seem to work properly\n",
    "        optimizer = AdamW(learning_rate=lr, weight_decay=wd)\n",
    "\n",
    "        model.compile(\n",
    "            loss = loss_obj.custom_cauchy,\n",
    "            #loss=\"mean_squared_error\",\n",
    "            metrics=['mae'],\n",
    "            optimizer=optimizer   #AdamW(learning_rate=0.0001)\n",
    "        )\n",
    "#         model.summary()\n",
    "\n",
    "        callbacks = [keras.callbacks.EarlyStopping(patience=10, restore_best_weights=True)]\n",
    "\n",
    "        transformer_history = model.fit(\n",
    "            X_train,\n",
    "            Y_train,\n",
    "            validation_split=0.2,\n",
    "            epochs=200,\n",
    "            batch_size=32,  #128\n",
    "            callbacks=callbacks,\n",
    "            verbose = 1,\n",
    "        )\n",
    "        \n",
    "        plot_loss(transformer_history)\n",
    "\n",
    "        t_train_time = (time.time() - a)\n",
    "        \n",
    "        return model, t_train_time\n",
    "    \n",
    "def transformer_predict(model, k, X_pred):\n",
    "    with tf.device('cpu'):\n",
    "        a = time.time()\n",
    "        pred = model.predict(X_pred)\n",
    "        t_pred_time = (time.time() - a)/(142*4500*0.9)\n",
    "        pred_transformer = fill_matrix(k, pred)\n",
    "\n",
    "        mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_transformer)\n",
    "        mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_transformer)\n",
    "        mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_transformer)\n",
    "        mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_transformer)\n",
    "        mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_transformer)\n",
    "        mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_transformer)\n",
    "\n",
    "        print(\"Time-stamp = \", k)\n",
    "        print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "        print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "        return pred_transformer, t_pred_time, mae"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "76a603c2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def transformer_inputs(gcn_feature, train_matrix):\n",
    "    with tf.device('gpu'):\n",
    "        user_f, serv_f = tf.split(gcn_feature, [142, 4500], 1)\n",
    "        print(user_f.shape, serv_f.shape, train_matrix.shape)\n",
    "\n",
    "        X_train = []\n",
    "        Y_train = []\n",
    "        X_pred = []\n",
    "\n",
    "        for i in tqdm_notebook(range(data_train.shape[0])):\n",
    "            for j in range(data_train.shape[1]):\n",
    "                temp_X = []\n",
    "                if train_matrix[i][j] !=0:\n",
    "                    for k in range(len(gcn_feature)):\n",
    "                        temp_X.append(np.concatenate((user_f[k][i], serv_f[k][j])))\n",
    "                    X_train.append(temp_X)\n",
    "                    Y_train.append(train_matrix[i][j])\n",
    "                else:\n",
    "                    for k in range(len(gcn_feature)):\n",
    "                        temp_X.append(np.concatenate((user_f[k][i], serv_f[k][j])))\n",
    "                    X_pred.append(temp_X)\n",
    "\n",
    "        X_train = np.array(X_train)\n",
    "        Y_train = np.array(Y_train)\n",
    "        X_pred = np.array(X_pred)\n",
    "        \n",
    "    return X_train, Y_train, X_pred"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "89fa1f98",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'data_train' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-12-755e3d5e90ef>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mtemp_train\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcopy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata_train\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0mhandcrafted_features\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mae_time\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mgcn_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mnmf_dim\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;36m25\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m50\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m75\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m100\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m125\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m150\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m175\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m200\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'data_train' is not defined"
     ]
    }
   ],
   "source": [
    "temp_train = copy.deepcopy(data_train)\n",
    "handcrafted_features = []\n",
    "ae_time, gcn_time = 0,0\n",
    "\n",
    "nmf_dim = [25, 50, 75, 100, 125, 150, 175, 200]\n",
    "\n",
    "# for dim in nmf_dim:\n",
    "dim = 100\n",
    "\n",
    "# gammas = [100, 125, 150, 200, 500, 1000]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "2378529a",
   "metadata": {},
   "outputs": [],
   "source": [
    "#RT-10\n",
    "# percent = 10\n",
    "# data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent)))\n",
    "# data_train_indicator = copy.deepcopy(data_train)\n",
    "# data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "temp_train = copy.deepcopy(data_train)\n",
    "handcrafted_features = []\n",
    "ae_time, gcn_time = 0,0\n",
    "dim = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "id": "ecd72cb2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "20caac904dfe4806abd0949450cbc126",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# gammas = [0.01, 0.1, 1 , 5, 10, 100]\n",
    "\n",
    "# for gamma in gammas:\n",
    "loss_fn = Custom_Loss(5)\n",
    "# gcn_features = []\n",
    "#     print(\"Dimension for the NMF = \", dim)\n",
    "# print(\"For gamma = \", gamma)\n",
    "\n",
    "for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "    temp = temp_train[:,:,k]\n",
    "    a = time.time()\n",
    "    csm_user, csm_serv = similarity_feature(temp)\n",
    "    csm_user = user_train_and_test(csm_user)\n",
    "    csm_serv = serv_train_and_test(csm_serv)\n",
    "    csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "#         u_euclid, s_euclid = euclidean_dist(temp)    \n",
    "#         u_euclid = user_train_and_test(u_euclid)\n",
    "#         s_euclid = serv_train_and_test(s_euclid)\n",
    "\n",
    "    user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "    user_svd, serv_svd = svd_feature(temp)\n",
    "    svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "\n",
    "#         user_nmf, serv_nmf = nmf_feature(temp, dim)\n",
    "#         nmf_feat = np.concatenate((user_nmf, serv_nmf), axis=0)\n",
    "\n",
    "\n",
    "#         dist_feature = np.concatenate((u_euclid, s_euclid), axis=0)\n",
    "    stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "    node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "\n",
    "#     handcrafted_features.append(node_feature)  #raw features\n",
    "\n",
    "#     node_feature = np.array(handcrafted_features)\n",
    "    \n",
    "    np.save(base_path.format('RT_{}_Combine_Feature_adamW'.format(percent)), node_feature)\n",
    "\n",
    "#         ae_time = ae_time + time.time() - a\n",
    "\n",
    "#         a = time.time()\n",
    "\n",
    "#         adj_norm = adj_calculation(data_train[:,:,k])\n",
    "#         gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "#         gcn_features.append(gcn_extracted_features)\n",
    "#         gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "#     gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "#     np.save(base_path.format('RT_{}_GCN_combine_NMF_{}_{}'.format(percent, dim, gamma)), gcn_features) \n",
    "#     np.save(base_path.format('RT_{}_GCN_CSM_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('RT_{}_GCN_Euclid_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('RT_{}_GCN_statistical_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('RT_{}_GCN_combine_NMF_Cosine_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('RT_{}_GCN_Combine_{}'.format(percent, gamma)), gcn_features)\n",
    "#     np.save(base_path.format('TP_{}_GCN_Combine_{}'.format(percent, gamma)), gcn_features)\n",
    "       \n",
    "\n",
    "\n",
    "\n",
    "#     np.save(base_path.format('RT_{}_GCN_combine_{}'.format(percent, gamma)), gcn_features)  \n",
    "#     np.save(base_path.format('RT_{}_GCN_SVD_cosine_stat_{}'.format(percent, gamma)), gcn_features)    \n",
    "#     print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "da8a0b79",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(9, 4642, 155)\n"
     ]
    },
    {
     "ename": "NameError",
     "evalue": "name 'data_train' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-21-2c67665098dc>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     30\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     31\u001b[0m \u001b[0ma\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtime\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtime\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 32\u001b[0;31m \u001b[0mX_train\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mY_train\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mX_pred\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtransformer_inputs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgcn_features\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata_train\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m63\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;31m#4+1 #8+1 #16+1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     33\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     34\u001b[0m \u001b[0;31m# X_train, Y_train, X_pred = transformer_inputs(handcrafted_features, data_train[:,:,63]) #4+1 #8+1 #16+1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'data_train' is not defined"
     ]
    }
   ],
   "source": [
    "gammas = [5]\n",
    "\n",
    "# for gamma in gammas:\n",
    "gcn_features = np.load(base_path.format('RT_{}_Combine_Feature.npy'.format(percent)))\n",
    "\n",
    "#     nmf_feat = np.load(base_path.format('RT_{}_GCN_combine_NMF_{}_{}.npy'.format(percent, dim, gamma)))\n",
    "#     csm_feature = np.load(base_path.format('RT_{}_GCN_CSM_{}.npy'.format(percent, gamma)))  \n",
    "#     dist_feature = np.load(base_path.format('RT_{}_GCN_Euclid_{}.npy'.format(percent, gamma)))\n",
    "#     stat_feature = np.load(base_path.format('RT_{}_GCN_statistical_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "    \n",
    "#     nmf_feat = nmf_feat.reshape(9, 142+4500, 128)\n",
    "#     csm_feature = csm_feature.reshape(9, 142+4500, 128)\n",
    "#     dist_feature = dist_feature.reshape(9, 142+4500, 128)\n",
    "#     stat_feature = stat_feature.reshape(9, 142+4500, 128)\n",
    "    \n",
    "#     node_feature = np.concatenate((csm_feature, dist_feature, nmf_feat, stat_feature), axis=2)\n",
    "\n",
    "#     gcn_features = np.load(base_path.format('RT_{}_GCN_combine_NMF_Cosine_{}.npy'.format(percent, gamma)))\n",
    "    \n",
    "#     gcn_features = np.load(base_path.format('RT_{}_GCN_combine_{}.npy'.format(percent, gamma)))\n",
    "#     gcn_features = np.load(base_path.format('TP_{}_GCN_Combine_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "#     gcn_features = np.load(base_path.format('RT_{}_GCN_SVD_cosine_stat_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "\n",
    "gcn_features = gcn_features.reshape(9, 142+4500, 155)\n",
    "\n",
    "print(gcn_features.shape)\n",
    "\n",
    "a=time.time()\n",
    "X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "# X_train, Y_train, X_pred = transformer_inputs(handcrafted_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "train_time = time.time() - a\n",
    "print(\"Time taken for generating input for transformer inputs = {:.5f}\".format(train_time))\n",
    "\n",
    "xt = copy.deepcopy(X_train[:,:,:])\n",
    "xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "xp = copy.deepcopy(X_pred[:,:,:])\n",
    "xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "print(xt.shape, xp.shape)\n",
    "\n",
    "loss_obj = Utility(0.5)\n",
    "\n",
    "overall_pred = copy.deepcopy(data_train)\n",
    "transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "b3b8f221",
   "metadata": {},
   "outputs": [],
   "source": [
    "# gammas = [0.01, 0.1, 0.5, 1 , 5, 10, 100]\n",
    "\n",
    "# for gamma in gammas:\n",
    "#     print(\"for gamma = \", gamma)\n",
    "# #     xt = copy.deepcopy(X_train[:,:,:])\n",
    "# #     xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "# #     xp = copy.deepcopy(X_pred[:,:,:])\n",
    "# #     xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "# #     print(xt.shape, xp.shape)\n",
    "\n",
    "#     loss_obj = Utility(gamma)\n",
    "\n",
    "#     overall_pred = copy.deepcopy(data_train)\n",
    "#     transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "#     overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "#     print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "#     print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "788c715c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# loss_obj = Utility(0.5)\n",
    "\n",
    "# overall_pred = copy.deepcopy(data_train)\n",
    "# transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "# overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "# print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "# print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "e3e89526",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RT  10\n",
      "For gamma =  0.1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e2386c83dc7040c68f4cd83258719d14",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.0045795440673828125\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0876, 1.0047, 0.9511, 0.9033, 0.8671, 0.8421\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4380, 3.2988, 3.2510, 3.2116, 3.1999, 3.2011\n",
      "GCN prediction:0.004454135894775391\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0759, 0.9925, 0.9297, 0.8730, 0.8372, 0.8077\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4061, 3.2701, 3.2097, 3.1532, 3.1397, 3.1319\n",
      "GCN prediction:0.00445866584777832\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0812, 0.9845, 0.9215, 0.8640, 0.8211, 0.7928\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2766, 3.1027, 3.0401, 2.9907, 2.9728, 2.9734\n",
      "GCN prediction:0.004494428634643555\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0716, 0.9695, 0.9034, 0.8460, 0.8056, 0.7767\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3127, 3.1320, 3.0605, 3.0038, 2.9846, 2.9775\n",
      "GCN prediction:0.004469871520996094\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0782, 0.9796, 0.9182, 0.8640, 0.8265, 0.7991\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3844, 3.2123, 3.1530, 3.1034, 3.0904, 3.0896\n",
      "GCN prediction:0.004857063293457031\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0388, 0.9399, 0.8790, 0.8260, 0.7818, 0.7499\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2551, 3.0869, 3.0210, 2.9684, 2.9374, 2.9200\n",
      "GCN prediction:0.0044934749603271484\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0715, 0.9613, 0.8961, 0.8374, 0.7931, 0.7622\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3195, 3.1217, 3.0522, 2.9933, 2.9722, 2.9655\n",
      "GCN prediction:0.004449605941772461\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0343, 0.9368, 0.8744, 0.8170, 0.7751, 0.7431\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1992, 3.0281, 2.9621, 2.8983, 2.8734, 2.8579\n",
      "GCN prediction:0.0045397281646728516\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9695, 0.8590, 0.7960, 0.7391, 0.6963, 0.6659\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.0809, 2.8623, 2.7884, 2.7281, 2.7055, 2.6976\n",
      "For gamma =  0.25\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2dd30d4282f340bb865b5e225121edc1",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004665851593017578\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0303, 0.9476, 0.8917, 0.8426, 0.8050, 0.7789\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4038, 3.2660, 3.2133, 3.1705, 3.1548, 3.1534\n",
      "GCN prediction:0.0048215389251708984\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9803, 0.9038, 0.8446, 0.7899, 0.7550, 0.7250\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2957, 3.1736, 3.1157, 3.0583, 3.0428, 3.0311\n",
      "GCN prediction:0.004689693450927734\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0050, 0.9097, 0.8410, 0.7771, 0.7299, 0.6976\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2579, 3.0883, 3.0152, 2.9523, 2.9265, 2.9206\n",
      "GCN prediction:0.004555702209472656\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9869, 0.8859, 0.8192, 0.7613, 0.7194, 0.6883\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2656, 3.0864, 3.0115, 2.9519, 2.9294, 2.9185\n",
      "GCN prediction:0.004576444625854492\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9802, 0.8844, 0.8205, 0.7627, 0.7225, 0.6926\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2793, 3.1115, 3.0454, 2.9847, 2.9647, 2.9571\n",
      "GCN prediction:0.004717350006103516\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9919, 0.8938, 0.8326, 0.7790, 0.7341, 0.7015\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2397, 3.0710, 3.0033, 2.9494, 2.9184, 2.9010\n",
      "GCN prediction:0.004491567611694336\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0015, 0.8944, 0.8283, 0.7686, 0.7230, 0.6912\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2604, 3.0709, 2.9977, 2.9352, 2.9092, 2.8983\n",
      "GCN prediction:0.004492998123168945\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9809, 0.8826, 0.8163, 0.7553, 0.7095, 0.6750\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2334, 3.0605, 2.9861, 2.9151, 2.8844, 2.8638\n",
      "GCN prediction:0.004537343978881836\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8894, 0.7868, 0.7281, 0.6745, 0.6328, 0.6021\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9190, 2.7169, 2.6448, 2.5845, 2.5569, 2.5429\n",
      "For gamma =  0.5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "cc91a937219b4909adb3c221e7907f99",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004620075225830078\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9806, 0.9005, 0.8431, 0.7922, 0.7530, 0.7254\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3421, 3.2083, 3.1500, 3.1004, 3.0795, 3.0731\n",
      "GCN prediction:0.004609107971191406\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0126, 0.9343, 0.8698, 0.8111, 0.7729, 0.7417\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3826, 3.2567, 3.1910, 3.1281, 3.1087, 3.0957\n",
      "GCN prediction:0.004549980163574219\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0126, 0.9158, 0.8445, 0.7794, 0.7323, 0.6991\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2882, 3.1171, 3.0384, 2.9719, 2.9441, 2.9348\n",
      "GCN prediction:0.004454374313354492\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9815, 0.8838, 0.8168, 0.7593, 0.7180, 0.6885\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2358, 3.0635, 2.9847, 2.9210, 2.8944, 2.8809\n",
      "GCN prediction:0.0045125484466552734\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9932, 0.8953, 0.8285, 0.7699, 0.7305, 0.7015\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3022, 3.1311, 3.0597, 2.9972, 2.9774, 2.9688\n",
      "GCN prediction:0.004522800445556641\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9934, 0.8928, 0.8307, 0.7776, 0.7348, 0.7047\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2432, 3.0691, 3.0011, 2.9493, 2.9235, 2.9114\n",
      "GCN prediction:0.004416942596435547\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0166, 0.9059, 0.8388, 0.7791, 0.7337, 0.7030\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2989, 3.1001, 3.0251, 2.9614, 2.9346, 2.9235\n",
      "GCN prediction:0.004921674728393555\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9815, 0.8772, 0.8100, 0.7488, 0.7044, 0.6713\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2276, 3.0417, 2.9670, 2.8957, 2.8677, 2.8488\n",
      "GCN prediction:0.004509687423706055\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8955, 0.7852, 0.7214, 0.6646, 0.6199, 0.5884\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9495, 2.7258, 2.6432, 2.5771, 2.5451, 2.5313\n",
      "For gamma =  0.75\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "61cb3938cb494d17893aecb40f36a9aa",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004432201385498047\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9990, 0.9177, 0.8610, 0.8118, 0.7750, 0.7507\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3567, 3.2229, 3.1675, 3.1217, 3.1032, 3.1001\n",
      "GCN prediction:0.004536867141723633\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9790, 0.9016, 0.8380, 0.7797, 0.7429, 0.7136\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2491, 3.1180, 3.0498, 2.9827, 2.9627, 2.9496\n",
      "GCN prediction:0.004476785659790039\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0140, 0.9210, 0.8541, 0.7916, 0.7465, 0.7150\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2483, 3.0841, 3.0127, 2.9494, 2.9243, 2.9157\n",
      "GCN prediction:0.00464940071105957\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9905, 0.8879, 0.8190, 0.7594, 0.7171, 0.6879\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2501, 3.0670, 2.9870, 2.9222, 2.8966, 2.8860\n",
      "GCN prediction:0.004563093185424805\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0136, 0.9162, 0.8495, 0.7916, 0.7538, 0.7262\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2975, 3.1262, 3.0546, 2.9938, 2.9760, 2.9702\n",
      "GCN prediction:0.0046808719635009766\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9909, 0.8908, 0.8283, 0.7746, 0.7310, 0.6997\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2714, 3.0987, 3.0276, 2.9720, 2.9417, 2.9253\n",
      "GCN prediction:0.004843473434448242\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0061, 0.8971, 0.8298, 0.7706, 0.7275, 0.6985\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2756, 3.0812, 3.0056, 2.9419, 2.9174, 2.9075\n",
      "GCN prediction:0.005137205123901367\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9832, 0.8791, 0.8131, 0.7527, 0.7093, 0.6777\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2107, 3.0249, 2.9518, 2.8809, 2.8535, 2.8357\n",
      "GCN prediction:0.004547595977783203\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8920, 0.7847, 0.7221, 0.6662, 0.6235, 0.5933\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9384, 2.7238, 2.6437, 2.5788, 2.5484, 2.5348\n",
      "For gamma =  1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "108bce70d2d743e9a1b7dceaac9ed10b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004496097564697266\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9997, 0.9165, 0.8558, 0.8032, 0.7640, 0.7373\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3215, 3.1785, 3.1136, 3.0589, 3.0352, 3.0275\n",
      "GCN prediction:0.004751682281494141\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0099, 0.9288, 0.8629, 0.8033, 0.7665, 0.7365\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3144, 3.1754, 3.1045, 3.0375, 3.0182, 3.0051\n",
      "GCN prediction:0.0049152374267578125\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0456, 0.9479, 0.8788, 0.8161, 0.7718, 0.7410\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2311, 3.0534, 2.9758, 2.9110, 2.8866, 2.8792\n",
      "GCN prediction:0.0044286251068115234\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9988, 0.8960, 0.8278, 0.7694, 0.7275, 0.6985\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2490, 3.0644, 2.9850, 2.9236, 2.8987, 2.8890\n",
      "GCN prediction:0.004472494125366211\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9826, 0.8882, 0.8245, 0.7695, 0.7327, 0.7060\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2382, 3.0730, 3.0050, 2.9488, 2.9307, 2.9246\n",
      "GCN prediction:0.0045545101165771484\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9924, 0.8868, 0.8244, 0.7711, 0.7275, 0.6969\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2436, 3.0561, 2.9856, 2.9318, 2.9033, 2.8894\n",
      "GCN prediction:0.004515647888183594\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0431, 0.9285, 0.8601, 0.8003, 0.7564, 0.7269\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3063, 3.0983, 3.0214, 2.9568, 2.9338, 2.9245\n",
      "GCN prediction:0.0045948028564453125\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9927, 0.8820, 0.8128, 0.7511, 0.7075, 0.6762\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2416, 3.0398, 2.9616, 2.8891, 2.8612, 2.8438\n",
      "GCN prediction:0.004490375518798828\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9094, 0.8011, 0.7372, 0.6808, 0.6380, 0.6074\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9608, 2.7431, 2.6591, 2.5936, 2.5639, 2.5488\n",
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6e88165e3d5f4387be7a065e4cebc16c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004784584045410156\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0706, 0.9852, 0.9274, 0.8796, 0.8457, 0.8231\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1657, 3.0043, 2.9409, 2.8946, 2.8812, 2.8805\n",
      "GCN prediction:0.004446744918823242\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0650, 0.9850, 0.9248, 0.8725, 0.8387, 0.8133\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1672, 3.0194, 2.9531, 2.8974, 2.8796, 2.8733\n",
      "GCN prediction:0.004716396331787109\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0997, 1.0030, 0.9385, 0.8801, 0.8409, 0.8143\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1656, 2.9783, 2.9055, 2.8435, 2.8263, 2.8249\n",
      "GCN prediction:0.004446506500244141\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0663, 0.9672, 0.9053, 0.8528, 0.8164, 0.7912\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1225, 2.9337, 2.8603, 2.8057, 2.7866, 2.7774\n",
      "GCN prediction:0.004488945007324219\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1123, 1.0183, 0.9585, 0.9077, 0.8745, 0.8518\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2478, 3.0738, 3.0115, 2.9638, 2.9502, 2.9512\n",
      "GCN prediction:0.004627704620361328\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0719, 0.9636, 0.9043, 0.8538, 0.8144, 0.7878\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1087, 2.8977, 2.8281, 2.7755, 2.7524, 2.7447\n",
      "GCN prediction:0.00446772575378418\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1124, 0.9965, 0.9297, 0.8725, 0.8319, 0.8058\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1681, 2.9426, 2.8622, 2.8007, 2.7799, 2.7747\n",
      "GCN prediction:0.0045392513275146484\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0970, 0.9818, 0.9145, 0.8562, 0.8173, 0.7907\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1453, 2.9107, 2.8292, 2.7575, 2.7350, 2.7248\n",
      "GCN prediction:0.0045087337493896484\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0078, 0.9041, 0.8464, 0.7952, 0.7562, 0.7292\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9933, 2.7887, 2.7178, 2.6607, 2.6219, 2.6082\n",
      "For gamma =  10\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "08c30c331f5c494d8cefff86f11c7867",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.004502058029174805\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1843, 1.0971, 1.0406, 0.9936, 0.9604, 0.9370\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4122, 3.2531, 3.1928, 3.1515, 3.1391, 3.1335\n",
      "GCN prediction:0.004731655120849609\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1459, 1.0660, 1.0053, 0.9549, 0.9227, 0.8994\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2231, 3.0802, 3.0154, 2.9675, 2.9499, 2.9464\n",
      "GCN prediction:0.0046427249908447266\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1861, 1.0881, 1.0252, 0.9679, 0.9291, 0.9020\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3328, 3.1352, 3.0703, 3.0175, 2.9989, 2.9894\n",
      "GCN prediction:0.004576444625854492\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1420, 1.0380, 0.9777, 0.9266, 0.8907, 0.8660\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.1660, 2.9652, 2.8959, 2.8433, 2.8234, 2.8145\n",
      "GCN prediction:0.004625558853149414\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1215, 1.0263, 0.9660, 0.9150, 0.8805, 0.8570\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2066, 3.0284, 2.9622, 2.9119, 2.8958, 2.8950\n",
      "GCN prediction:0.004508495330810547\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1567, 1.0500, 0.9896, 0.9386, 0.8999, 0.8736\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.3045, 3.1058, 3.0346, 2.9803, 2.9514, 2.9422\n",
      "GCN prediction:0.00468897819519043\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1899, 1.0745, 1.0080, 0.9512, 0.9121, 0.8875\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2675, 3.0519, 2.9732, 2.9126, 2.8920, 2.8880\n",
      "GCN prediction:0.004436016082763672\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1577, 1.0494, 0.9857, 0.9304, 0.8929, 0.8665\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2047, 3.0004, 2.9250, 2.8597, 2.8373, 2.8258\n",
      "GCN prediction:0.004498958587646484\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1068, 0.9965, 0.9338, 0.8794, 0.8383, 0.8102\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2585, 3.0469, 2.9684, 2.9039, 2.8686, 2.8594\n"
     ]
    }
   ],
   "source": [
    "gammas = [0.1, 0.25, 0.5, 0.75, 1, 5, 10]\n",
    "\n",
    "print(\"RT \", percent)\n",
    "temp_train = copy.deepcopy(data_train)\n",
    "\n",
    "data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "data_org_indicator = copy.deepcopy(data_org)\n",
    "data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent)))\n",
    "data_train_indicator = copy.deepcopy(data_train)\n",
    "data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "no_outlier = np.ones((142,4500,64))\n",
    "outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "\n",
    "for gamma in gammas:\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "    gcn_features = []\n",
    "    #     print(\"Dimension for the NMF = \", dim)\n",
    "    print(\"For gamma = \", gamma)\n",
    "\n",
    "    \n",
    "#         loss_fn = Custom_Loss(ggcn)\n",
    "\n",
    "    gcn_features = []\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        csm_user, csm_serv = similarity_feature(temp)\n",
    "        csm_user = user_train_and_test(csm_user)\n",
    "        csm_serv = serv_train_and_test(csm_serv)\n",
    "        csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "        user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "        user_svd, serv_svd = svd_feature(temp)\n",
    "        svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "        stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "\n",
    "        adj_norm = adj_calculation(data_train[:,:,k])\n",
    "        gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "        gcn_features.append(gcn_extracted_features)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4e2f7e67",
   "metadata": {},
   "outputs": [],
   "source": [
    "For gamma = 0.1\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9695, 0.8590, 0.7960, 0.7391, 0.6963, 0.6659\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.0809, 2.8623, 2.7884, 2.7281, 2.7055, 2.6976\n",
    "\n",
    "For gamma =  0.25\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8894, 0.7868, 0.7281, 0.6745, 0.6328, 0.6021\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9190, 2.7169, 2.6448, 2.5845, 2.5569, 2.5429\n",
    "\n",
    "For gamma =  0.5\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8955, 0.7852, 0.7214, 0.6646, 0.6199, 0.5884\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9495, 2.7258, 2.6432, 2.5771, 2.5451, 2.5313\n",
    "\n",
    "For gamma =  0.75\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8920, 0.7847, 0.7221, 0.6662, 0.6235, 0.5933\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9384, 2.7238, 2.6437, 2.5788, 2.5484, 2.5348\n",
    "\n",
    "For gamma =  1\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.9094, 0.8011, 0.7372, 0.6808, 0.6380, 0.6074\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9608, 2.7431, 2.6591, 2.5936, 2.5639, 2.5488\n",
    "\n",
    "For gamma =  5\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0078, 0.9041, 0.8464, 0.7952, 0.7562, 0.7292\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9933, 2.7887, 2.7178, 2.6607, 2.6219, 2.6082\n",
    "\n",
    "For gamma =  10\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1068, 0.9965, 0.9338, 0.8794, 0.8383, 0.8102\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.2585, 3.0469, 2.9684, 2.9039, 2.8686, 2.8594"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "ec4bdec7-3f1a-465b-974d-a1e5721611d3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((9, 4642, 155), (64, 4642, 205))"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "node_feature = np.load(base_path.format('RT_{}_Combine_Feature.npy'.format(10)))\n",
    "node_feature1 = np.load(base_path.format('node_feature_{}.npy'.format(10)))\n",
    "node_feature.shape, node_feature1.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "4ac8fee4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RT  10\n",
      "For gamma =  0.1\n",
      "(9, 256)\n",
      "tf.Tensor(1e-04, shape=(), dtype=float32)\n",
      "<function transformer_train.<locals>.<lambda> at 0x7f8c2a909dc0>\n",
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 3.4131 - mae: 2.2002 - val_loss: 3.5154 - val_mae: 2.5534\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 152s 95ms/step - loss: 2.9358 - mae: 2.1014 - val_loss: 3.3373 - val_mae: 2.5013\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 152s 95ms/step - loss: 2.9143 - mae: 2.0904 - val_loss: 3.3020 - val_mae: 2.4854\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 148s 93ms/step - loss: 2.9152 - mae: 2.1009 - val_loss: 3.3100 - val_mae: 2.4898\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 151s 94ms/step - loss: 2.7039 - mae: 1.9542 - val_loss: 3.0884 - val_mae: 2.2539\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 151s 95ms/step - loss: 2.5767 - mae: 1.8603 - val_loss: 2.9804 - val_mae: 2.1157\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 146s 91ms/step - loss: 2.5203 - mae: 1.7688 - val_loss: 3.0475 - val_mae: 1.9690\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 151s 95ms/step - loss: 2.4917 - mae: 1.6467 - val_loss: 3.0007 - val_mae: 2.0511\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 153s 96ms/step - loss: 2.4579 - mae: 1.5231 - val_loss: 2.9399 - val_mae: 1.6678\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 2.4327 - mae: 1.4256 - val_loss: 2.9478 - val_mae: 1.8598\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 2.3777 - mae: 1.2927 - val_loss: 2.7952 - val_mae: 1.4568\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 2.3188 - mae: 1.2026 - val_loss: 2.6970 - val_mae: 1.2951\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 112s 70ms/step - loss: 2.2915 - mae: 1.1279 - val_loss: 2.7353 - val_mae: 1.3975\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.2823 - mae: 1.1215 - val_loss: 2.7271 - val_mae: 1.2639\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 148s 93ms/step - loss: 2.2791 - mae: 1.0984 - val_loss: 2.5887 - val_mae: 1.1982\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 2.2435 - mae: 1.0574 - val_loss: 2.6128 - val_mae: 1.2538\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 149s 93ms/step - loss: 2.2686 - mae: 1.1028 - val_loss: 2.7226 - val_mae: 1.3325\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 144s 90ms/step - loss: 2.2405 - mae: 1.0628 - val_loss: 2.6123 - val_mae: 1.2542\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 143s 89ms/step - loss: 2.2393 - mae: 1.0605 - val_loss: 2.7025 - val_mae: 1.3092\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 142s 89ms/step - loss: 2.2197 - mae: 1.0299 - val_loss: 2.5260 - val_mae: 1.1288\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 146s 91ms/step - loss: 2.2175 - mae: 1.0068 - val_loss: 2.5250 - val_mae: 1.1302\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 146s 91ms/step - loss: 2.2207 - mae: 1.0294 - val_loss: 2.5565 - val_mae: 1.1382\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 145s 90ms/step - loss: 2.2226 - mae: 1.0242 - val_loss: 2.6097 - val_mae: 1.2022\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 2.2111 - mae: 1.0309 - val_loss: 2.5391 - val_mae: 1.1462\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.2021 - mae: 1.0282 - val_loss: 2.5844 - val_mae: 1.1837\n",
      "Epoch 26/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.1854 - mae: 0.9828 - val_loss: 2.5840 - val_mae: 1.2252\n",
      "Epoch 27/200\n",
      "1598/1598 [==============================] - 146s 91ms/step - loss: 2.1842 - mae: 0.9733 - val_loss: 2.6676 - val_mae: 1.2407\n",
      "Epoch 28/200\n",
      "1598/1598 [==============================] - 143s 89ms/step - loss: 2.1787 - mae: 0.9653 - val_loss: 2.5885 - val_mae: 1.1318\n",
      "Epoch 29/200\n",
      "1598/1598 [==============================] - 142s 89ms/step - loss: 2.1687 - mae: 0.9647 - val_loss: 2.5205 - val_mae: 1.1411\n",
      "Epoch 30/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.1747 - mae: 0.9645 - val_loss: 2.6371 - val_mae: 1.1276\n",
      "Epoch 31/200\n",
      "1598/1598 [==============================] - 141s 88ms/step - loss: 2.1680 - mae: 0.9558 - val_loss: 2.5253 - val_mae: 1.1647\n",
      "Epoch 32/200\n",
      "1598/1598 [==============================] - 141s 88ms/step - loss: 2.1504 - mae: 0.9412 - val_loss: 2.5552 - val_mae: 1.1575\n",
      "Epoch 33/200\n",
      "1598/1598 [==============================] - 138s 86ms/step - loss: 2.1495 - mae: 0.9451 - val_loss: 2.6187 - val_mae: 1.2655\n",
      "Epoch 34/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.1574 - mae: 0.9441 - val_loss: 2.5743 - val_mae: 1.0452\n",
      "Epoch 35/200\n",
      "1598/1598 [==============================] - 146s 91ms/step - loss: 2.1561 - mae: 0.9356 - val_loss: 2.6065 - val_mae: 1.1389\n",
      "Epoch 36/200\n",
      "1598/1598 [==============================] - 148s 93ms/step - loss: 2.1417 - mae: 0.9395 - val_loss: 2.5613 - val_mae: 1.1506\n",
      "Epoch 37/200\n",
      "1598/1598 [==============================] - 148s 93ms/step - loss: 2.1463 - mae: 0.9394 - val_loss: 2.4862 - val_mae: 1.1257\n",
      "Epoch 38/200\n",
      "1598/1598 [==============================] - 148s 93ms/step - loss: 2.1330 - mae: 0.9119 - val_loss: 2.6215 - val_mae: 1.1569\n",
      "Epoch 39/200\n",
      "1598/1598 [==============================] - 149s 93ms/step - loss: 2.1490 - mae: 0.9328 - val_loss: 2.4527 - val_mae: 1.1553\n",
      "Epoch 40/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 2.1284 - mae: 0.9056 - val_loss: 2.4788 - val_mae: 1.0732\n",
      "Epoch 41/200\n",
      "1598/1598 [==============================] - 148s 93ms/step - loss: 2.1222 - mae: 0.8986 - val_loss: 2.6198 - val_mae: 1.1206\n",
      "Epoch 42/200\n",
      "1598/1598 [==============================] - 148s 93ms/step - loss: 2.1182 - mae: 0.9083 - val_loss: 2.5009 - val_mae: 1.0853\n",
      "Epoch 43/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 2.1309 - mae: 0.9127 - val_loss: 2.4736 - val_mae: 1.1228\n",
      "Epoch 44/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 2.1267 - mae: 0.9123 - val_loss: 2.5641 - val_mae: 1.1123\n",
      "Epoch 45/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.1177 - mae: 0.9137 - val_loss: 2.4176 - val_mae: 1.0923\n",
      "Epoch 46/200\n",
      "1598/1598 [==============================] - 148s 92ms/step - loss: 2.1174 - mae: 0.8935 - val_loss: 2.4726 - val_mae: 1.1165\n",
      "Epoch 47/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.1310 - mae: 0.9490 - val_loss: 2.4984 - val_mae: 1.1231\n",
      "Epoch 48/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.1204 - mae: 0.9133 - val_loss: 2.4921 - val_mae: 1.0634\n",
      "Epoch 49/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.1276 - mae: 0.9163 - val_loss: 2.6375 - val_mae: 1.2666\n",
      "Epoch 50/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.1027 - mae: 0.8944 - val_loss: 2.5680 - val_mae: 1.1211\n",
      "Epoch 51/200\n",
      "1598/1598 [==============================] - 146s 91ms/step - loss: 2.1067 - mae: 0.8854 - val_loss: 2.5345 - val_mae: 1.2286\n",
      "Epoch 52/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 2.1196 - mae: 0.9006 - val_loss: 2.5091 - val_mae: 1.1002\n",
      "Epoch 53/200\n",
      "1598/1598 [==============================] - 146s 91ms/step - loss: 2.1123 - mae: 0.8950 - val_loss: 2.5474 - val_mae: 1.1027\n",
      "Epoch 54/200\n",
      "1598/1598 [==============================] - 145s 91ms/step - loss: 2.1017 - mae: 0.8867 - val_loss: 2.5278 - val_mae: 1.0783\n",
      "Epoch 55/200\n",
      "1598/1598 [==============================] - 145s 91ms/step - loss: 2.0925 - mae: 0.8745 - val_loss: 2.5887 - val_mae: 1.1409\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17972/17972 [==============================] - 605s 34ms/step\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.8524, 0.7312, 0.6715, 0.6193, 0.5819, 0.5542\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.7937, 2.5389, 2.4616, 2.3998, 2.3736, 2.3600\n",
      "For gamma =  0.25\n",
      "(9, 256)\n",
      "tf.Tensor(1e-04, shape=(), dtype=float32)\n",
      "<function transformer_train.<locals>.<lambda> at 0x7f8f2815fd30>\n",
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 150s 93ms/step - loss: 2.0040 - mae: 2.1373 - val_loss: 2.1753 - val_mae: 2.4906\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 148s 93ms/step - loss: 1.8123 - mae: 2.0443 - val_loss: 1.9571 - val_mae: 2.0656\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 1.6137 - mae: 1.7042 - val_loss: 1.8085 - val_mae: 1.7768\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 1.5336 - mae: 1.4691 - val_loss: 1.9570 - val_mae: 1.6154\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 1.4648 - mae: 1.2656 - val_loss: 1.7448 - val_mae: 1.2309\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 1.3830 - mae: 1.0906 - val_loss: 1.7077 - val_mae: 1.2206\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 147s 92ms/step - loss: 1.3552 - mae: 1.0492 - val_loss: 1.8641 - val_mae: 1.2950\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 146s 92ms/step - loss: 1.3372 - mae: 1.0146 - val_loss: 1.6758 - val_mae: 1.2362\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 145s 91ms/step - loss: 1.3312 - mae: 1.0101 - val_loss: 1.8018 - val_mae: 1.3438\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 145s 91ms/step - loss: 1.3277 - mae: 1.0020 - val_loss: 1.6649 - val_mae: 1.3782\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 144s 90ms/step - loss: 1.3073 - mae: 0.9711 - val_loss: 1.5182 - val_mae: 1.1989\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 143s 90ms/step - loss: 1.2973 - mae: 0.9608 - val_loss: 1.5217 - val_mae: 1.1014\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 142s 89ms/step - loss: 1.2955 - mae: 0.9586 - val_loss: 1.5417 - val_mae: 1.1135\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 121s 76ms/step - loss: 1.2876 - mae: 0.9441 - val_loss: 1.5150 - val_mae: 1.1624\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 105s 65ms/step - loss: 1.2866 - mae: 0.9369 - val_loss: 1.4774 - val_mae: 1.1425\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 128s 80ms/step - loss: 1.2706 - mae: 0.9242 - val_loss: 1.5866 - val_mae: 1.2100\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 135s 84ms/step - loss: 1.2692 - mae: 0.9258 - val_loss: 1.5587 - val_mae: 1.1705\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 139s 87ms/step - loss: 1.2590 - mae: 0.9054 - val_loss: 1.4136 - val_mae: 1.0558\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 142s 89ms/step - loss: 1.2607 - mae: 0.9120 - val_loss: 1.5686 - val_mae: 1.1612\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 128s 80ms/step - loss: 1.2522 - mae: 0.8944 - val_loss: 1.5774 - val_mae: 1.2855\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 133s 83ms/step - loss: 1.2537 - mae: 0.8886 - val_loss: 1.5273 - val_mae: 1.1914\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 135s 85ms/step - loss: 1.2542 - mae: 0.8803 - val_loss: 1.4766 - val_mae: 1.0830\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 142s 89ms/step - loss: 1.2418 - mae: 0.8744 - val_loss: 1.4269 - val_mae: 1.0844\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 140s 88ms/step - loss: 1.2498 - mae: 0.8830 - val_loss: 1.4308 - val_mae: 1.0637\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 141s 88ms/step - loss: 1.2319 - mae: 0.8658 - val_loss: 1.6683 - val_mae: 1.2094\n",
      "Epoch 26/200\n",
      "1598/1598 [==============================] - 139s 87ms/step - loss: 1.2300 - mae: 0.8611 - val_loss: 1.5975 - val_mae: 1.1200\n",
      "Epoch 27/200\n",
      "1598/1598 [==============================] - 139s 87ms/step - loss: 1.2329 - mae: 0.8666 - val_loss: 1.4331 - val_mae: 1.0638\n",
      "Epoch 28/200\n",
      "1598/1598 [==============================] - 139s 87ms/step - loss: 1.2204 - mae: 0.8484 - val_loss: 1.3827 - val_mae: 1.0276\n",
      "Epoch 29/200\n",
      "1598/1598 [==============================] - 137s 86ms/step - loss: 1.2135 - mae: 0.8365 - val_loss: 1.4832 - val_mae: 1.1136\n",
      "Epoch 30/200\n",
      "1598/1598 [==============================] - 136s 85ms/step - loss: 1.2202 - mae: 0.8542 - val_loss: 1.4514 - val_mae: 1.0496\n",
      "Epoch 31/200\n",
      "1598/1598 [==============================] - 137s 86ms/step - loss: 1.2030 - mae: 0.8335 - val_loss: 1.4412 - val_mae: 1.0243\n",
      "Epoch 32/200\n",
      "1598/1598 [==============================] - 135s 84ms/step - loss: 1.2071 - mae: 0.8367 - val_loss: 1.4551 - val_mae: 1.0679\n",
      "Epoch 33/200\n",
      "1598/1598 [==============================] - 134s 84ms/step - loss: 1.2006 - mae: 0.8267 - val_loss: 1.5280 - val_mae: 1.1451\n",
      "Epoch 34/200\n",
      "1598/1598 [==============================] - 133s 83ms/step - loss: 1.1948 - mae: 0.8215 - val_loss: 1.4116 - val_mae: 1.0253\n",
      "Epoch 35/200\n",
      "1598/1598 [==============================] - 130s 82ms/step - loss: 1.1938 - mae: 0.8216 - val_loss: 1.4506 - val_mae: 1.0707\n",
      "Epoch 36/200\n",
      "1598/1598 [==============================] - 130s 82ms/step - loss: 1.1897 - mae: 0.8200 - val_loss: 1.4632 - val_mae: 1.0489\n",
      "Epoch 37/200\n",
      "1598/1598 [==============================] - 128s 80ms/step - loss: 1.1843 - mae: 0.8101 - val_loss: 1.4432 - val_mae: 1.0601\n",
      "Epoch 38/200\n",
      "1598/1598 [==============================] - 128s 80ms/step - loss: 1.1819 - mae: 0.8116 - val_loss: 1.5363 - val_mae: 1.1601\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17972/17972 [==============================] - 614s 34ms/step\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.8149, 0.7000, 0.6375, 0.5829, 0.5420, 0.5128\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.6769, 2.4313, 2.3437, 2.2746, 2.2438, 2.2301\n",
      "For gamma =  0.5\n",
      "(9, 256)\n",
      "tf.Tensor(1e-04, shape=(), dtype=float32)\n",
      "<function transformer_train.<locals>.<lambda> at 0x7f8f0c72fd30>\n",
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 132s 82ms/step - loss: 1.3198 - mae: 2.0827 - val_loss: 1.4115 - val_mae: 2.2098\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 127s 80ms/step - loss: 1.0715 - mae: 1.5391 - val_loss: 1.0171 - val_mae: 1.3350\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 128s 80ms/step - loss: 0.9067 - mae: 1.1263 - val_loss: 0.9873 - val_mae: 1.1729\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 129s 81ms/step - loss: 0.8647 - mae: 1.0392 - val_loss: 0.9605 - val_mae: 1.1544\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 124s 78ms/step - loss: 0.8483 - mae: 1.0153 - val_loss: 0.9267 - val_mae: 1.0532\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 126s 79ms/step - loss: 0.8284 - mae: 0.9710 - val_loss: 0.9846 - val_mae: 1.2300\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 123s 77ms/step - loss: 0.8145 - mae: 0.9500 - val_loss: 0.8908 - val_mae: 1.0747\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 122s 76ms/step - loss: 0.7942 - mae: 0.9202 - val_loss: 0.9759 - val_mae: 1.1716\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 123s 77ms/step - loss: 0.7839 - mae: 0.9091 - val_loss: 0.9077 - val_mae: 1.0936\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 120s 75ms/step - loss: 0.7787 - mae: 0.8926 - val_loss: 0.8778 - val_mae: 1.0311\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 121s 76ms/step - loss: 0.7613 - mae: 0.8670 - val_loss: 0.9118 - val_mae: 1.0611\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 121s 76ms/step - loss: 0.7564 - mae: 0.8623 - val_loss: 0.9322 - val_mae: 1.0367\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 120s 75ms/step - loss: 0.7503 - mae: 0.8484 - val_loss: 0.9408 - val_mae: 1.0347\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 118s 74ms/step - loss: 0.7493 - mae: 0.8498 - val_loss: 0.9145 - val_mae: 1.0300\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 119s 75ms/step - loss: 0.7454 - mae: 0.8430 - val_loss: 0.9097 - val_mae: 1.0689\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 116s 73ms/step - loss: 0.7374 - mae: 0.8333 - val_loss: 0.9078 - val_mae: 1.0260\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 116s 73ms/step - loss: 0.7435 - mae: 0.8540 - val_loss: 0.9029 - val_mae: 1.0700\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 117s 73ms/step - loss: 0.7338 - mae: 0.8332 - val_loss: 0.8762 - val_mae: 1.0458\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 117s 73ms/step - loss: 0.7251 - mae: 0.8145 - val_loss: 0.8955 - val_mae: 1.0130\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 117s 73ms/step - loss: 0.7378 - mae: 0.8385 - val_loss: 0.9072 - val_mae: 1.0259\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 115s 72ms/step - loss: 0.7285 - mae: 0.8189 - val_loss: 0.8915 - val_mae: 1.0439\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 115s 72ms/step - loss: 0.7161 - mae: 0.8038 - val_loss: 0.9015 - val_mae: 1.0427\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 116s 72ms/step - loss: 0.7144 - mae: 0.7954 - val_loss: 0.9077 - val_mae: 1.0522\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 115s 72ms/step - loss: 0.7175 - mae: 0.8079 - val_loss: 0.9105 - val_mae: 1.0627\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 113s 71ms/step - loss: 0.7180 - mae: 0.8035 - val_loss: 0.8800 - val_mae: 1.0364\n",
      "Epoch 26/200\n",
      "1598/1598 [==============================] - 113s 71ms/step - loss: 0.7132 - mae: 0.8059 - val_loss: 0.8878 - val_mae: 1.0116\n",
      "Epoch 27/200\n",
      "1598/1598 [==============================] - 112s 70ms/step - loss: 0.7064 - mae: 0.7912 - val_loss: 0.8673 - val_mae: 1.0128\n",
      "Epoch 28/200\n",
      "1598/1598 [==============================] - 112s 70ms/step - loss: 0.7085 - mae: 0.7904 - val_loss: 0.8589 - val_mae: 1.0181\n",
      "Epoch 29/200\n",
      "1598/1598 [==============================] - 112s 70ms/step - loss: 0.7081 - mae: 0.7926 - val_loss: 0.9215 - val_mae: 1.1257\n",
      "Epoch 30/200\n",
      "1598/1598 [==============================] - 111s 69ms/step - loss: 0.7068 - mae: 0.7946 - val_loss: 0.8865 - val_mae: 1.0571\n",
      "Epoch 31/200\n",
      "1598/1598 [==============================] - 111s 69ms/step - loss: 0.7022 - mae: 0.7869 - val_loss: 0.8698 - val_mae: 1.0572\n",
      "Epoch 32/200\n",
      "1598/1598 [==============================] - 111s 69ms/step - loss: 0.6980 - mae: 0.7764 - val_loss: 0.8989 - val_mae: 1.0619\n",
      "Epoch 33/200\n",
      "1598/1598 [==============================] - 109s 68ms/step - loss: 0.7009 - mae: 0.7803 - val_loss: 0.9123 - val_mae: 1.0672\n",
      "Epoch 34/200\n",
      "1598/1598 [==============================] - 108s 67ms/step - loss: 0.6929 - mae: 0.7711 - val_loss: 0.9653 - val_mae: 1.1137\n",
      "Epoch 35/200\n",
      "1598/1598 [==============================] - 109s 68ms/step - loss: 0.6944 - mae: 0.7752 - val_loss: 0.9354 - val_mae: 1.1049\n",
      "Epoch 36/200\n",
      "1598/1598 [==============================] - 110s 69ms/step - loss: 0.6952 - mae: 0.7769 - val_loss: 0.9411 - val_mae: 1.1207\n",
      "Epoch 37/200\n",
      "1598/1598 [==============================] - 107s 67ms/step - loss: 0.6935 - mae: 0.7723 - val_loss: 0.8980 - val_mae: 1.0108\n",
      "Epoch 38/200\n",
      "1598/1598 [==============================] - 107s 67ms/step - loss: 0.6900 - mae: 0.7607 - val_loss: 0.8746 - val_mae: 1.0389\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjcAAAHHCAYAAABDUnkqAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAABt7UlEQVR4nO3dd3hUZd7G8e+kTXpCSKMECKAUpTcRVBCUoohtxbaCa187ugr2sq+4VixYdi3ouiqKAipWUKqAgqAoHUIREiCE9D5z3j+eZCAQQkimJMP9ua65MnPmzMxvMpDcearNsiwLERERET8R4OsCRERERNxJ4UZERET8isKNiIiI+BWFGxEREfErCjciIiLiVxRuRERExK8o3IiIiIhfUbgRERERv6JwIyIiIn5F4UZEGrytW7dis9mYOnXqMT923rx52Gw25s2bV+N5U6dOxWazsXXr1jrVKCINh8KNiIiI+BWFGxEREfErCjciIiLiVxRuROSoHnnkEWw2Gxs2bODKK68kJiaGhIQEHnzwQSzLYseOHYwePZro6GiSk5N59tlnD3uOPXv2cM0115CUlERoaCjdunXjnXfeOey87Oxsxo0bR0xMDLGxsYwdO5bs7Oxq61q3bh0XX3wxcXFxhIaG0rt3bz777DO3vvdXXnmFk046CbvdTvPmzbn55psPq2fjxo1cdNFFJCcnExoaSsuWLbn00kvJyclxnfPdd98xcOBAYmNjiYyMpEOHDtx3331urVVEjCBfFyAijceYMWPo1KkTTz75JLNnz+af//wncXFxvP7665x55pn861//4n//+x933303ffr04fTTTwegqKiIQYMGsWnTJm655RZSU1P5+OOPGTduHNnZ2dx+++0AWJbF6NGjWbRoETfeeCOdOnVixowZjB079rBa/vjjDwYMGECLFi2YMGECERERfPTRR5x//vl88sknXHDBBfV+v4888giPPvooQ4cO5aabbmL9+vW8+uqr/PzzzyxevJjg4GBKS0sZNmwYJSUl3HrrrSQnJ7Nz506++OILsrOziYmJ4Y8//uDcc8+la9euPPbYY9jtdjZt2sTixYvrXaOIVMMSETmKhx9+2AKs66+/3nWsvLzcatmypWWz2awnn3zSdXz//v1WWFiYNXbsWNexyZMnW4D13nvvuY6VlpZa/fv3tyIjI63c3FzLsixr5syZFmA99dRTVV7ntNNOswDr7bffdh0fMmSI1aVLF6u4uNh1zOl0Wqeeeqp1wgknuI798MMPFmD98MMPNb7Ht99+2wKstLQ0y7Isa8+ePVZISIh19tlnWw6Hw3Xeyy+/bAHWW2+9ZVmWZa1cudICrI8//viIz/38889bgLV3794aaxAR91C3lIjU2rXXXuu6HhgYSO/evbEsi2uuucZ1PDY2lg4dOrBlyxbXsS+//JLk5GQuu+wy17Hg4GBuu+028vPzmT9/vuu8oKAgbrrppiqvc+utt1apIysri++//55LLrmEvLw8MjMzyczMZN++fQwbNoyNGzeyc+fOer3XOXPmUFpayh133EFAwIEflddddx3R0dHMnj0bgJiYGAC++eYbCgsLq32u2NhYAGbNmoXT6axXXSJydAo3IlJrrVq1qnI7JiaG0NBQ4uPjDzu+f/9+1+1t27ZxwgknVAkJAJ06dXLdX/m1WbNmREZGVjmvQ4cOVW5v2rQJy7J48MEHSUhIqHJ5+OGHATPGpz4qazr0tUNCQmjbtq3r/tTUVMaPH88bb7xBfHw8w4YNY8qUKVXG24wZM4YBAwZw7bXXkpSUxKWXXspHH32koCPiIRpzIyK1FhgYWKtjYMbPeEplKLj77rsZNmxYtee0b9/eY69/qGeffZZx48Yxa9Ysvv32W2677TYmTZrE0qVLadmyJWFhYSxYsIAffviB2bNn8/XXXzNt2jTOPPNMvv322yN+D0WkbtRyIyIe17p1azZu3HhYS8W6detc91d+TU9PJz8/v8p569evr3K7bdu2gOnaGjp0aLWXqKioetdc3WuXlpaSlpbmur9Sly5deOCBB1iwYAELFy5k586dvPbaa677AwICGDJkCM899xxr1qzh//7v//j+++/54Ycf6lWniBxO4UZEPG7kyJFkZGQwbdo017Hy8nJeeuklIiMjOeOMM1znlZeX8+qrr7rOczgcvPTSS1WeLzExkUGDBvH666+Tnp5+2Ovt3bu33jUPHTqUkJAQXnzxxSqtUG+++SY5OTmcc845AOTm5lJeXl7lsV26dCEgIICSkhLAjBE6VPfu3QFc54iI+6hbSkQ87vrrr+f1119n3LhxrFixgjZt2jB9+nQWL17M5MmTXa0so0aNYsCAAUyYMIGtW7fSuXNnPv300yrjVypNmTKFgQMH0qVLF6677jratm3L7t27WbJkCX/++Se//vprvWpOSEhg4sSJPProowwfPpzzzjuP9evX88orr9CnTx+uvPJKAL7//ntuueUW/vKXv3DiiSdSXl7Of//7XwIDA7nooosAeOyxx1iwYAHnnHMOrVu3Zs+ePbzyyiu0bNmSgQMH1qtOETmcwo2IeFxYWBjz5s1jwoQJvPPOO+Tm5tKhQwfefvttxo0b5zovICCAzz77jDvuuIP33nsPm83Geeedx7PPPkuPHj2qPGfnzp1Zvnw5jz76KFOnTmXfvn0kJibSo0cPHnroIbfU/cgjj5CQkMDLL7/MnXfeSVxcHNdffz1PPPEEwcHBAHTr1o1hw4bx+eefs3PnTsLDw+nWrRtfffUVp5xyCgDnnXceW7du5a233iIzM5P4+HjOOOMMHn30UddsKxFxH5vlyVF/IiIiIl6mMTciIiLiVxRuRERExK8o3IiIiIhfUbgRERERv6JwIyIiIn5F4UZERET8ynG3zo3T6WTXrl1ERUVhs9l8XY6IiIjUgmVZ5OXl0bx588M24T3UcRdudu3aRUpKiq/LEBERkTrYsWMHLVu2rPGc4y7cVC7zvmPHDqKjo31cjYiIiNRGbm4uKSkptdoU97gLN5VdUdHR0Qo3IiIijUxthpRoQLGIiIj4FYUbERER8SsKNyIiIuJXjrsxN7XlcDgoKyvzdRmNUnBwMIGBgb4uQ0REjlMKN4ewLIuMjAyys7N9XUqjFhsbS3JystYSEhERr1O4OURlsElMTCQ8PFy/nI+RZVkUFhayZ88eAJo1a+bjikRE5HijcHMQh8PhCjZNmzb1dTmNVlhYGAB79uwhMTFRXVQiIuJVGlB8kMoxNuHh4T6upPGr/B5q3JKIiHibwk011BVVf/oeioiIryjciIiIiF9RuJHDtGnThsmTJ/u6DBERkTrRgGI/MWjQILp37+6WUPLzzz8TERFR/6JERER8QOHGXSwLnOXgdEBwqK+rOYxlWTgcDoKCjv6RJyQkeKEiERERz1C3lLs4SmH377B3nddfety4ccyfP58XXngBm82GzWZj6tSp2Gw2vvrqK3r16oXdbmfRokVs3ryZ0aNHk5SURGRkJH369GHOnDlVnu/QbimbzcYbb7zBBRdcQHh4OCeccAKfffaZl9+liIhI7SjcHIVlWRSWlh/9Um5RWOaksMxBYXFp7R5zlItlWbWq8YUXXqB///5cd911pKenk56eTkpKCgATJkzgySefZO3atXTt2pX8/HxGjhzJ3LlzWblyJcOHD2fUqFFs3769xtd49NFHueSSS/jtt98YOXIkV1xxBVlZWfX+/oqIiLibT7ulFixYwNNPP82KFStIT09nxowZnH/++bV67OLFiznjjDM4+eSTWbVqlcdqLCpz0Pmhb47xURluee01jw0jPOToH1FMTAwhISGEh4eTnJwMwLp1pgXpscce46yzznKdGxcXR7du3Vy3H3/8cWbMmMFnn33GLbfccsTXGDduHJdddhkATzzxBC+++CI//fQTw4cPr9N7ExER8RSfttwUFBTQrVs3pkyZckyPy87O5qqrrmLIkCEeqsx/9O7du8rt/Px87r77bjp16kRsbCyRkZGsXbv2qC03Xbt2dV2PiIggOjratcWCiIhIQ+LTlpsRI0YwYsSIY37cjTfeyOWXX05gYCAzZ850f2EHCQsOZM1jw2p38p61ZuxNXHuw13+2UVhw/bctOHTW09133813333HM888Q/v27QkLC+Piiy+mtLS0xucJDg6ucttms+F0Outdn4iIiLs1utlSb7/9Nlu2bOG9997jn//851HPLykpoaSkxHU7Nzf3mF7PZrPVqmsIAHswlJVDMFDbx7hJSEgIDofjqOctXryYcePGccEFFwCmJWfr1q0erk5ERMR7GtWA4o0bNzJhwgTee++9Wk1pBpg0aRIxMTGuS+VAW4+wVdTkPHrIcLc2bdqwbNkytm7dSmZm5hFbVU444QQ+/fRTVq1axa+//srll1+uFhgREfErjSbcOBwOLr/8ch599FFOPPHEWj9u4sSJ5OTkuC47duzwXJEBFd1IznLPvcYR3H333QQGBtK5c2cSEhKOOIbmueeeo0mTJpx66qmMGjWKYcOG0bNnTy9XKyIi4jk2q7bzjT3MZrPVOFsqOzubJk2aEBh4YByK0+nEsiwCAwP59ttvOfPMM4/6Orm5ucTExJCTk0N0dHSV+4qLi0lLSyM1NZXQ0DosxJe9HQr3QVQyRDU79sf7kXp/L0VERA5S0+/vQzWaMTfR0dGsXr26yrFXXnmF77//nunTp5Oamuqjyg7iarnxfreUiIiIGD4NN/n5+WzatMl1Oy0tjVWrVhEXF0erVq2YOHEiO3fu5N133yUgIICTTz65yuMTExMJDQ097LjP+HDMjYiIiBg+DTfLly9n8ODBrtvjx48HYOzYsUydOpX09PSjrr/SoPhwzI2IiIgYDWbMjbd4dMxN0X7YvxVCIiC+9oOe/ZHG3IiIiDsdy5ibRjNbqlGwacyNiIiIryncuFOAxtyIiIj4msKNO1WOubEUbkRERHxF4cadXOHGaS4iIiLidQo37mQ7aKNLdU2JiIj4hMKNO9lsGlQsIiLiYwo37uajcTeDBg3ijjvucNvzjRs37ohbYYiIiDRkCjfupoX8REREfErhxt180C01btw45s+fzwsvvIDNZsNms7F161Z+//13RowYQWRkJElJSfz1r38lMzPT9bjp06fTpUsXwsLCaNq0KUOHDqWgoIBHHnmEd955h1mzZrmeb968eV57PyIiIvXRaDbO9BnLgrLC2p/vKIOyIijOgyB7/V47ONyM4zmKF154gQ0bNnDyySfz2GOPmYcGB9O3b1+uvfZann/+eYqKirj33nu55JJL+P7770lPT+eyyy7jqaee4oILLiAvL4+FCxdiWRZ33303a9euJTc3l7fffhuAuLi4+r0XERERL1G4OZqyQniiuW9e+75dZiuHo4iJiSEkJITw8HCSk5MB+Oc//0mPHj144oknXOe99dZbpKSksGHDBvLz8ykvL+fCCy+kdevWAHTp0sV1blhYGCUlJa7nExERaSwUbvzUr7/+yg8//EBkZORh923evJmzzz6bIUOG0KVLF4YNG8bZZ5/NxRdfTJMmTXxQrYiIiPso3BxNcLhpQamt/N2QlwFhTSC2Vf1fu47y8/MZNWoU//rXvw67r1mzZgQGBvLdd9/x448/8u233/LSSy9x//33s2zZMlJTU+tTtYiIiE8p3ByNzVarriEXezQU50Cg/dgeV08hISE4HAcGMffs2ZNPPvmENm3aEBRU/cdss9kYMGAAAwYM4KGHHqJ169bMmDGD8ePHH/Z8IiIijYVmS7mbj9a5adOmDcuWLWPr1q1kZmZy8803k5WVxWWXXcbPP//M5s2b+eabb7j66qtxOBwsW7aMJ554guXLl7N9+3Y+/fRT9u7dS6dOnVzP99tvv7F+/XoyMzMpKyvz6vsRERGpK4Ubd7P5Zp2bu+++m8DAQDp37kxCQgKlpaUsXrwYh8PB2WefTZcuXbjjjjuIjY0lICCA6OhoFixYwMiRIznxxBN54IEHePbZZxkxYgQA1113HR06dKB3794kJCSwePFir74fERGRurJZlmX5ughvys3NJSYmhpycHKKjo6vcV1xcTFpaGqmpqYSGhtbtBUoLIHMDBARD8sluqLhxcsv3UkREpEJNv78PpZYbdwuoGN/i5W4pERERMRRu3K2yW8pymouIiIh4lcKNu1UOKAbtDC4iIuIDCjfuZrP5ZH8pERERMRRuqlHvMdY+mg7ekBxn49RFRKQBUbg5SHBwMACFhcewUWZ11HLj+h5Wfk9FRES8RSsUHyQwMJDY2Fj27NkDQHh4OLZa7Mp9GAdQbkFRIRDi1hobOsuyKCwsZM+ePcTGxhIYGHj0B4mIiLiRws0hKnfBrgw4dVKQaXYTDysH+343Vda4xMbGakdxERHxCYWbQ9hsNpo1a0ZiYmLdtxz4/n+wZib0vQn6XuPW+hqD4OBgtdiIiIjPKNwcQWBgYN1/QQfZIH8HFO0Crc4rIiLiVRpQ7AlhseZrUbYvqxARETkuKdx4Qmis+Vqc7csqREREjkvqlnKTnKIyvvhtFwUl5VwfF2sOquVGRETE6xRu3KSgpJz7Z/xOUICNa6+ONU1iarkRERHxOnVLuUlClB2bDcqdFjlEmINquREREfE6hRs3CQ4MID7SDsDesjBzUC03IiIiXqdw40bJ0Wbad3pJxarEpfngqONaOSIiIlInCjdulFQRbv4sOmjLheIcH1UjIiJyfFK4caPkGNMtlZFfDiFR5qDG3YiIiHiVT8PNggULGDVqFM2bN8dmszFz5swaz1+0aBEDBgygadOmhIWF0bFjR55//nnvFFsLld1SGTnFBxby07gbERERr/LpVPCCggK6devG3/72Ny688MKjnh8REcEtt9xC165diYiIYNGiRdxwww1ERERw/fXXe6HimlV2S2XkFpuF/HJ2qOVGRETEy3wabkaMGMGIESNqfX6PHj3o0aOH63abNm349NNPWbhwYYMIN8kxJtzszi2GJrHmoFpuREREvKpRj7lZuXIlP/74I2ecccYRzykpKSE3N7fKxVOqdEuFxpiDRfs99noiIiJyuEYZblq2bIndbqd3797cfPPNXHvttUc8d9KkScTExLguKSkpHqsrqaLlJre4nHJ7RbhRy42IiIhXNcpws3DhQpYvX85rr73G5MmT+eCDD4547sSJE8nJyXFdduzY4bG6ouxBhIcEAlBgizQHNeZGRETEqxrl3lKpqakAdOnShd27d/PII49w2WWXVXuu3W7Hbrd7pS6bzUZydChbMgvIIZIYUMuNiIiIlzXKlpuDOZ1OSkpKfF2GS+WMqf3OcHNALTciIiJe5dOWm/z8fDZt2uS6nZaWxqpVq4iLi6NVq1ZMnDiRnTt38u677wIwZcoUWrVqRceOHQGzTs4zzzzDbbfd5pP6q1M5Y2pveeX+UlqhWERExJt8Gm6WL1/O4MGDXbfHjx8PwNixY5k6dSrp6els377ddb/T6WTixImkpaURFBREu3bt+Ne//sUNN9zg9dqPxLXWTYn5qpYbERER7/JpuBk0aBCWZR3x/qlTp1a5feutt3Lrrbd6uKr6SY4243t2llSM89GYGxEREa9q9GNuGprKbqnthcHmgFpuREREvErhxs0qu6XS8ivCTWkeOMp9WJGIiMjxReHGzSpbbrbkH9Tjp0HFIiIiXqNw42YJkXYCbFDsDMQZHGEOatyNiIiI1yjcuFlQYADxkWYwcXlI5f5S2b4rSERE5DijcOMBlV1TJUFR5kCxNs8UERHxFoUbD6gcVFwYUBFu1HIjIiLiNQo3HpBcEW5ybRpzIyIi4m0KNx6QVLGQ335nRbhRy42IiIjXKNx4QGW3VKZrf6ls3xUjIiJynFG48YDKAcV7yrS/lIiIiLcp3HhA5Zgb7S8lIiLifQo3HpBU0XKzu7SiW0otNyIiIl6jcOMBUfYgwkMCyUWzpURERLxN4cYDbDYbydGh5FiVs6W0t5SIiIi3KNx4SFJ0KDlquREREfE6hRsPSY45qOWmJBecDt8WJCIicpxQuPGQKi03AMXqmhIREfEGhRsPSY62U04QxbbKtW60eaaIiIg3KNx4SOVCfvm2SHNA425ERES8QuHGQyq3YMi2tL+UiIiINynceEhly02WQ/tLiYiIeJPCjYckRNoJsKnlRkRExNsUbjwkKDCA+Ej7gengarkRERHxCoUbD0qOOWg6uFpuREREvELhxoOSDt6CQS03IiIiXqFw40HJ0Wq5ERER8TaFGw+qsgWDWm5ERES8QuHGg5LUciMiIuJ1CjcelBwdSq5abkRERLxK4caDkmPsB7XcaONMERERb1C48SAzW6pib6mSHHA6fFuQiIjIcUDhxoOiQoMpD4k+cKBYrTciIiKepnDjYXExkRRadnND425EREQ8TuHGw7TWjYiIiHf5NNwsWLCAUaNG0bx5c2w2GzNnzqzx/E8//ZSzzjqLhIQEoqOj6d+/P9988413iq2jZK1SLCIi4lU+DTcFBQV069aNKVOm1Or8BQsWcNZZZ/Hll1+yYsUKBg8ezKhRo1i5cqWHK627JO0vJSIi4lVBvnzxESNGMGLEiFqfP3ny5Cq3n3jiCWbNmsXnn39Ojx493Fyde1Rd60YDikVERDzNp+GmvpxOJ3l5ecTFxR3xnJKSEkpKSly3c3NzvVGaS5VVitUtJSIi4nGNekDxM888Q35+PpdccskRz5k0aRIxMTGuS0pKihcrPGR/KXVLiYiIeFyjDTfvv/8+jz76KB999BGJiYlHPG/ixInk5OS4Ljt27PBilZAUbXeFG6fCjYiIiMc1ym6pDz/8kGuvvZaPP/6YoUOH1niu3W7Hbrd7qbLDJUTaya3olirNzyLUZ5WIiIgcHxpdy80HH3zA1VdfzQcffMA555zj63KOKigwAGdoDABl+Vk+rkZERMT/+bTlJj8/n02bNrlup6WlsWrVKuLi4mjVqhUTJ05k586dvPvuu4Dpiho7diwvvPAC/fr1IyMjA4CwsDBiYmJ88h5qIyiiCeSCs2i/r0sRERHxez5tuVm+fDk9evRwTeMeP348PXr04KGHHgIgPT2d7du3u87/97//TXl5OTfffDPNmjVzXW6//Xaf1F9bIZFmNleApoKLiIh4nE9bbgYNGoRlWUe8f+rUqVVuz5s3z7MFeUh4dFPYBUGl3p2GLiIicjxqdGNuGqOo2HgA7I48cDp9XI2IiIh/U7jxgpg4M1U9AAtK1HojIiLiSQo3XpDYJIZiK9jc0CrFIiIiHqVw4wXJMXZtnikiIuIlCjdekBR9YAuG4rx9Pq5GRETEvynceEFUaDD5tkgAcrL2+rgaERER/6Zw4yUlQdEA5OVk+rgSERER/6Zw4yXlISbcFOeqW0pERMSTFG68xAqNBaA0X1swiIiIeJLCjZcEhDcBwFmocCMiIuJJCjdeUrm/lKaCi4iIeJbCjZeERjcFIKhUm2eKiIh4ksKNl0RW7C8VUq7tF0RERDxJ4cZLYpokABDhzMfhPPJO6CIiIlI/CjdeEtPEtNxEU8C+/BIfVyMiIuK/FG68JCjCDCiOpoCMnEIfVyMiIuK/FG68JSwWgECbReY+LeQnIiLiKQo33hIcRpktGIDsrD0+LkZERMR/Kdx4UXFgxf5S2dpfSkRExFMUbryorGJ/qcIcdUuJiIh4isKNFzntMQCU5mX5uBIRERH/pXDjRZX7S5VrfykRERGPUbjxoqAIE260v5SIiIjnKNx4UWiU2V8q1JFLQUm5j6sRERHxTwo3XlS5M3gMBWTkFvu4GhEREf+kcONNobEAxNgK2J2jcCMiIuIJCjfeVLFKsVpuREREPEfhxpsqWm6ibQo3IiIinqJw400HtdyoW0pERMQzFG686aAxN2q5ERER8QyFG2+qaLmJppAMtdyIiIh4hMKNN1W03ATZnOTlaJViERERT1C48abgMKzAEADKCrJwOC0fFyQiIuJ/FG68yWZztd5EWflk5pf4th4RERE/pHDjZbbKGVO2Ao27ERER8QCFG2+rXOuGAnZrxpSIiIjb+TTcLFiwgFGjRtG8eXNsNhszZ86s8fz09HQuv/xyTjzxRAICArjjjju8UqdbHdRyo3AjIiLifj4NNwUFBXTr1o0pU6bU6vySkhISEhJ44IEH6Natm4er85DKtW60BYOIiIhHBPnyxUeMGMGIESNqfX6bNm144YUXAHjrrbc8VZZnHdRyk5ajAcUiIiLu5tNw4w0lJSWUlBwIEbm5uT6shiotN+qWEhERcT+/H1A8adIkYmJiXJeUlBTfFnTwbCmFGxEREbfz+3AzceJEcnJyXJcdO3b4tqCDW240FVxERMTt/L5bym63Y7fbfV3GAQe13OSVlFNQUk6E3e8/BhEREa/x+5abBqei5SbWVgigrikRERE382mTQX5+Pps2bXLdTktLY9WqVcTFxdGqVSsmTpzIzp07effdd13nrFq1yvXYvXv3smrVKkJCQujcubO3y6+bipab2IACAHbnFNMuIdKHBYmIiPgXn4ab5cuXM3jwYNft8ePHAzB27FimTp1Keno627dvr/KYHj16uK6vWLGC999/n9atW7N161av1FxvB+0tBZZabkRERNzMp+Fm0KBBWNaRd8aeOnXqYcdqOr9RqGi5CcRJBMUKNyIiIm6mMTfeFhwOAcGAZkyJiIh4gsKNt9lsWutGRETEgxRufKFyrRtbARm52oJBRETEnRRufKGy5UbdUiIiIm6ncOMLFS030bYC9uaX4HA28kHSIiIiDYjCjS9UtNw0sRXgcFpk5qtrSkRExF3qFG7eeecdZs+e7bp9zz33EBsby6mnnsq2bdvcVpzfqmi5aW43oebP/YU+LEZERMS/1CncPPHEE4SFhQGwZMkSpkyZwlNPPUV8fDx33nmnWwv0SxUtNy3DTLjZtCffh8WIiIj4lzot4rdjxw7at28PwMyZM7nooou4/vrrGTBgAIMGDXJnff4pNAaApGAzmHjz3gJfViMiIuJX6tRyExkZyb59+wD49ttvOeusswAIDQ2lqKjIfdX5q4puqbhA0x2llhsRERH3qVPLzVlnncW1115Ljx492LBhAyNHjgTgjz/+oE2bNu6szz9VdEtFY1psNu9VuBEREXGXOrXcTJkyhf79+7N3714++eQTmjZtCpiNLC+77DK3FuiXKlpuwhx5AOzIKqS4zOHDgkRERPxHnVpuYmNjefnllw87/uijj9a7oONC5eaZJTlEhwaRW1xOWmYBnZpF+7YuERERP1Cnlpuvv/6aRYsWuW5PmTKF7t27c/nll7N//363Fee3KlpubMXZtE+IANQ1JSIi4i51Cjf/+Mc/yM3NBWD16tXcddddjBw5krS0NMaPH+/WAv1SRcsNznI6NQ0ENKhYRETEXerULZWWlkbnzp0B+OSTTzj33HN54okn+OWXX1yDi6UGIZFgCwTLQacmTkDhRkRExF3q1HITEhJCYaGZxjxnzhzOPvtsAOLi4lwtOlIDm83VenNCdDmgtW5ERETcpU4tNwMHDmT8+PEMGDCAn376iWnTpgGwYcMGWrZs6dYC/VZoLBTuo1V4GQBb9ubjcFoEBth8W5eIiEgjV6eWm5dffpmgoCCmT5/Oq6++SosWLQD46quvGD58uFsL9FsVLTeJwUWEBAZQUu5k534tgCgiIlJfdWq5adWqFV988cVhx59//vl6F3TcqJgxFViSQ2p8K9bvzmPz3nxaNQ33bV0iIiKNXJ3CDYDD4WDmzJmsXbsWgJNOOonzzjuPwMBAtxXn1ypnTBVl0z6xM+t357FpTz6DOyb6tCwREZHGrk7hZtOmTYwcOZKdO3fSoUMHACZNmkRKSgqzZ8+mXbt2bi3SL1W03FCcTbvESEBr3YiIiLhDncbc3HbbbbRr144dO3bwyy+/8Msvv7B9+3ZSU1O57bbb3F2jfzqo5aZdxUJ+mg4uIiJSf3VquZk/fz5Lly4lLi7Odaxp06Y8+eSTDBgwwG3F+bWDWm7aV7TcbNqbj2VZ2GyaMSUiIlJXdWq5sdvt5OXlHXY8Pz+fkJCQehd1XDio5aZtfCQ2G2QXlpFVUOrTskRERBq7OoWbc889l+uvv55ly5ZhWRaWZbF06VJuvPFGzjvvPHfX6J8OarkJCwmkRWwYoK4pERGR+qpTuHnxxRdp164d/fv3JzQ0lNDQUE499VTat2/P5MmT3Vyin6psuSnOAajSNSUiIiJ1V6cxN7GxscyaNYtNmza5poJ36tSJ9u3bu7U4v1bZclOUDUD7hEjmrd/L5j3ahkFERKQ+ah1ujrbb9w8//OC6/txzz9W9ouOFq+UmGyzLNR1cLTciIiL1U+tws3Llylqdp5k+tVTZcuMohbIiV7fUZo25ERERqZdah5uDW2bEDexRYAsEy2GmgyfEA7Azu4jC0nLCQ+q8eLSIiMhxrU4DisUNbDaIMIGG3z+hSUQIcRFmGv2WvRp3IyIiUlcKN750asVqzt8+CGs+o32CtmEQERGpL4UbX+p/M/S+BrDg0+sYHJEGaK0bERGR+lC48SWbDUY8BScOh/Jirt4+kTa2dIUbERGRevBpuFmwYAGjRo2iefPm2Gw2Zs6cedTHzJs3j549e2K322nfvj1Tp071eJ0eFRgEF78FzXsQWpbN1OCnyNy909dViYiINFo+DTcFBQV069aNKVOm1Or8tLQ0zjnnHAYPHsyqVau44447uPbaa/nmm288XKmHhUTA5R9RHp1Cm4Dd3J/zKOXFar0RERGpC5tlWZaviwCzPs6MGTM4//zzj3jOvffey+zZs/n9999dxy699FKys7P5+uuva/U6ubm5xMTEkJOTQ3R0dH3LdivnnvXkThlMrK2AgtThRPz1fQgI9HVZIiIiPncsv78b1ZibJUuWMHTo0CrHhg0bxpIlS3xUkXsFJHbg/6IfosQKJiLta/h6IjSM7CkiItJoNKpwk5GRQVJSUpVjSUlJ5ObmUlRUVO1jSkpKyM3NrXJpyEqa92N82U3mxk+vw5LaddmJiIiI0ajCTV1MmjSJmJgY1yUlJcXXJdWofWIks52n8HnS382Bb++HP2b4tigREZFGpFGFm+TkZHbv3l3l2O7du4mOjiYsLKzax0ycOJGcnBzXZceOHd4otc4q95h603EO9L3eHPz0BtjmH11vIiIintaowk3//v2ZO3dulWPfffcd/fv3P+Jj7HY70dHRVS4NWTvXKsUFWMMmQYdzwFECH14GmRt9XJ2IiEjD59Nwk5+fz6pVq1i1ahVgpnqvWrWK7du3A6bV5aqrrnKdf+ONN7Jlyxbuuece1q1bxyuvvMJHH33EnXfe6YvyPaJNfDgBNsgrKWdvQTlc9Aa06A1F++G9iyB/j69LFBERadB8Gm6WL19Ojx496NGjBwDjx4+nR48ePPTQQwCkp6e7gg5Aamoqs2fP5rvvvqNbt248++yzvPHGGwwbNswn9XuCPSiQVnHhQMU2DCHhcPk0aJIK2dvg/UugVBtrioiIHEmDWefGWxryOjeVrn3nZ+as3cNjo0/iqv5tzMF9m+GNoVCUBW1Og8s/MsHH1/ZtBnsURCb6uhIREfFjfrvOzfGiXcWg4s0H7zHVtB1cMR1ComDrQvjwcigr9lGFFfauh1f6w9sjtR6PiIg0GAo3DVDloOJNew/ZgqFlL7hyOgRHwJYfYNoVUF7igwor/PiSGey8byPs/sN3dYiIiBxE4aYBqpwOXu3u4K1OgSs+huBw2DQHPhoL5aVerhDI2w2/TTtwe/PcI58rIiLiRQo3DVBly83u3BLyissOP6HNALjsQwgKhQ1fwfSrwVHNeZ7083/AUQq2ir2vNnko3JQWwP6tnnluERHxSwo3DVBMWDAJUXbArHdTrbZnwKXvQ6Ad1n0Bn1wLjnLvFFhaAD+/Ya6feb/5un2JZ2ZxfXIdvNgTti9z/3OLiIhfUrhpoNonVDOo+LCThsCY9yAwBNbMhJk3gtPh+eJWvW/W3WmSCgPugJhWphVn6yL3vk5hlmmZshympUhERKQWFG4aKNe4m0MHFR/qxLPhL+9AQBCs/hhm3ezZgON0HNjMs//NEBBoQhaYMUDutOEbsJzm+prPTKASERE5CoWbBqpdQgRwhEHFh+o4Ei5+y4x/+fUD+Px2cDo9U9i62bA/DcKaQPfLzTFXuHHzuJv1sw9cd5TA75+49/lFRMQvKdw0UO0TowDYfLSWm0qdR8NF/wFbAKz8L3x5l2fWnvnxJfO1z7UQYgIYqaeblqOszZCV5p7XKSuGTd+b613HmK+//Nc9zy0i0lBl74CM1b6uotFTuGmg2iWa4LBtXyGl5bVshTn5IrjgdcAGy9+Cr+5xb8DZvgz+/MmM8ancsRwgNAZa9jXX3TUlPG0BlBVAVHMY9gQEBEP6Kv2nFxH/VVpgVqJ/7TRYM8vX1TRqCjcNVHJ0KJH2IBxOi237jmEWUtdLYPQUwAY//Ru+ud99AWdJRatN1zGHb7fQ/kzztbK1pb4qu6Q6jICIeNP1BrDyf+55fhGRhmb525CfAVjw6fWaJVoPCjcNlM1mc427qXXXVKUeV8CoF8z1pVNg4bP1L2jfZlj7hbne/5bD728/1HxNm1//RQWdTlj/lbleGWp6/NV8/W2ab1dlFhHxhLIiWFzxczumFZQXwweXmp+9cswUbhow1zYMtRlUfKheY2HE0+b69/+EzfVsUVn6CmDBCcMgsePh9yd3g/B4KM03XVf1sWsl5O82+2i1Oc0ca3em6aIqyoL1X9bv+UVEGpoV70DBHhNsblwIzXuYn3f/uxgKMn1dXaOjcNOAtatpG4ba6Hc99LwKsMwifzl/1u15CrMOdAedWk2rDUBAgAkgUP9ZU5VdUu2HQJC94vkDD8zOWvle/Z5fRKQhKSuGxZPN9dPuhLBYuPwjiG0FWVtMC05ZkS8rbHQUbhqwyrVujrhKcW2MeBqadYPCfXXfh+rnN6G8yDxPZUtKddy13s26ipaZjudUPV4ZbjbNrXtQExFpaFb+F/LSIboldL/CHItMhCs+gdBY+PNn8weqNxZp9RMKNw1YZbfU5r35OJ11HBQcHAqXvGtmNO1cDt/cd2yPLyuGn14310+9DWy2GgquaLnJ+A3y99St3qwtsHetWbPnhLOq3te0HbQeCFiw6oO6Pb+ISENSXgKLnjfXB95xoLUaIOHEim12Qsw2O98+4JMSGyOFmwasddNwggJsFJY6yMgtrvsTNWkDF1ZsX/Dzf+C3j2r/2N+mQcFeiEkxa+nUJDIRkrua63Ud41M5kLj1qWahwEP1uNJ8XfWe5xYqFBHxllX/g9ydENXswMSJg7UZAOe/aq4vfQWWvurd+hophZsGLDgwgDbxx7BScU1OHAan/8Nc//x22L3m6I9xOg9stdDvRggMPvpj6rta8ZG6pCp1Hm0GGu/fCtsW1+01REQagvJSWPicuT7gDtPSXp0uF8PQR8z1ryfC2s+9UV2jpnDTwB3TNgxHM2gitB0EZYXw0V+hOLfm8zd9B5nrwR5dMTC5FiqnhG/+/thbVgqzzO7iYNa3qU5IOHS5yFzXwGIRacx+/QBydkBkkpnhWpMBd0Dvv+GaILLjZ29U2Ggp3DRwBwYVuyHcBATCRW9CdAvYt8lsslnTAn+VWy30Ggeh0bV7jZZ9ISQSCjMh49djq2/jt2YH8MSTTFfakVQ23a6ZBcU5x/YaIiINgaPswBpkA26H4LCaz7fZzASRE4ZVrIEzxoxRrIvjYGCywk0D176+08EPFRFfsYt4MKz97EC306F2rYStC82eUf1urP3zB4VA6hnm+rF2Ta2rmAJeuXDfkbToBQkdzQwuf9pMM3cXLH0N3hphll/P3OTrikTEU377CLK3QUQC9Lq6do8JDDKbJFfOgH3vYijYV/Njykvgz+VmrM70v8HkLvBYU7+flKFw08AdPGPKbVL6wPBJ5vp3D8G2Hw8/58eXzdeTL4KYFsf2/O3rsN5NWfGB8zscJdzYbAdabxp711TOnyZgvnk2PNcJvr4Xtv9oZpy9c65WJxXxR45yWFCxyOqpt5ru9tqyR8LlH5vF/rI2w4eXHVgDx7Ige7v5o+/riWafqkkt4Y0h8PUEczx7O2CZnzX5e93+1hqKIF8XIDWrDDeZ+aVkF5YSGx7inifucy3sWAarP4aPx8ENCyEqydyXvR3+mGGuV7fVwlGLrhhU/OdPZlxPbbq0ti6s2CizmVmZ82i6joE5D8POFWZwdFLnY6/TV/ZvM61mf8w00/MPltIPOo0yiybuXQtTz4Fxs800eBHxD79Ph/1pEBYHva859sdHJcEVH8NbZ5uf4//7i1nu48+fzeruhwpvCi37QMve5ut3D0H6r+brBf45+0rhpoGLsAfRLCaU9JxiNu/Np1frOPc8sc1m9p/K+N38Ep1+NVz1mWn2XPqaGfvSdhA063rszx2XCnHtzF8VaQug07lHf8y6gzbKrGktnUqRCXDicLP2w8r3YPgTx16nN2WlmTFCa2bBrl8OusMGrfqbWWCdz4Po5uZw10tNy83edTD1XBj3hQKOiD9wOg5qtbnFtMTURWJHswbOu+ebPw4rBQRBcpeKMFMRaJqkVv25es5zplXn1/eh51/N0ht+RuGmEWifGEl6TjGb9rgx3ACERMCY/8K/B5tp1XMfhdPugl/eMff3v7Xuz91+CPy02axWfLRwc/BGmR2OMAW8Oj2vMuHmtw/NNMkgN7VquVPOTph5owl5lWwB0HqACTSdRkFU8uGPi0yAsZ+bYJO5Ht4ZZQJOXFvv1S4i7vfHDDOhI6wJ9L2+fs/VZiBc+j/T3ZR0MqT0NeNxjjY4uWVvMztrxVSYfRfcsKB2S300Ihpz0wgcGHdTj20YjiT+BDi/YlDxjy/CJ9eYzS8TOx9Ys6YuXFPC59Y8IwsgfSXkZ5hZVqk1bO9wqHZDIDLZDKzb8HXda/WUtAXw+unmqy3ADLQ+5zm4a70JKn2vqz7YVIpMNAEn/kSzyNfUUaYFSEQaJ6cT5j9lrp9yM9ij6v+cJw6DC/8NA26DVqccPdhUGvKw6RbbswaWvV7/OhoYhZtGoN4baB5N59EHxtZU7gvV/5badQ8dSZuBZsnw7O3mr5SaVC7cd/BGmbURGATdLzPXV/63bnV6gmXBosnw7mgzJT6pC9y6AsZ+Bn2uMaGltqKSTMBpegLk/mlacPZv81jpIuJBa2ZWrB0WYzY29qXwODjrUXN93iQzW9OPKNw0Au09MWPqUEMfgVYV/a6RSWZFzPoIiTBjSeDos6bWV4SbY+mSqtS9YjuGTXMaxn/O4hyYdqUZ7Gw5odvlcO139etOikquGHPT3iz4NfVcBRyRxsbpPDDW5pSbzABgX+t+pVmbrDT/2PcdbOAUbhqByrVudmQVUlzmocWXAoPhL1PNjrSjpxxbC8qRVHZrba4h3GSlmWbR6jbKrI349iaUWU6z2qcv7V5jxi+t+8K0Wp37PJz/Su2biWsSlQxjvzADtXO2m8HG2dvr/7wi4h3rvjA/6+zRcMoxrB3mSQEBcM6zptv8jxl13xOwAVK4aQTiI0OIDg3CaUFapgfG3VSKSjK/jOsSMqpTOe4mbaFZx6Y6B2+UGV7HwdKVm2mufO/o43s8ZfV0s5ZE1maIbglXf22WSq9P196hopsdGFScvd204GTvcN/zizQ0cx6BN86C3HRfV1I/lnVgrE2/G6rfFNhXmnWFvjeY67PvNov++QGFm0bAZrO5dxsGb0nsbNatKS86sGfUoVxdUkdZuK8mnUebwchZW6pfkNCTykvhy3vMQOyyQjN9/oYF0LKXZ14vurlpwWmSalY3fedcsxCgiL/Zv82MXfvzJ/j0usa9ZcD6L2H3avNz6pS/+7qaww2eaIYjZG02E0v8gMJNI+H2bRi8wWaDdpWrFc85/P7CrANh5GhbLtTEHgknXWCue3PF4tx0Ey5+qphpcNrdcOWnENHUs68b08Is7Nck1eyOPvVcM+VcxJ8sfwuoaInduhDm/8un5dSZZR2ove91dW+h9qTQGBhWsVbYgmfMz5VGTuGmkaicDt6owg0cNO6mmr7cjd/VbqPM2qjctXzNzKPvdu4OWxeZad47lpmZD5d+AEMeNJuTekNMC9NF1aSNWel06khY+Jz5nuam+657TsQdyorhl3fN9a5jzNf5T8GWeT4rqc42fmtWAw4Or9uK795y8kXQ5jSzKedXE3xdTb0p3DQSB7qlPDjmxhPaDgZsZiDdobOZ1h+0KnF9texj1oMpKzywdYQnWJbZLf2d86Bgjwlm1/9Qv5anuoppabqoYlubv7TmPgr/uxie6whPtzPTxr++D1a9D+m/+U1fuhwH/pgBRVlm/NroVyr+eLHgk+sgr5rtBRqqgn3ww/+Z632uMRsXN1Q2mxlcHBAMG746sERHI6UVihuJypabLXvzcTgtAgPcOFDVk8LjzC7eO5ebKeE9Kza8LC85MEXcHcHAZjMDi797yKx502ts/Z+zOsvfgm8fMNe7joFzJx/bpnfuFpsC186BVf+DjNVmO419G83ChmkLqq6MHBBkAmDSyZB0kpmBFRZnPqOwJuarPcbMoBDfsCzz2eWlmxa4vIMuuelmFe5znjcrWPuzn/9jvva+2qxnNfxfZmfrPWvg02vhrzO910paF0X7zYa4S18106yDwuDU23xd1dEldDBbQix6Hr6614wh9OXPt3pQuGkkUuLCCQkKoKTcyc79RbRq2oj+wbUfYsLN5oPCTdpC858+qhk0q8VGmbXR7TKY86jZPG7POrP3ijvt/MXsrAswaCKcca97Z0PVVWQiDLzzwO2yItizFnb/Abt/N4Fn92qzBs+eNeay+gjPZQswQccVeg4KP3FtIbmr2aQ0JMIrb81tyopN+Gve3ffLzDudZj+37UsgcxPk7YK8DBNe8jPAUVrz43PTTZekO5YYaIh2/mI2xA0MgZ4Vf6SEhJulKv49yAT2Bc/AoHt9WWX1inNh2Wvw48tQkmOOJXcx4exYFu/0pdP/YWZ/5myHhc+a7vZGqEGEmylTpvD000+TkZFBt27deOmll+jbt2+155aVlTFp0iTeeecddu7cSYcOHfjXv/7F8OHDvVy1dwUG2GgbH8G6jDzWpOc2snAz1Ayo2/yDmfEQEFi1S8pdLQWRiWYzzfWz4fPb4apZEBzqnucuzIKPxppfPB3OaTjBpjrBYdCip7lUsiyzhUNl0NmzzqyeXJhl/soszDK7sltO03JQuA/2HekFbGZBweQuFZeu5mvlrvINScE+WP4m/PRvKNgLCR1h5DPHts1HfZWXwK5VsP1H2LYEdiw1QbMmEQmmZS2qufka3dzs7Pz9P80fCjNugIun+mcr289vmK+dz6/aQpXQwWxfMvNGmP+kWT7Cm59jTUoLzL+xxS+Y/09gZosOmggdz21cn1NIBAx/EqZdYd5Pt0vNNj2NjM2yfDvycNq0aVx11VW89tpr9OvXj8mTJ/Pxxx+zfv16EhMPT7r33nsv7733Hv/5z3/o2LEj33zzDePHj+fHH3+kR4+jtwDk5uYSExNDTk4O0dHRnnhLHvPIZ38w9cetdEyO4vNbBxIc2Ej+wzjK4em25gf6NXNMN9XznU1T+xXT3beuDsDeDWa325Ic88Px4rfr/4PF6YQPLoWN35gBvNfPh7BYNxTbwJSXHAg7RVkV1yu+Fu4zO5RnrIb8I4x5iEisCDsnm8DTdpDvxhhkbjTdAr9+YAZIHqrLX+Dsf9a8t1ddFeea6cvblpjWmZ0rDq8hOAJS+phNDqNbVA0ykUlH3gR262KzrYezDAbccWD5fH9RmAXPdTLfr2u+MxtBHmrmzbDqPfN9unGRb1tEyopMV/Wi5014BrNVyqAJcNKFjSvUHMyy4P1LzGDotoNMN2AD+GPuWH5/+zzc9OvXjz59+vDyyy8D4HQ6SUlJ4dZbb2XChMNHbDdv3pz777+fm2++2XXsoosuIiwsjPfeO/o04MYcbrIKShny7Dz2F5YxYURHbjyjna9Lqr2ProI1s8xfMiecDf8ZbNZ8uGeLe1ZDPljaAvjvheYXwKm3ml9i9bHgGfj+cQi0m60UmnVzT52NVd5u0/qTcdAlcyOuabuVwpqYfbGSu3inLssys9iWvFx1I9Vm3c2/g9QzzB46lVOMQ6Jg8H1mZ+bAejZi714Dv74PW+abrkDLWfX+8HizqWHrU83X5K517x77dRrMqNiXaNQL0GtcvUpvUBa/YMbNJXc160VV9wu1tAD+c6YJ220Hm+UXvB0iykvMbK4Fz5iuRDB/+JwxwQTn+v57agiy0uCVU0zQvPgtM5vKx47l97dPP4HS0lJWrFjBxIkTXccCAgIYOnQoS5ZUv+hbSUkJoaFVuxrCwsJYtGjREc8vKTkwSyQ31wvThD0kLiKE+8/pzN0f/8rkORs4p0szUuIaSfdU+6Em3GyaA87yimPHuFFmbaWeblZa/vQ6M7MptrVZX6Iutsw/MNvhnGcUbMB0P0UlHViBGswvnD1rD4SdLT+YRRXfHW1mdCV19lw9jjIzu2bJy2bKLQA20+XZ/xYTKCp/SZ77nBn3Nfsu06LyzUSzNtI5z0Lr/sf2usU58Psn5vE7V1S9L7Z1RZDpb742be++v3y7jTHT/+dNgi/GQ2yrA+tJNWZOB/z8prne97ojf79CIirG3ww2/84WPWvGiXiDZZkJC/P+ZTayBYhJMa/f/XLfj+dyp7hUGDge5j1hZl22PwtCG0+DgE9bbnbt2kWLFi348ccf6d//wA+We+65h/nz57Ns2bLDHnP55Zfz66+/MnPmTNq1a8fcuXMZPXo0DoejSoip9Mgjj/Doo4c33TbGlhsAy7K47D9LWboli0EdEnh7XB9sDaC58KhydpquKFuA+WG8fytc8Lrpz/WUBU+bMQq2ALj0/WOfcp67y6xlU7D3wJ5bjeF73RAUZZtgk77KjB8ZN9uMmXDra+yHFe/AstfNoFwws1K6X25WgY1vf+THOp2w8l2zvH/lGIlul8FZj9XczWFZsG0x/PJfE9bLi8zxgCDz76vz+SbMRDd3xzusuY4ZN8Bv08xeRX/7xrMB0hs2fAvv/8UsKDd+3dFn6ax8D2bdbP5/j/0C2gzwfI1zHjFdUGAmQ5x+N/S46sjdiI1dWTG82t/8odLlEjj/VZ+2Sh1Ly02j6xB84YUXOOGEE+jYsSMhISHccsstXH311QQcoVly4sSJ5OTkuC47djTuvXhsNhv/d0EXQgIDmLd+L1+uzvB1SbUT0wISOpnm+v1bKzbKPNuzr3na3WZ9DMsJ0/9mZmHUlqPMPKZgr5k6PfIZBZtjERYLf51huqQK9po1dzI3uue5nQ7THfDcSWb39bxdZvzFmQ/AnX+Y1pmagg2Yboxe4+DWXypm5NjM+JyXesOyf5txYgfL3WVe88UeMPUc+O1DE2wSOsLZ/2d+GY95D7pc7PlgA+bf4nkvQesBUJJrxkc0pvVfqlM5/bv7lbWbftz9Cuh6qfn//ck1UJDp2fqWvnYg2Jz5ANy2Evpc67/BBsyEjHOeMwFy9Ucw7UooLfR1VbXi03ATHx9PYGAgu3dX/U+5e/dukpOrH+iXkJDAzJkzKSgoYNu2baxbt47IyEjatm1b7fl2u53o6Ogql8auXUIkfx9sxts88vkf5BaX+biiWqpcrRjqt1Fmbdls5j9muyFmcb/3L6n9suJzHjGDQe3RcMm7jXatB58Kj4OrPjPhMH+3CTj7NtfvOfMy4L/nmzFQZQVmEcXRr8Adq03XwLFufREeB+e9aNYKatbdDET/6h/wn0Fma5A1n8H//gLPn2Rec3+aGavTc6wZHP/3pWZdEF+sOxNkN4GqaXvI2QEfjGk0v3gOk5VmVtcGs9hdbVQuOhd/opmcMOMG0yLnCb9/emAZiDMfNP/W/HUq/qHaDYZL/gtBoWZxv3fPM7MQGzifhpuQkBB69erF3LlzXcecTidz586t0k1VndDQUFq0aEF5eTmffPIJo0eP9nS5DcpNg9rRNj6CvXklPP31el+XUzsHh5v6bJR5LAKD4ZJ3IKmiBeF/fznQDXEkaz4z4zfAdEU1bUQDtxua8DgzJT+hk/kF9M4o84usLjbOgVcHmAHjwREm1Ny0GHpcUf+xWy17w3Xfm1+WoTFm3NDbI+Cjv5oZI5bTtJKc/yrcvd4EopQ+vm/NC4+Dyz8y6xHtWtl4N5hc/iZgmT9EjuX/mz3SjL8JCjXj+X58wf21pS0wwQkL+lwHp93l/tdo6Dqda/4fh8aadcTeOttsbNqA+bxbavz48fznP//hnXfeYe3atdx0000UFBRw9dVXA3DVVVdVGXC8bNkyPv30U7Zs2cLChQsZPnw4TqeTe+65x1dvwSfsQYH884KTAXhv2TZ+2X6UX9gNQatTzQq4tkDvbldgj4IrPjJTbjM3wIdXHnkrgn2bTT8+mMGonc/zXp3+KiIexn5m/sLO3WkCzrH8YHSUmRk0/7vIrM2T1AVumG9CjTvDRUCg6Wa49Rez2jVAZLJZIPHWX+DqL814noa2gGHTdnDZB2bRu3VfmO9VXTgdZlD4oV1ynlZWdGDD27oM/E86CUY8Za7PfdxMwXeXjNXw4RVmfatO58GIf/k+0PpKq1Pgmm/NAOp9m+DNs8y2Lg2Uz8PNmDFjeOaZZ3jooYfo3r07q1at4uuvvyYpySwItn37dtLT013nFxcX88ADD9C5c2cuuOACWrRowaJFi4iNjfXRO/CdU9vFc1HPllgW3PfpasocHmqSdZfgUBj3uZkeXN+NMo9VdHO44mPTzbRtEcz8++FN2GVFZsp6Sa6Z5TL0Ee/W6M8iE83nXtmF8s4oyPnz6I/bvw3eGm6mCIP5y/naOZ5dVCwi3rTY3Z9hxvAMfaTht961OsW0KoFpdfzpP7V7XFG2mfH16fVmP7JXTjF/ldfms3GX3z8xrakxreo+Dq/nVWYKtuUw42+yt9e/rv3b4L2LzM+D1gPhwv807C0fvCGhgwk4iSeZrua3RzbYzUx9vs6NtzXmdW6qc/DaNxNHdOSGxrT2jS9s/sFsLuksN9Mchz584L7KxcEiEuCGhRDdzHd1+qvcXeYH4v40aJJqWkOONAB3zSyYdasZBxMaA+e9rJa0o6lck8kWAJdNgxOrCQuZm8w6QBu+NuOKrGq6scLj4S9vm2UVPMmyzJYK6atMiDx4G5FjVZJnnmvfJtNtOeRBs4ZRXQJJwT4T8vZtMr/Ir/7SPxfurKviHNOitXWh2WjzgtfMYHoP8+vZUlJVXEQI943sBMDkORvZkdVIBxR6S7vBMOpFc33Rc7D8bXP9l/+aYGMLMAtWKdh4RnRzsy9SbGsTcN4ZZQYJH6ysyKzf8tFVJti07GPCpoLN0Z12l5ltZDlh+tWmW8VRZtZr+vo+eLEnvNwLvr3f/GKyHGbG14Db4eqvTPdbchfT/ffuaFj8ogkgnrJzhQk2gXYzpbo+7FFmxfNW/c1g868nmK6TjN+P7XlKC8zkg32bTBfMldMVbA4VGgNXfgInXWAWS/3kGrOmWAOilhs/YFkWl/57KcvSshjcIYG3GsvaN770wySzP40t0PzF+MP/mZU4z3zQrF0hnpW9Hd4+x2zOF3+iWQcnMtFsnzH9arPKL5gtBs58wL8WR/O08lIzPiltgVkl2ukwXSuVAoKhzUCzD9uJw8xibQerDJe/vm9udz4fRr9swoO7fXqDmVbf7TLz1787OJ2w4m0z47Ek16xBdOptcMY9R5/h5CiDDy83g8jDmpj1g9y9PpM/cTpNUF76irl9ys1mRXgPrRjdqLZf8DZ/DDcAm/bkM+KFBZQ5LF65oicju6jloUaWZcbdVP4AB/PD/tIPGu9+MI1NVppZMyZ3p5lN1ftvZt2askLTLXLh61VXQZbaK8qGN8+GzIqZlBEJcMIwE2baDT56ULEsM4PpqwnmL/P4DnDp/9w71qkg0+wj5SiFa7+Hlr3c99xgukC//IcZZA0Q185sV3GkzTYtC2bdYlpwg8LMIPjq9raSqizLtNp8V7F7+MkXmfFfHlh9XuGmBv4abgCe+24DL87dSGKUnTl3nUF0qP7ardHBf+HGtjIbYnp67R2pat9mE3DyDkwaIPUMuPDfntnU8niSt9tsS9GyNzTvWbfQvuMn0z2Yl27W97ngVeg0yj31LXwO5j4KzXvA9fPc85zVWfs5zL77wB5QPf4KZz9uWmYONvdxWPiMac299H3oMNxzNfmj3z6CmTeZ8YxtTjNhODTGrS+hMTfHqb8PakdqfAR78kp45ptGsvaNLwWFmB9iI58x3SIKNt7XtJ1ZOj8y2Yx3OvMBs7Kxgk39RSXBKTeacFPX1siUvmYDy9YDoTTPrFA755H6r6XjdBwY79anjvu+1VanUXDLT6ZlEMzeUC/3NQvzVf5tv+zfJtgAjJqsYFMXXS8xM1JDIs14rrdHQv5en5Wjlhs/8+OmTC5/Yxk2G8z4+wC6p8T6uiSRoyvONeMjYlr6uhKpjqPMhJrKxS3bDoKL3jr2FaErrf8KPrjUtJ6MX+u91X63LYHPbzPrXYHpim4/1HRfYcHgB+AML23C6a/Sf4X3LobEjmaAtxu7p9Rycxw7tX08F/ZsgWXBxE9XU97Q174RAbPbsIJNwxUYDMP+z8wkDI4wa5v8+4xj26/tYJXr8PS40rvbGLTuDzcugjMmmIHVG76GL+/GrD58rSYTuEOzbmYtqjHveWTcTW0p3Pih+0d2IjY8mLXpuby9eKuvyxERf3HyRXDdXDM4N2cHvDUMfngC9h5DN/i+zbB5LmCD3rXcR8qdguwweKIJOSn9zLFO55lVjjXL1D2atHb7eJtjpW4pP/XRzzu455PfCAsO5KvbT6NNfANbMl5EGq/iHJhxE6yffeBY/IlmfEunUWYT0iMFha/vg6VTzGrEV3zslXKPyOmEfRuh6QmaJdkIaLZUDY6XcGNZFmP+vZSf0rKItAfxj2EduPKU1gQG6C8TEXEDpxNWf2S2T9j8g5kyXimm1YGgk9L3wCrBpYXwXEcTji7/uPoVlEWOQOGmBsdLuAHYmV3ELe//wsrt2QB0S4nliQtO5qTmvm0uFBE/U5wDG78zW2ZsmmPWKqoUkQgdzzFBZ38azL7L7C1360q1lsgxUbipwfEUbgAcTov3f9rOU1+tI6+knMAAG9cMTOWOoScQHhLk6/JExN+UFsLm7836Muu/MltoHOqsx2HAbd6vTRo1hZsaHG/hptLu3GIe+3wNs1ebxdJaxIbxz/NPZnDHRB9XJiJ+q7zUrHmy9nOzUnDBXrBHw+2/al0pOWYKNzU4XsNNpblrd/PQrD/YmV0EwDldm/HwuZ1JjA71cWUi4tecDjN1PDzOLN4ocowUbmpwvIcbgIKScibP2cCbi9JwWhAVGsS9wztyed9WBGjAsYiINEBaxE9qFGEP4v5zOvPZLQPp2jKGvOJyHpj5Oxe/9iPrM/J8XZ6IiEi9KNwcx05uEcOMvw/g4VGdiQgJ5Jft2Zzz4kJemLMRh/O4atATERE/onBznAsMsHH1gFS+G38GZ3VOotxp8fycDYx7+yf25Zf4ujwREZFjpnAjADSPDeM/V/Xm2b90IzQ4gIUbMznnxUWs2Jbl69JERESOicKNVHFRr5bMvHkAbRMiyMgtZszrS3lj4RaOs3HnIiLSiCncyGE6Jkfz2S0DObdrM8qdFv+cvZYb31tBbnHZ0R8sIiLiYwo3Uq1IexAvXdaDx0afRHCgjW/+2M2olxbxx65qVhsVERFpQBRu5IhsNhtX9W/DxzeeSovYMLbtK+SCV37kw5+2q5tKREQaLIUbOaruKbHMvm0gZ3ZMpLTcyYRPV3PXx79SWFru69JEREQOo3AjtRIbHsIbV/XmnuEdCLDBp7/s5Pwpi9m8N9/XpYmIiFShcCO1FhBg4++D2vP+daeQEGVnw+58zntpER8v34FTi/6JiEgDoXAjx+yUtk2ZfdtATmkbR0Gpg39M/41zXlrED+v2aCyOiIj4nMKN1EliVCjvXdOPe4d3JCo0iLXpuVw99WfGvL5UC/+JiIhPaVdwqbfswlJenb+ZqYu3UlLuBGBopyT+MawDHZKjfFydiIj4g2P5/a1wI26TnlPEi3M38tHyP3E4LWw2uKBHC+4ceiIpceG+Lk9ERBoxhZsaKNx43ua9+Tz37QZmr04HIDjQxhX9WnPz4PYkRNl9XJ2IiDRGCjc1ULjxnl93ZPP0N+tZtCkTgPCQQK49rS3XnZZKVGiwj6sTEZHGROGmBgo33rdoYyZPfbOO3/40WzckRNl56bIenNK2qY8rExGRxuJYfn9rtpR43MAT4pl18wBevaInqfER7M0r4Yo3lvHvBZs1dVxERNxO4Ua8wmazMaJLM2bfNpALerTA4bR44st13PTeL+Rpt3EREXGjBhFupkyZQps2bQgNDaVfv3789NNPNZ4/efJkOnToQFhYGCkpKdx5550UFxd7qVqpj/CQIJ67pBuPn38ywYE2vv4jg/NeXsz6jDxflyYiIn7C5+Fm2rRpjB8/nocffphffvmFbt26MWzYMPbs2VPt+e+//z4TJkzg4YcfZu3atbz55ptMmzaN++67z8uVS13ZbDb+ekprPr7xVJrHhJKWWcD5UxYzc+VOX5cmIiJ+wOcDivv160efPn14+eWXAXA6naSkpHDrrbcyYcKEw86/5ZZbWLt2LXPnznUdu+uuu1i2bBmLFi066utpQHHDklVQyu0frmThRjOj6qr+rXngnM6EBPk8d4uISAPSaAYUl5aWsmLFCoYOHeo6FhAQwNChQ1myZEm1jzn11FNZsWKFq+tqy5YtfPnll4wcOdIrNYt7xUWEMPXqvtx2ZnsA3l2yjUteX8Ku7CIfVyYiIo1VkC9fPDMzE4fDQVJSUpXjSUlJrFu3rtrHXH755WRmZjJw4EAsy6K8vJwbb7zxiN1SJSUllJSUuG7n5ua67w2IWwQG2Bh/dge6t4rljg9XsWpHNue+tIiXLuvBgPbxvi5PREQamUbX9j9v3jyeeOIJXnnlFX755Rc+/fRTZs+ezeOPP17t+ZMmTSImJsZ1SUlJ8XLFUltndkxi9m2ncVLzaLIKSvnrm8uY8sMmnE5NFxcRkdrz6Zib0tJSwsPDmT59Oueff77r+NixY8nOzmbWrFmHPea0007jlFNO4emnn3Yde++997j++uvJz88nIKBqXquu5SYlJUVjbhqw4jIHD8/6g2nLdwAwuEMCdww9ka4tY7DZbD6uTkREfKHRjLkJCQmhV69eVQYHO51O5s6dS//+/at9TGFh4WEBJjAwEKDaBeHsdjvR0dFVLtKwhQYH8q+Lu/Kvi7oQEhTAD+v3MnrKYka+uIh3ftxKTqHWxRERkSPz6ZgbgPHjxzN27Fh69+5N3759mTx5MgUFBVx99dUAXHXVVbRo0YJJkyYBMGrUKJ577jl69OhBv3792LRpEw8++CCjRo1yhRzxD2P6tKJry1hem7+Zr37PYG16Lg9/9gdPfLmWkV2acWmfFPqmxqk1R0REqvB5uBkzZgx79+7loYceIiMjg+7du/P111+7Bhlv3769SkvNAw88gM1m44EHHmDnzp0kJCQwatQo/u///s9Xb0E8qFOzaF64tAePFpYyc+VOPvx5B+sy8pixciczVu6kbXwEY/qkcFGvlsRHasdxERFpAOvceJvWuWncLMvi1z9z+PCn7Xz26y4KSx0ABAXYOKtzEpf2bcXA9vEEBqg1R0TEn2hX8Boo3PiP/JJyvvh1Fx/+vINVO7Jdx5vFhNI3NY4uLWI4uUUMJzWPJio02HeFiohIvSnc1EDhxj+ty8jlw592MGPlTnKKDh9wnBofwcktYujSIpqTm8dwUosYYsIUeEREGguFmxoo3Pi34jIHS7fs4/edOazemcPvO3PZeYTVjls3Da8IPDFc0KMFSdGhXq5WRERqS+GmBgo3x5+sgtKDwo75+uf+qoEnKjSIB8/tzF96tdTsKxGRBkjhpgYKNwKwv6CUP3blsnpnDl+uTmf1zhwAzjgxgScv6kKzmDAfVygiIgdTuKmBwo0cqtzh5M1FaTz73QZKy51E2StacXqrFUdEpKFoNCsUizQEQYEB3HBGO768bSDdU2LJKynnnk9+Y9zbP2t3chGRRkjhRqRC+8QoPrnpVCaO6EhIUADzN+xl2PMLmPbz9mq39hARkYZJ4UbkIIEBtopWnNPo0cq04tz7yWqueuunI866EhGRhkXhRqQa7RMjmX7jqdw/shP2oAAWbsxk2PML+PAnteKIiDR0CjciRxAYYOO609vy5e2n0bNVLPkl5Uz41LTirNqRTXGZw9cliohINTRbSqQWHE6Ltxen8fQ36ykpdwIm/LRPiKRz82g6N4umc/NoOjWLJi4ixMfVioj4H00Fr4HCjdTHlr35TPpqHcu3ZrG/8PBtHsDsbdW5mQk6lcGnVVw4AdrMU0SkzhRuaqBwI+5gWRa7c0tYk57Dml25rEnPZc2uXLbuK6z2/OjQIHq1bkLvNnH0at2E7imxhAYHerlqEZHGS+GmBgo34kn5JeWsSz8Qdtak57IuI4/Siq6sSsGBNk5qHkPvisDTu00T4iPtPqpaRKThU7ipgcKNeFuZw8m69DyWb8ti+db9LN+Wxe7cksPOa9M03ASd1k3o3DyaCHsQYcGB5hISiD0oQCsmi8hxS+GmBgo34muWZfHn/qIDYWfrfjbsyaM2/xNDgwNcgSc0pOJrcCCR9iBaNw0nNT6CtgmRtI2PoHlsGIEa5yMifuJYfn8HeakmEalgs9lIiQsnJS6cC3q0BCCnqIxftu9n+VYTeLbuK6Co1EFxmZNSx4EureIyJ8VlTvZT/WDmg4UEBZDaNIK2CRGu0JMaH0G7hAhiwzWjS0T8l1puRBo4h9OiuMxBUZmjIvCY68VlTtexnKJS0jIL2bI3ny2ZBWzbV0CZ48j/tZtGhNC/XVPO6pzEoA6JxIQFe/EdiYgcO3VL1UDhRo4H5Q4nO7OL2JJZwJa9BWzZm09axfWM3OIq5wYF2OibGsdZnZMY2imJlLjwY3694jIHv+7IZvm2/fy8NYuV27OJCQvm/B4tuKhnC1o3jXDXWxOR45TCTQ0UbuR4V1BSztr0XL5ft4fv1uxm4578Kvd3TI7irM5JnNU5iZObx1S7Ps/+glKWbzPdaD9vzWL1zpwaW4r6tonjol4tGNmlGVGhaiUSkWOncFMDhRuRqrZmFjBn7W6+W7Obn7dm4TzoJ0JStJ2hnZI4s2MiOUVl/Lw1i5+37mfTIYEIICHKTt+KdXx6tW7C1n0FTF/xJ4s2ZboGS4cGBzD8pGQu6tWSU9vFe23Ac15xGb/uyKFzc60gLdJYKdzUQOFG5Mj2F5Tyw/o9zFm7m/nr91JQeuT9s9onRtKnTRN6t46jT5s4UuLCqp2qnpFTzIyVO5m+Ygeb9xa4jjeLCeWCHi24qFdL2iVEeuT9ZBeW8vbirby9OI3c4nKCAmycfmICo7s356zOSYSHaE6FSGOhcFMDhRuR2ikuc7B0yz6+W7ObxZsyaRIRQp+KdXh6tW5C02NcdNCyLH79M4fpK3bw+a/p5BQdmPHVo1UsF/ZsyYiTk92ymGFmfglvLEzjv0u2ugJak/DgKltmhIcEcnbnJEb3aMFp7eMJCtQ+wiINmcJNDRRuRHyvpNzB3LV7mL7iT+Zv2Iujoi8swAZ9U+M4p0szhp2cTGJU6DE9b3pOEf9esIUPftpOcZmZQt+pWTS3ntmeYSclk5ZZwGerdjJz1S62Zx3YKqNpRAjndm3Ged1b0LNVrBZLFGmAFG5qoHAj0rDsySvms1W7+PzXXfz6Z47ruM0GfdqYoDP85GSSoo8cdLbvK+TV+Zv5ZMWfrnWBuqXEcuvg9gzplHhYWLEsi5U7spm1cidf/JbOvoJS132t4sIZ3b05o7u3oH2iZ7rLROTYKdzUQOFGpOHakVXI179nMHt1Oqt2ZLuO22zQu3UTRpzcjBFdkmkWEwbA5r35TPlhE7NW7XK1/vRLjePWM09gQPumtWqBKXM4WbQpk89W7eKbPzIoPGicUd/UOP4+qB1nnJig1hwRH1O4qYHCjUjjsDO7iK9Wp/PV7xms2La/yn09W8WSEGXn2zW7XTOxTj8xgVsGt6dvalydX7OwtJzv1uxm1qpdLNiwl/KKwHRS82huGtSOESc305YWIj6icFMDhRuRxic9p4ivf8/gy9XpLN+2v8o+XGd1TuKWwe3plhLr9td8Y2Ea7y/bTlGZac1JjY/ghtPbckHPFtiDAt36eiJSM4WbGijciDRuu3OL+fr3DHblFHF+9xZ0aubZ/8f7C0qZ+uNW3lmyleyK2VZJ0XauO60tl/VtRYRd08lFvEHhpgYKNyJSFwUl5Xzw03beWJjm2sIiNjyYsf3bMO7UNjTx0eKATqdFmdNJmcOirNxJmcNJmdNct9mgRWyYprmLX1C4qYHCjYjUR0m5g5krd/La/C2kZZpFCcOCA7msbytGdEkmNiyYmLBgYsKDj7nryum0yCwoYef+InZlF7Mru4idFZdd2UXsyy+lzGF2ii9zmEDjcNb8I9weFECH5Cg6JUfTuXk0nZpF07FZFNHaBkMaGYWbGijciIg7OJwWX/+ewSvzNvHHrtxqzwkNDiA2LMSEnYrAExMW7ApAZU6LXRXBZWd2EenZxa6p7HVls0FIYADBgQGUOZyUlFf/fClxYXRuZsJO5deWTapfZVqkIVC4qYHCjYi4k2VZLNyYyduL00jLLCC7qIzcojKO0qByRAE2SIoOpXlsGC1iwyq+htKiSRjxkXbsQYEEB9oIDgwgJMiEmKBAmyvQHDyby+m02J5VyNr0XNak55qvu3LZlVNc7WtHhwbRu00cp7ZrSv92TemUHF3txqkivqBwUwOFGxHxNKfTIq+knNyiMnKKysgurPhaVEpOURk5heZYQIDNFVyax5ggkxwTSrCHx8hkF5aypiLorE3PY016Lpv25B22s3uT8GD6t2tK/3bxnNquKW3jI9SyIz6jcFMDhRsRkcOVljtZn5HH0i37+HFzJj+lZR22cWpydKirVefU9vG0iA1z3WdZFoWlDrIKStlXUMr+Q75mFZSQVVBGSbnD1cIUHGgjMCCA4AAbQZXXA20V95lzQgIDiLQHEWEPIsIeSESIuR5ZcbvyvrDgQLUy+blGF26mTJnC008/TUZGBt26deOll16ib9++1Z47aNAg5s+ff9jxkSNHMnv27KO+lsKNiMjRlTmc/PZnNj9u2sePm/exYtv+w8YDtW4aTqQ9yBVoSo8wvscbbDYIDw4kJiyYdomRdEyOokNyNB2SojghKZLQYK1L1Ng1qnAzbdo0rrrqKl577TX69evH5MmT+fjjj1m/fj2JiYmHnZ+VlUVp6YF9YPbt20e3bt144403GDdu3FFfT+FGROTYFZc5WLFtPz9uzuTHzfv47c+camdq2YMCaBoRQpOIEOIiQlzXK7+GBgXiqJi+7nBaFTO+Dsz8Knc4KXdarvtKyh0UljrILymnoOJirjvM7dLyo45vCrBBm6YRdEiO4sSkqIrgE0XrphFacboRaVThpl+/fvTp04eXX34ZAKfTSUpKCrfeeisTJkw46uMnT57MQw89RHp6OhEREUc9X+FGRKT+covL+GXbfiwgLrwiyESGEBYc6NVxOZZlUVTmcIWdfQUlrM/IZ31GLut357E+I4/9FYsvHsoeFMAJSZGckBhF+8RI2iVE0D4xktZNI9wy7qm4zMHu3GJiw82MOamfRhNuSktLCQ8PZ/r06Zx//vmu42PHjiU7O5tZs2Yd9Tm6dOlC//79+fe//13t/SUlJZSUlLhu5+bmkpKSonAjInIcsCyLvXklrqCzLiOPDbvNpbis+m60oAAbrZuGVwSeSNonRrquV65IXVTqICO3mPTsItJzis31HDOdv/J2VsVu84EBNvq0acLQTkmc1TmJ1k2P/oe4HO5Ywo1P1w3PzMzE4XCQlJRU5XhSUhLr1q076uN/+uknfv/9d958880jnjNp0iQeffTRetcqIiKNj81mIzE6lMToUE47IcF13FExTX59Rh6b9+azaU++62thqYPNewvYvLcA2F3l+ZKjQykud7i24jgae1AAJeVOlm7JYumWLP45ey0nJkUytFMSQzsn0b1lrAZCe0Cj3hTlzTffpEuXLkccfAwwceJExo8f77pd2XIjIiLHr8AAG6nxEaTGV21FsSyL9JxiNu0xQWfT3nw2VwSfzPxS19YbAOEhgTSLCaVZjJnC3zwmlOSYMHMsNpRm0WFEhwWxI6uIOWt3M2ftbpalZbFhdz4bdufzyrzNxEfaGdIxkaGdkxjYPp6wkNoNfHY6LQpKy8krLqewtJziMrNydYnrq4NSh5PScrOQY2l55XUH5U6LSHsQ0aHBRFcsKBkdFlTxNZjIkKBGH7h8Gm7i4+MJDAxk9+6qyXj37t0kJyfX+NiCggI+/PBDHnvssRrPs9vt2O32etcqIiL+z2az0bxi8cTTT0yocl92YSlbMguICAkiOSaU6NCgWo0vatU0nL8NTOVvA1PJKSxj3oY9fLdmN/PX7yUzv4Rpy3cwbfkOQoMDGNg+gS4tYigsLSe3uJy84jLyS0yIySsuI7/YXM8vLcdTg0oCbBAVWjX0NIsJI6VJOK2aVnyNCychyt5g1z3yabgJCQmhV69ezJ071zXmxul0MnfuXG655ZYaH/vxxx9TUlLClVde6YVKRUTkeBcbHkLPVvXbIDUmPJjR3VswunsLSsud/JSWxZy1u/luzW52Zh9o4amtoAAbEfYgQoPNitX2oEBCAiuvHzhmP+h2YICN/JJycipW084pKiO32NwuLXfitDCLTRbV3PUWGhxAy4qgk9IkjJS4cFLiKm7HmWUCfMXns6WmTZvG2LFjef311+nbty+TJ0/mo48+Yt26dSQlJXHVVVfRokULJk2aVOVxp512Gi1atODDDz88ptfTbCkREWloLMtibXoec9buZld2EVGhQUTag4kKDTroEkyk/cD1qNAg7EEBbm09KS5zHBR4zNf9BWXsyi5ix/5CtmcVsiOriPScohqn4IcGB7D2seFura3RDCgGGDNmDHv37uWhhx4iIyOD7t278/XXX7sGGW/fvp2AgKpT8tavX8+iRYv49ttvfVGyiIiIW9lsNjo3Nzu3+1JocCChwYEkRofWeF5pufOwwLMjq9B1OyHSt11WPm+58Ta13IiIiHhWcZnD7atCH8vvb8/uziYiIiLHHV9vd6FwIyIiIn5F4UZERET8isKNiIiI+BWFGxEREfErCjciIiLiVxRuRERExK8o3IiIiIhfUbgRERERv6JwIyIiIn5F4UZERET8isKNiIiI+BWFGxEREfErCjciIiLiV4J8XYC3WZYFmK3TRUREpHGo/L1d+Xu8JsdduMnLywMgJSXFx5WIiIjIscrLyyMmJqbGc2xWbSKQH3E6nezatYuoqChsNptbnzs3N5eUlBR27NhBdHS0W5+7odJ71nv2V3rPes/+qDG/X8uyyMvLo3nz5gQE1Dyq5rhruQkICKBly5YefY3o6OhG94+mvvSejw96z8cHvWf/11jf79FabCppQLGIiIj4FYUbERER8SsKN25kt9t5+OGHsdvtvi7Fa/Sejw96z8cHvWf/d7y83+NuQLGIiIj4N7XciIiIiF9RuBERERG/onAjIiIifkXhRkRERPyKwo2bTJkyhTZt2hAaGkq/fv346aeffF2SRz3yyCPYbLYql44dO/q6LLdasGABo0aNonnz5thsNmbOnFnlfsuyeOihh2jWrBlhYWEMHTqUjRs3+qZYNzja+x03btxhn/nw4cN9U6ybTJo0iT59+hAVFUViYiLnn38+69evr3JOcXExN998M02bNiUyMpKLLrqI3bt3+6ji+qvNex40aNBhn/WNN97oo4rr79VXX6Vr166uhev69+/PV1995brf3z5jOPp79rfP+FAKN24wbdo0xo8fz8MPP8wvv/xCt27dGDZsGHv27PF1aR510kknkZ6e7rosWrTI1yW5VUFBAd26dWPKlCnV3v/UU0/x4osv8tprr7Fs2TIiIiIYNmwYxcXFXq7UPY72fgGGDx9e5TP/4IMPvFih+82fP5+bb76ZpUuX8t1331FWVsbZZ59NQUGB65w777yTzz//nI8//pj58+eza9cuLrzwQh9WXT+1ec8A1113XZXP+qmnnvJRxfXXsmVLnnzySVasWMHy5cs588wzGT16NH/88Qfgf58xHP09g399xoexpN769u1r3Xzzza7bDofDat68uTVp0iQfVuVZDz/8sNWtWzdfl+E1gDVjxgzXbafTaSUnJ1tPP/2061h2drZlt9utDz74wAcVuteh79eyLGvs2LHW6NGjfVKPt+zZs8cCrPnz51uWZT7T4OBg6+OPP3ads3btWguwlixZ4qsy3erQ92xZlnXGGWdYt99+u++K8oImTZpYb7zxxnHxGVeqfM+W5f+fsVpu6qm0tJQVK1YwdOhQ17GAgACGDh3KkiVLfFiZ523cuJHmzZvTtm1brrjiCrZv3+7rkrwmLS2NjIyMKp97TEwM/fr18+vPfd68eSQmJtKhQwduuukm9u3b5+uS3ConJweAuLg4AFasWEFZWVmVz7ljx460atXKbz7nQ99zpf/973/Ex8dz8sknM3HiRAoLC31Rnts5HA4+/PBDCgoK6N+//3HxGR/6niv562cMx+HGme6WmZmJw+EgKSmpyvGkpCTWrVvno6o8r1+/fkydOpUOHTqQnp7Oo48+ymmnncbvv/9OVFSUr8vzuIyMDIBqP/fK+/zN8OHDufDCC0lNTWXz5s3cd999jBgxgiVLlhAYGOjr8urN6XRyxx13MGDAAE4++WTAfM4hISHExsZWOddfPufq3jPA5ZdfTuvWrWnevDm//fYb9957L+vXr+fTTz/1YbX1s3r1avr3709xcTGRkZHMmDGDzp07s2rVKr/9jI/0nsE/P+ODKdxInYwYMcJ1vWvXrvTr14/WrVvz0Ucfcc011/iwMvGUSy+91HW9S5cudO3alXbt2jFv3jyGDBniw8rc4+abb+b333/3u7FjNTnSe77++utd17t06UKzZs0YMmQImzdvpl27dt4u0y06dOjAqlWryMnJYfr06YwdO5b58+f7uiyPOtJ77ty5s19+xgdTt1Q9xcfHExgYeNjI+t27d5OcnOyjqrwvNjaWE088kU2bNvm6FK+o/GyP58+9bdu2xMfH+8Vnfsstt/DFF1/www8/0LJlS9fx5ORkSktLyc7OrnK+P3zOR3rP1enXrx9Ao/6sQ0JCaN++Pb169WLSpEl069aNF154wa8/4yO95+r4w2d8MIWbegoJCaFXr17MnTvXdczpdDJ37twqfZv+Lj8/n82bN9OsWTNfl+IVqampJCcnV/ncc3NzWbZs2XHzuf/555/s27evUX/mlmVxyy23MGPGDL7//ntSU1Or3N+rVy+Cg4OrfM7r169n+/btjfZzPtp7rs6qVasAGvVnfSin00lJSYlffsZHUvmeq+N3n7GvRzT7gw8//NCy2+3W1KlTrTVr1ljXX3+9FRsba2VkZPi6NI+56667rHnz5llpaWnW4sWLraFDh1rx8fHWnj17fF2a2+Tl5VkrV660Vq5caQHWc889Z61cudLatm2bZVmW9eSTT1qxsbHWrFmzrN9++80aPXq0lZqaahUVFfm48rqp6f3m5eVZd999t7VkyRIrLS3NmjNnjtWzZ0/rhBNOsIqLi31dep3ddNNNVkxMjDVv3jwrPT3ddSksLHSdc+ONN1qtWrWyvv/+e2v58uVW//79rf79+/uw6vo52nvetGmT9dhjj1nLly+30tLSrFmzZllt27a1Tj/9dB9XXncTJkyw5s+fb6WlpVm//fabNWHCBMtms1nffvutZVn+9xlbVs3v2R8/40Mp3LjJSy+9ZLVq1coKCQmx+vbtay1dutTXJXnUmDFjrGbNmlkhISFWixYtrDFjxlibNm3ydVlu9cMPP1jAYZexY8dalmWmgz/44INWUlKSZbfbrSFDhljr16/3bdH1UNP7LSwstM4++2wrISHBCg4Otlq3bm1dd911jT7AV/d+Aevtt992nVNUVGT9/e9/t5o0aWKFh4dbF1xwgZWenu67ouvpaO95+/bt1umnn27FxcVZdrvdat++vfWPf/zDysnJ8W3h9fC3v/3Nat26tRUSEmIlJCRYQ4YMcQUby/K/z9iyan7P/vgZH8pmWZblvXYiEREREc/SmBsRERHxKwo3IiIi4lcUbkRERMSvKNyIiIiIX1G4EREREb+icCMiIiJ+ReFGRERE/IrCjYgc9+bNm4fNZjtsfyERaZwUbkRERMSvKNyIiIiIX1G4ERGfczqdTJo0idTUVMLCwujWrRvTp08HDnQZzZ49m65duxIaGsopp5zC77//XuU5PvnkE0466STsdjtt2rTh2WefrXJ/SUkJ9957LykpKdjtdtq3b8+bb75Z5ZwVK1bQu3dvwsPDOfXUU1m/fr1n37iIeITCjYj43KRJk3j33Xd57bXX+OOPP7jzzju58sormT9/vuucf/zjHzz77LP8/PPPJCQkMGrUKMrKygATSi655BIuvfRSVq9ezSOPPMKDDz7I1KlTXY+/6qqr+OCDD3jxxRdZu3Ytr7/+OpGRkVXquP/++3n22WdZvnw5QUFB/O1vf/PK+xcR99LGmSLiUyUlJcTFxTFnzhz69+/vOn7ttddSWFjI9ddfz+DBg/nwww8ZM2YMAFlZWbRs2ZKpU6dyySWXcMUVV7B3716+/fZb1+PvueceZs+ezR9//MGGDRvo0KED3333HUOHDj2shnnz5jF48GDmzJnDkCFDAPjyyy8555xzKCoqIjQ01MPfBRFxJ7XciIhPbdq0icLCQs466ywiIyNdl3fffZfNmze7zjs4+MTFxdGhQwfWrl0LwNq1axkwYECV5x0wYAAbN27E4XCwatUqAgMDOeOMM2qspWvXrq7rzZo1A2DPnj31fo8i4l1Bvi5ARI5v+fn5AMyePZsWLVpUuc9ut1cJOHUVFhZWq/OCg4Nd1202G2DGA4lI46KWGxHxqc6dO2O329m+fTvt27evcklJSXGdt3TpUtf1/fv3s2HDBjp16gRAp06dWLx4cZXnXbx4MSeeeCKBgYF06dIFp9NZZQyPiPgvtdyIiE9FRUVx9913c+edd+J0Ohk4cCA5OTksXryY6OhoWrduDcBjjz1G06ZNSUpK4v777yc+Pp7zzz8fgLvuuos+ffrw+OOPM2bMGJYsWcLLL7/MK6+8AkCbNm0YO3Ysf/vb33jxxRfp1q0b27ZtY8+ePVxyySW+eusi4iEKNyLic48//jgJCQlMmjSJLVu2EBsbS8+ePbnvvvtc3UJPPvkkt99+Oxs3bqR79+58/vnnhISEANCzZ08++ugjHnroIR5//HGaNWvGY489xrhx41yv8eqrr3Lffffx97//nX379tGqVSvuu+8+X7xdEfEwzZYSkQatcibT/v37iY2N9XU5ItIIaMyNiIiI+BWFGxEREfEr6pYSERERv6KWGxEREfErCjciIiLiVxRuRERExK8o3IiIiIhfUbgRERERv6JwIyIiIn5F4UZERET8isKNiIiI+BWFGxEREfEr/w+Ghlu5IAuzMQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17972/17972 [==============================] - 553s 31ms/step\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.8106, 0.6964, 0.6341, 0.5796, 0.5402, 0.5128\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.6672, 2.4255, 2.3374, 2.2669, 2.2355, 2.2209\n",
      "For gamma =  0.75\n",
      "(9, 256)\n",
      "tf.Tensor(1e-04, shape=(), dtype=float32)\n",
      "<function transformer_train.<locals>.<lambda> at 0x7f8dc9fc25e0>\n",
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 110s 68ms/step - loss: 1.0494 - mae: 2.1090 - val_loss: 1.0830 - val_mae: 2.0392\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 109s 68ms/step - loss: 0.8018 - mae: 1.3961 - val_loss: 0.7800 - val_mae: 1.2527\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 108s 68ms/step - loss: 0.6926 - mae: 1.1149 - val_loss: 0.7893 - val_mae: 1.3013\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 108s 67ms/step - loss: 0.6505 - mae: 1.0313 - val_loss: 0.7330 - val_mae: 1.1358\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 108s 67ms/step - loss: 0.6360 - mae: 1.0028 - val_loss: 0.7225 - val_mae: 1.1354\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 105s 66ms/step - loss: 0.6222 - mae: 0.9739 - val_loss: 0.7744 - val_mae: 1.1751\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 106s 66ms/step - loss: 0.6057 - mae: 0.9459 - val_loss: 0.7540 - val_mae: 1.1752\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 107s 67ms/step - loss: 0.5987 - mae: 0.9368 - val_loss: 0.7317 - val_mae: 1.1525\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 106s 66ms/step - loss: 0.5840 - mae: 0.9125 - val_loss: 0.6830 - val_mae: 1.1038\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 105s 66ms/step - loss: 0.5756 - mae: 0.8992 - val_loss: 0.7605 - val_mae: 1.2338\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 104s 65ms/step - loss: 0.5658 - mae: 0.8838 - val_loss: 0.6810 - val_mae: 1.1001\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 105s 65ms/step - loss: 0.5666 - mae: 0.8848 - val_loss: 0.6880 - val_mae: 1.0937\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 104s 65ms/step - loss: 0.5568 - mae: 0.8661 - val_loss: 0.6669 - val_mae: 1.0653\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 103s 65ms/step - loss: 0.5497 - mae: 0.8484 - val_loss: 0.6838 - val_mae: 1.0854\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 102s 64ms/step - loss: 0.5433 - mae: 0.8390 - val_loss: 0.6609 - val_mae: 1.0198\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 100s 63ms/step - loss: 0.5377 - mae: 0.8307 - val_loss: 0.7344 - val_mae: 1.1492\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 101s 63ms/step - loss: 0.5373 - mae: 0.8312 - val_loss: 0.6870 - val_mae: 1.1031\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 102s 64ms/step - loss: 0.5332 - mae: 0.8198 - val_loss: 0.6948 - val_mae: 1.0806\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 101s 63ms/step - loss: 0.5324 - mae: 0.8195 - val_loss: 0.7270 - val_mae: 1.1345\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 98s 62ms/step - loss: 0.5289 - mae: 0.8139 - val_loss: 0.6952 - val_mae: 1.1104\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 99s 62ms/step - loss: 0.5253 - mae: 0.8061 - val_loss: 0.7569 - val_mae: 1.2067\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 100s 62ms/step - loss: 0.5262 - mae: 0.8080 - val_loss: 0.7006 - val_mae: 1.0813\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 98s 61ms/step - loss: 0.5237 - mae: 0.8054 - val_loss: 0.7008 - val_mae: 1.1329\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 97s 61ms/step - loss: 0.5152 - mae: 0.7927 - val_loss: 0.7089 - val_mae: 1.1645\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 98s 62ms/step - loss: 0.5176 - mae: 0.7903 - val_loss: 0.7360 - val_mae: 1.1568\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjwAAAHHCAYAAAC7soLdAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAABrWUlEQVR4nO3dd3hUZd7G8e9k0kkjpFECoQtKb1JUFARFsay7dgVWcVWsrOvaFd0VV1+xorg23HXtDV1cFZEiiKAUkd57CiG9lznvH08yIRJKksmcZHJ/rmuuTM6cOfObMZI7T3VYlmUhIiIi4sP87C5AREREpKEp8IiIiIjPU+ARERERn6fAIyIiIj5PgUdERER8ngKPiIiI+DwFHhEREfF5CjwiIiLi8xR4RERExOcp8IhIo7dr1y4cDgezZ8+u9XMXLlyIw+Fg4cKFxzxv9uzZOBwOdu3aVacaRaRxU+ARERERn6fAIyIiIj5PgUdERER8ngKPiBzXI488gsPhYMuWLVx99dVERkYSGxvLgw8+iGVZ7N27lwsvvJCIiAgSEhJ4+umnj7hGWloa1113HfHx8QQHB9OnTx/eeuutI87Lyspi4sSJREZGEhUVxYQJE8jKyqqxrk2bNvH73/+e6OhogoODGThwIJ9//rlH3/tLL73EySefTFBQEG3atGHKlClH1LN161YuueQSEhISCA4Opl27dlx++eVkZ2e7z5k3bx4jRowgKiqKsLAwunfvzn333efRWkXk6PztLkBEmo7LLruMHj168MQTTzB37lz+9re/ER0dzSuvvMJZZ53FP/7xD/7zn/9w1113MWjQIE4//XQACgsLGTlyJNu2beOWW26hY8eOfPjhh0ycOJGsrCxuv/12ACzL4sILL2TJkiXceOON9OjRg08//ZQJEyYcUcv69esZPnw4bdu25Z577qFFixZ88MEHXHTRRXz88cdcfPHF9X6/jzzyCNOmTWP06NHcdNNNbN68mZdffpmffvqJpUuXEhAQQElJCWPHjqW4uJhbb72VhIQE9u/fz3//+1+ysrKIjIxk/fr1nH/++fTu3ZtHH32UoKAgtm3bxtKlS+tdo4icIEtE5DgefvhhC7BuuOEG97GysjKrXbt2lsPhsJ544gn38czMTCskJMSaMGGC+9izzz5rAdbbb7/tPlZSUmINHTrUCgsLs3JycizLsqzPPvvMAqwnn3yy2uucdtppFmC9+eab7uOjRo2yevXqZRUVFbmPuVwua9iwYVbXrl3dxxYsWGAB1oIFC475Ht98800LsHbu3GlZlmWlpaVZgYGB1pgxY6zy8nL3eS+++KIFWG+88YZlWZa1evVqC7A+/PDDo177mWeesQDr4MGDx6xBRBqOurRE5IRdf/317vtOp5OBAwdiWRbXXXed+3hUVBTdu3dnx44d7mNffvklCQkJXHHFFe5jAQEB3HbbbeTl5bFo0SL3ef7+/tx0003VXufWW2+tVkdGRgbfffcdl156Kbm5uaSnp5Oens6hQ4cYO3YsW7duZf/+/fV6r99++y0lJSXccccd+PlV/VM5efJkIiIimDt3LgCRkZEAfP311xQUFNR4raioKADmzJmDy+WqV10iUjcKPCJywtq3b1/t+8jISIKDg4mJiTnieGZmpvv73bt307Vr12rBAaBHjx7uxyu/tm7dmrCwsGrnde/evdr327Ztw7IsHnzwQWJjY6vdHn74YcCMGaqPypp++9qBgYF06tTJ/XjHjh2ZOnUqr732GjExMYwdO5aZM2dWG79z2WWXMXz4cK6//nri4+O5/PLL+eCDDxR+RLxIY3hE5IQ5nc4TOgZmPE5DqQwKd911F2PHjq3xnC5dujTY6//W008/zcSJE5kzZw7ffPMNt912G9OnT+fHH3+kXbt2hISEsHjxYhYsWMDcuXP56quveP/99znrrLP45ptvjvoZiojnqIVHRBpchw4d2Lp16xEtGps2bXI/Xvk1OTmZvLy8audt3ry52vedOnUCTLfY6NGja7yFh4fXu+aaXrukpISdO3e6H6/Uq1cvHnjgARYvXsz333/P/v37mTVrlvtxPz8/Ro0axYwZM9iwYQN///vf+e6771iwYEG96hSRE6PAIyINbty4caSkpPD++++7j5WVlfHCCy8QFhbGGWec4T6vrKyMl19+2X1eeXk5L7zwQrXrxcXFMXLkSF555RWSk5OPeL2DBw/Wu+bRo0cTGBjI888/X6216vXXXyc7O5vzzjsPgJycHMrKyqo9t1evXvj5+VFcXAyYMUe/1bdvXwD3OSLSsNSlJSIN7oYbbuCVV15h4sSJrFy5kqSkJD766COWLl3Ks88+626NGT9+PMOHD+eee+5h165d9OzZk08++aTaeJhKM2fOZMSIEfTq1YvJkyfTqVMnUlNTWbZsGfv27eOXX36pV82xsbHce++9TJs2jXPOOYcLLriAzZs389JLLzFo0CCuvvpqAL777jtuueUW/vCHP9CtWzfKysr497//jdPp5JJLLgHg0UcfZfHixZx33nl06NCBtLQ0XnrpJdq1a8eIESPqVaeInBgFHhFpcCEhISxcuJB77rmHt956i5ycHLp3786bb77JxIkT3ef5+fnx+eefc8cdd/D222/jcDi44IILePrpp+nXr1+1a/bs2ZOff/6ZadOmMXv2bA4dOkRcXBz9+vXjoYce8kjdjzzyCLGxsbz44ovceeedREdHc8MNN/D4448TEBAAQJ8+fRg7dixffPEF+/fvJzQ0lD59+vC///2PU089FYALLriAXbt28cYbb5Cenk5MTAxnnHEG06ZNc8/yEpGG5bAacmShiIiISCOgMTwiIiLi8xR4RERExOcp8IiIiIjPU+ARERERn6fAIyIiIj5PgUdERER8XrNbh8flcnHgwAHCw8NxOBx2lyMiIiInwLIscnNzadOmzREbEZ+IZhd4Dhw4QGJiot1liIiISB3s3buXdu3a1fp5zS7wVC5hv3fvXiIiImyuRkRERE5ETk4OiYmJdd4YuNkFnspurIiICAUeERGRJqauw1FsHbS8ePFixo8fT5s2bXA4HHz22WfHPD85OZkrr7ySbt264efnxx133OGVOkVERKRpszXw5Ofn06dPH2bOnHlC5xcXFxMbG8sDDzxAnz59Grg6ERER8RW2dmmde+65nHvuuSd8flJSEs899xwAb7zxRkOVJSIiIj7G58fwFBcXU1xc7P4+JyfnhJ5XXl5OaWlpQ5Xl0wICAnA6nXaXISIi4ubzgWf69OlMmzbthM+3LIuUlBSysrIarqhmICoqioSEBK11JCIijYLPB557772XqVOnur+vnNZ2NJVhJy4ujtDQUP3CriXLsigoKCAtLQ2A1q1b21yRiIhIMwg8QUFBBAUFndC55eXl7rDTqlWrBq7Md4WEhACQlpZGXFycurdERMR22kvrMJVjdkJDQ22upOmr/Aw1DkpERBoDW1t48vLy2LZtm/v7nTt3smbNGqKjo2nfvj333nsv+/fv51//+pf7nDVr1rife/DgQdasWUNgYCA9e/b0WF3qxqo/fYYiItKY2Bp4fv75Z84880z395VjbSZMmMDs2bNJTk5mz5491Z7Tr18/9/2VK1fyzjvv0KFDB3bt2uWVmkVERKTpsTXwjBw5Esuyjvr47Nmzjzh2rPPFM5KSkrjjjju0krWIiPgMnx+03FyMHDmSvn378uyzz9b7Wj/99BMtWrSof1EiIiKNhAKPp1gWuMrAVQ4BwXZXcwTLsigvL8ff//j/yWNjY71QkYiIiPdolpanlBdD6jpI3+z1l544cSKLFi3iueeew+Fw4HA4mD17Ng6Hg//9738MGDCAoKAglixZwvbt27nwwguJj48nLCyMQYMG8e2331a7XlJSUrWWIofDwWuvvcbFF19MaGgoXbt25fPPP/fyuxQREak7BZ7jsCyLgpKy49/KHBSUusz9ouITe85xbic6Xum5555j6NChTJ48meTkZJKTk92LK95zzz088cQTbNy4kd69e5OXl8e4ceOYP38+q1ev5pxzzmH8+PFHDA7/rWnTpnHppZeydu1axo0bx1VXXUVGRka9P18RERFvUJfWcRSWltPzoa9r+awUj7z2hkfHEhp4/P9EkZGRBAYGEhoaSkJCAgCbNm0C4NFHH+Xss892nxsdHV1tp/nHHnuMTz/9lM8//5xbbrnlqK8xceJErrjiCgAef/xxnn/+eVasWME555xTp/cmIiLiTWrh8XEDBw6s9n1eXh533XUXPXr0ICoqirCwMDZu3HjcFp7evXu777do0YKIiAj39hEiIiKNnVp4jiMkwMmGR8ee2MnpO6A0FyITITTaI69dX7+dbXXXXXcxb948/u///o8uXboQEhLC73//e0pKSo55nYCAgGrfOxwOXC5XvesTERHxBgWe43A4HCfUrQRASBCQD04XnOhzPCQwMJDy8vLjnrd06VImTpzIxRdfDJgWHy3aKCIivk5dWp7krGgFKff+/lFJSUksX76cXbt2kZ6eftTWl65du/LJJ5+wZs0afvnlF6688kq11IiIiM9T4PGkysDj8n7gueuuu3A6nfTs2ZPY2NijjsmZMWMGLVu2ZNiwYYwfP56xY8fSv39/L1crIiLiXQ6rme3VkJOTQ2RkJNnZ2URERFR7rKioiJ07d9KxY0eCg+uweGBhFmTuhIBQiO3umYKbqHp/liIiIoc51u/vE6EWHk+ysUtLREREjk6Bx5Ocgearq9RsNSEiIiKNggKPJ/kdNjPLhnE8IiIiUjMFHk9yOMBP3VoiIiKNjQKPp2kcj4iISKOjwONpNk5NFxERkZop8HiaWnhEREQaHQUeT9MYHhERkUZHgcfTKqemK/CIiIg0Ggo8nqYxPCIiIo2OAo+HuCyLwpIy8ssc5oCXW3hGjhzJHXfc4bHrTZw4kYsuushj1xMREbGTAo+HlJa52JqWx+6siqBjlYOr3N6iREREBFDg8ZgAf/NRllkOLEfFx+qlVp6JEyeyaNEinnvuORwOBw6Hg127drFu3TrOPfdcwsLCiI+P55prriE9Pd39vI8++ohevXoREhJCq1atGD16NPn5+TzyyCO89dZbzJkzx329hQsXeuW9iIiINAT/45/SzFkWlBYc9zQ/INBVRGm5C4syHOXFUJRtWnrqKiDUrN58HM899xxbtmzhlFNO4dFHHzVPDQhg8ODBXH/99TzzzDMUFhby17/+lUsvvZTvvvuO5ORkrrjiCp588kkuvvhicnNz+f7777Esi7vuuouNGzeSk5PDm2++CUB0dHTd34eIiIjNFHiOp7QAHm9zQqee5OnXvu8ABLY47mmRkZEEBgYSGhpKQkICAH/729/o168fjz/+uPu8N954g8TERLZs2UJeXh5lZWX87ne/o0OHDgD06tXLfW5ISAjFxcXu64mIiDRlCjw+6pdffmHBggWEhYUd8dj27dsZM2YMo0aNolevXowdO5YxY8bw+9//npYtW9pQrYiISMNS4DmegFDT0nICUnOLSMspJikwm/CyTGgRAxFt6/fadZSXl8f48eP5xz/+ccRjrVu3xul0Mm/ePH744Qe++eYbXnjhBe6//36WL19Ox44d616ziIhII6TAczwOxwl1KwEEBAdgFTop9ncR7igCP/8Tfm59BQYGUl5eNV6of//+fPzxxyQlJeHvX/N/ZofDwfDhwxk+fDgPPfQQHTp04NNPP2Xq1KlHXE9ERKQp0ywtDwp0mo+z2OU0B7y4Fk9SUhLLly9n165dpKenM2XKFDIyMrjiiiv46aef2L59O19//TWTJk2ivLyc5cuX8/jjj/Pzzz+zZ88ePvnkEw4ePEiPHj3c11u7di2bN28mPT2d0lItpCgiIk2XAo8HBfqbGVWFLu9OSwe46667cDqd9OzZk9jYWEpKSli6dCnl5eWMGTOGXr16cccddxAVFYWfnx8REREsXryYcePG0a1bNx544AGefvppzj33XAAmT55M9+7dGThwILGxsSxdutRr70VERMTTHJZlWXYX4U05OTlERkaSnZ1NREREtceKiorYuXMnHTt2JDg4uNbXtiyLdftz8KeUHn57AQe07nNCU8t9TX0/SxERkcMd6/f3iVALjwc5HA4C/B2U4Y9JkRa4ymyuSkRERBR4PCzQ6YcFWI6KgcLaNV1ERMR2CjweFlixxUS5Ao+IiEijocDjYZUztcoqZ/y7SmysRkRERECBp0b1Gcdd2cJTgvenpjcmzWwsvIiINHIKPIcJCAgAoKDg+JuFHvUaFS08JTasxdOYVH6GlZ+piIiInbTS8mGcTidRUVGkpaUBEBoaiqOWU8pd5S6sshLyHBbhDguKisytmbAsi4KCAtLS0oiKisLpdNpdkoiIiALPb1XuDl4ZeuoiPauQHKuEIkc2OLMgy+Wh6pqOqKgo7bQuIiKNhgLPbzgcDlq3bk1cXFydt1N49M0VkLmTNwOfgsAIuOE7D1fZuAUEBKhlR0REGhUFnqNwOp11/qUdFBzMypxQgoP3VlzMgoAQD1YnIiIitaFByw0gsWUouYRQ4lexpULOAXsLEhERaeYUeBpAYnQI4CDLGWMO5CbbWo+IiEhzp8DTABJbhgKQSrQ5kKPAIyIiYicFngaQGG0Cz96yKHMgV11aIiIidlLgaQCVLTx7SiPNgdwUG6sRERERBZ4GEBHiT3iQP6lWlDmgQcsiIiK2sjXwLF68mPHjx9OmTRscDgefffbZcZ+zcOFC+vfvT1BQEF26dGH27NkNXmdtORwO2kWHkmJVjOHRoGURERFb2Rp48vPz6dOnDzNnzjyh83fu3Ml5553HmWeeyZo1a7jjjju4/vrr+frrrxu40tpLbBlCqtXSfKNByyIiIraydeHBc889l3PPPfeEz581axYdO3bk6aefBqBHjx4sWbKEZ555hrFjxzZUmXWSGB3KusNbeFwu8FMPooiIiB2a1G/gZcuWMXr06GrHxo4dy7Jly476nOLiYnJycqrdvCGxZQhpROHCAa5SKMzwyuuKiIjIkZpU4ElJSSE+Pr7asfj4eHJycigsLKzxOdOnTycyMtJ9S0xM9EapJEaHUoY/2Y6KmVoauCwiImKbJhV46uLee+8lOzvbfdu7d69XXrddxdT0lMpxPBq4LCIiYpsmtXloQkICqamp1Y6lpqYSERFBSEjNm3MGBQURFBTkjfKqadfS1LO/PIoeTtTCIyIiYqMm1cIzdOhQ5s+fX+3YvHnzGDp0qE0VHV2LIH9atQgkVVPTRUREbGdr4MnLy2PNmjWsWbMGMNPO16xZw549ewDTHXXttde6z7/xxhvZsWMHd999N5s2beKll17igw8+4M4777Sj/OMya/FUTk1XC4+IiIhdbA08P//8M/369aNfv34ATJ06lX79+vHQQw8BkJyc7A4/AB07dmTu3LnMmzePPn368PTTT/Paa681uinplRJbhpBSuYGotpcQERGxja1jeEaOHIllWUd9vKZVlEeOHMnq1asbsCrPSYwOZYMGLYuIiNiuSY3haWratQxRl5aIiEgjoMDTgBJbHrafVmEGlBbZW5CIiEgzpcDTgBKjQ8mmBUVWgDmgbi0RERFbKPA0oDZRwTgcDu2aLiIiYjMFngYU5O8kISKYVDRwWURExE4KPA0ssWUoqe6Bywo8IiIidlDgaWBmppa6tEREROykwNPA2kUf3sKjqekiIiJ2UOBpYIlq4REREbGdAk8DSzx8Py0FHhEREVso8DSwxOhQ9ywtKycZjrGVhoiIiDQMBZ4GlhARTIbDdGk5youhMNPmikRERJofBZ4G5vRzEBMVwSEr3BzQwGURERGvU+DxgsToEFI1cFlERMQ2CjxeYDYR1dR0ERERuyjweEH1mVop9hYjIiLSDCnweEG7liGkuffTUguPiIiItynweIFp4akYw6P9tERERLxOgccLzH5apoXHpTE8IiIiXqfA4wWxYUFkOmMAsBR4REREvE6BxwscDgfOyLYAOAsPQVmJzRWJiIg0Lwo8XhIZHUex5W++ydNMLREREW9S4PGSxFYtSHOvxaOByyIiIt6kwOMliS1DSdHUdBEREVso8HhJu5aHbS+hFh4RERGvUuDxkuqrLauFR0RExJsUeLzE7KdlWnjKstXCIyIi4k0KPF4SGRpATkArAEoy99lcjYiISPOiwONNYW3MV43hERER8SoFHi8KiDaLDwYWpIJl2VyNiIhI86HA40VhMe0A8HcVQVGWvcWIiIg0Iwo8XtS6VUsyrTDzTa5WWxYREfEWBR4vqjY1XZuIioiIeI0CjxclRodWbS+Rq4HLIiIi3qLA40XtWoa41+IpytDUdBEREW9R4PGi0EB/cgJiAMhP32tzNSIiIs2HAo+XlbZIAKA8a7/NlYiIiDQfCjxe5hdhFh905GmWloiIiLco8HhZcCuz+GBwYZrNlYiIiDQfCjxeFhHbHoAWZRlQXmpzNSIiIs2DAo+XxSa0pcRy4ocFeal2lyMiItIsKPB4WWJ0GGmYtXgsLT4oIiLiFQo8XtYmKoTUisUHc9L22FyNiIhI86DA42WB/n5k+5u1eHIOai0eERERb1DgsUFRcJz5ekirLYuIiHiDAo8NysPM4oOubI3hERER8QYFHhv4R5q1ePzztfigiIiINyjw2CA0JtF8LdbigyIiIt7QKALPzJkzSUpKIjg4mCFDhrBixYqjnltaWsqjjz5K586dCQ4Opk+fPnz11VderLb+IuPN4oORZek2VyIiItI82B543n//faZOncrDDz/MqlWr6NOnD2PHjiUtrebWjwceeIBXXnmFF154gQ0bNnDjjTdy8cUXs3r1ai9XXndxbZMACKWI8sJse4sRERFpBhyWZVl2FjBkyBAGDRrEiy++CIDL5SIxMZFbb72Ve+6554jz27Rpw/3338+UKVPcxy655BJCQkJ4++23j/t6OTk5REZGkp2dTUREhOfeSC2Uuyzyp7UhwlFA6rWLie/Ux5Y6REREmor6/v62tYWnpKSElStXMnr0aPcxPz8/Ro8ezbJly2p8TnFxMcHBwdWOhYSEsGTJkqOen5OTU+1mN6efg0N+rQDIOLDL3mJERESaAVsDT3p6OuXl5cTHx1c7Hh8fT0pKzTOYxo4dy4wZM9i6dSsul4t58+bxySefkJycXOP506dPJzIy0n1LTEz0+Puoi7zAWPM1XYsPioiINDTbx/DU1nPPPUfXrl056aSTCAwM5JZbbmHSpEn4+dX8Vu69916ys7Pdt717G0fAKA41Ia84Y7/NlYiIiPg+WwNPTEwMTqeT1NTqu4anpqaSkJBQ43NiY2P57LPPyM/PZ/fu3WzatImwsDA6depU4/lBQUFERERUuzUK4W3M19yaW6ZERETEc2wNPIGBgQwYMID58+e7j7lcLubPn8/QoUOP+dzg4GDatm1LWVkZH3/8MRdeeGFDl+tRAVEm8AQWpB7nTBEREakvf7sLmDp1KhMmTGDgwIEMHjyYZ599lvz8fCZNmgTAtddeS9u2bZk+fToAy5cvZ//+/fTt25f9+/fzyCOP4HK5uPvuu+18G7UWFmvGEoWVaPFBERGRhmZ74Lnssss4ePAgDz30ECkpKfTt25evvvrKPZB5z5491cbnFBUV8cADD7Bjxw7CwsIYN24c//73v4mKirLpHdRNdEKS+eo6REmZi0D/JjecSkREpMmwfR0eb2sM6/AAWDnJOGacRLnlYO+U3STFRdpWi4iISGPXpNfhac4cYXGU44fTYZGa3DhmjomIiPgqBR67+DnJdkYDkJmyx+ZiREREfJsCj40KguLM10Nq4REREWlICjw2Km1h1hoqy9pncyUiIiK+TYHHRn4Rrc3X3Jq30RARERHPUOCxUVB0OwCCi7T4oIiISENS4LFRRFwHACLLDlFQUmZzNSIiIr5LgcdGoa3aApDgyGRfZqHN1YiIiPguBR47VWwgGu/IYG9Ggc3FiIiI+C4FHjtVDFqOcBSSnJZuczEiIiK+S4HHTkHhFPuFApBzUIsPioiINBQFHpsVhphNUgsztBaPiIhIQ1HgsZmrhQk8rqxkmysRERHxXQo8NvOPMjO1/AsUeERERBqKAo/NQlqZxQejyg6RXVBqczUiIiK+SYHHZgFRJvAkODLYm6mp6SIiIg1BgcduFVPTzeKDCjwiIiINQYHHbhWLD8Y5MtmbodWWRUREGoICj93CEwCII4t9GXk2FyMiIuKbFHjsFhaPCz8CHOVkpR+wuxoRERGfpMBjN6c/pSExAJRk7re5GBEREd+kwNMYhJuBy+QcwLIse2sRERHxQQo8jUBAxeKDrVyHSM8rsbkaERER36PA0wj4VUxNj3Nkai0eERGRBqDA0xhUrsVDJnszFHhEREQ8TYGnMahYiyfBkcG+TK3FIyIi4mkKPI1BRQtPvEMtPCIiIg1BgacxOKyFR2N4REREPE+BpzGoaOGJdBRwMCPL3lpERER8kAJPYxAUgcs/BIDy7AOUu7QWj4iIiCcp8DQGDgeOCNOtFePKICWnyOaCREREfIsCTyNRGXjiHRkauCwiIuJhCjyNRcX2EgkKPCIiIh6nwNNYVC4+6Mhkr9biERER8SgFnsYivGp7iX2ami4iIuJRCjyNRXhVC8++DLXwiIiIeJICT2MRocUHRUREGooCT2NR2aVFJqk5BRSXldtckIiIiO9Q4GkswhOwcBDoKKellcuBLK3FIyIi4ikKPI2FMwBHi1hAm4iKiIh4mgJPYxKeAJjAs09T00VERDxGgacx0cBlERGRBqHA05gcNjVdXVoiIiKeU6fA89ZbbzF37lz393fffTdRUVEMGzaM3bt3e6y4ZqdyPy0ytNqyiIiIB9Up8Dz++OOEhIQAsGzZMmbOnMmTTz5JTEwMd955p0cLbFaqLT6oFh4RERFP8a/Lk/bu3UuXLl0A+Oyzz7jkkku44YYbGD58OCNHjvRkfc1LxX5a8Y5MDuWXkF9cRougOv0nEhERkcPUqYUnLCyMQ4cOAfDNN99w9tlnAxAcHExhobpi6qyyhccvE4D9WfosRUREPKFOzQdnn302119/Pf369WPLli2MGzcOgPXr15OUlOTJ+pqXisDTklyCKGFvRgHd4sNtLkpERKTpq1MLz8yZMxk6dCgHDx7k448/plWrVgCsXLmSK664ok7XS0pKIjg4mCFDhrBixYpjnv/ss8/SvXt3QkJCSExM5M4776SoyAdWJg5pCf7BgNk1XTO1REREPKNOLTxRUVG8+OKLRxyfNm1ara/1/vvvM3XqVGbNmsWQIUN49tlnGTt2LJs3byYuLu6I89955x3uuece3njjDYYNG8aWLVuYOHEiDoeDGTNm1OXtNB4Oh2nlydxJApmaqSUiIuIhdWrh+eqrr1iyZIn7+5kzZ9K3b1+uvPJKMjMza3WtGTNmMHnyZCZNmkTPnj2ZNWsWoaGhvPHGGzWe/8MPPzB8+HCuvPJKkpKSGDNmDFdcccVxW4WajMqp6WrhERER8Zg6BZ6//OUv5OTkAPDrr7/y5z//mXHjxrFz506mTp16wtcpKSlh5cqVjB49uqogPz9Gjx7NsmXLanzOsGHDWLlypTvg7Nixgy+//NI9jui3iouLycnJqXZr1NzbS2Sw/kAOlmXZXJCIiEjTV6curZ07d9KzZ08APv74Y84//3wef/xxVq1addTgUZP09HTKy8uJj4+vdjw+Pp5NmzbV+Jwrr7yS9PR0RowYgWVZlJWVceONN3LffffVeP706dPr1NVmm4qBy22dWezPKmRrWp4GLouIiNRTnVp4AgMDKSgw3S3ffvstY8aMASA6OrrBW1AWLlzI448/zksvvcSqVav45JNPmDt3Lo899liN5997771kZ2e7b3v37m3Q+uqtokurZ1g+AAs2pdlZjYiIiE+oUwvPiBEjmDp1KsOHD2fFihW8//77AGzZsoV27dqd8HViYmJwOp2kpqZWO56amkpCQkKNz3nwwQe55ppruP766wHo1asX+fn53HDDDdx///34+VXPcEFBQQQFBdXm7dmrooWnY2A2AN9tSuNPZ3S2syIREZEmr04tPC+++CL+/v589NFHvPzyy7Rt2xaA//3vf5xzzjknfJ3AwEAGDBjA/Pnz3cdcLhfz589n6NChNT6noKDgiFDjdDoBfGO8S0ULTyuXWdjx592Z5BSV2lmRiIhIk1enFp727dvz3//+94jjzzzzTK2vNXXqVCZMmMDAgQMZPHgwzz77LPn5+UyaNAmAa6+9lrZt2zJ9+nQAxo8fz4wZM+jXrx9Dhgxh27ZtPPjgg4wfP94dfJq0ihYe//xUOseEsj29gCVb0xnXq7XNhYmIiDRddd6oqby8nM8++4yNGzcCcPLJJ3PBBRfUOnRcdtllHDx4kIceeoiUlBT69u3LV1995R7IvGfPnmotOg888AAOh4MHHniA/fv3Exsby/jx4/n73/9e17fSuFTM0qK8mHFdgnkhvYDvNqXVPfAUZEDaBkg8FZzal0tERJonh1WHfqBt27Yxbtw49u/fT/fu3QHYvHkziYmJzJ07l86dG++Yk5ycHCIjI8nOziYiIsLucmr2ZCcoOMTq8+Zy8cfZxIQFseK+Ufj5OY7/XMuC1PWw9WvY8g3sWwGWCwbfAOOeavjaRUREGkB9f3/X6U/+2267jc6dO/Pjjz8SHR0NwKFDh7j66qu57bbbmDt3bl0uK5XC20DBIU4Jz6dFoJP0vGLWHcimd7uoms8vKYCdi2HLV7B1HuTsO/Kcn16DgX+EuB4NWrqIiEhjVKfAs2jRomphB6BVq1Y88cQTDB8+3GPFNVsRrSH1VwLyUxjR9WS+Xp/Kgk0HqweezN2w9RvY8jXs+h7KDttLzD8EOp0BXceY29f3wsYv4JsH4OqPvf52RERE7FanwBMUFERubu4Rx/Py8ggMDKx3Uc1excBlcpM5s/uZfL0+lUWbkrm9S1pVV9XBjdWfE9keuo2BrmOh42kQEFL12NmPwuavYNu3sPVb6DoaERGR5qROgef888/nhhtu4PXXX2fw4MEALF++nBtvvJELLrjAowU2S5WB5+Bmzk1cRIuAtzn94FqYfdjeWg4nJA4xIafbORB7ktl8tCbRnWDIn2DZi/DN/dBppAYwi4hIs1KnQctZWVlMmDCBL774goCAAABKS0u58MILefPNN4mKivJ0nR7TJAYtr5wNX9x+xOHiwCiCThpruqm6jIKQlid+zcIseL4fFGbAeTNg0HUeK1dERKSh2TJoOSoqijlz5rBt2zb3tPQePXrQpUuXulxOfqtN/6r78b340X8AT+5Iom3XEbzwu0F1u2ZIFJx5H3x5Fyx4HHr9HoIjPVKuiIhIY3fCged4u6AvWLDAfX/GjBl1r0igdW+45WczDieyHQG7M1j18jK2bc2grNyFv7NOC2TDgImw4p+QvgW+f9qM7REREWkGTjjwrF69+oTOcxxtHInUTkxX992+iS2JCg0gq6CU1XuzGJQUfYwnHoMzAMb8Hd75A/z4MgyYBNEdPVSwTSwLNsyBoDDoosHYIiJSsxMOPIe34Ih3Of0cnNEtljlrDvDdprS6Bx6ArmdDpzNhxwL49hG49C2P1WmLjV/AhxPM/ZPOh3H/Z6b1i4iIHKaOfSPibWd2jwNgwaa0+l3I4YCxfweHH2z4DHYvq39xdinOg6/uqfp+039h5hAz6Nvlsq0sERFpfBR4mogzusXicMCmlFwOZBXW72LxJ0P/a839r+9ruuFg0ROQsx+iOsD1881g7+JsM8PtXxfAoe12VygiIo2EAk8T0bJFIP0SowBYuPlg/S945v0QGA4HVsGvH9b/et6WugGWvWTuj/s/aDcQrv8Wxj4OAaFm9emXh8GSZ6C81N5aRUTEdgo8TYi7W2tzPbu1AMLi4LSKmXfzp5n9uJoKlwvmTgWr3Izb6TbGHPdzwtApcPMyM06prMiMU3r1TDiwxs6KRUTEZgo8TciZJ5nAs3RbOsVl5fW/4Kk3my0pcvbDspn1v563/PIu7FlmWnLOeeLIx1smwTWfwkUvQ3AUpPwKr54F3zzYtIKdiIh4jAJPE3JymwjiwoMoKClnxc6M+l8wIBjOfsTcX/IM5CTX/5oNrSAD5j1o7o+8B6ISaz7P4YC+V8ItP8HJvzOtQT88b7q5dizyXr0iItIoKPA0IQ6Hg5HdYwH4rr6ztSqd/DtoNwhK82HB3zxzzYY0fxoUHILYHqaF6njC4uAPb8Ll70J4G8jcaQY0z7kFCjMbvt7GJjcVsvfbXYWIiNcp8DQxZ1V0a3lk4DJUTFOfbu6v/g8k/+KZ6zaEvT+ZKecA588wCymeqJPGwZQfYWDFHmKr/22msG+Y4/EyG62SfHjlNHhpKOSn212NiIhXKfA0McO7xBDgdLAzPZ+d6fmeuWjiIDjl94AFX99vVi9ubMrLYO6d5n6fK6HDsNpfIzjSBKVJX0GrrpCXCh9cC+9d1TS68+rr1w/Ney7OhjXv2F2NSNNSlA0uD4ydFNso8DQx4cEB7pWW670I4eFGPwz+wWY69+YvPXddT/npNTP4ODgKxjxWv2t1GAo3LoHT7gI//+oLFjbGsOcJlgU/vV71vS+/VxFP2/0DPNkZPrvJ7kqkHhR4miCPTk+vFNXeTOkGM5uprMRz166vnGT4rmJ80eiHoUVM/a8ZEAyjHoQbFlVfsPCt8b65YOH+lZCyFpxBEBgGGdtNuBWRY7MsmPcQuEph7fuwa4ndFUkdKfA0QWeeZAYuL9+RQUFJmecuPOJOaBFnfhn+/Prxz/eWb+6HklxoOwD6T/TstRNOMQsWjvk7+IeYEDDrNFj5lm+1gFS27px8MfS+1NyvHA8lIke39RvY91PV9015dfpmToGnCeocG0ZidAgl5S6WbjvkuQsHhcNZD5j7C58wU8Dttv07WPex2fvrvBng1wA/sn5OGHaLWbCwwwgzY+2L2+C9K31jcG9BBqz/xNwfdB0MmGjub/zCN96fSEOxrKrW5b5XQ1CEmdix9j1765I6UeBpghwOR8N0awH0uxriToaiLFj0pGevXVtlxTD3LnN/0GRo07dhXy+6I0z4HM5+FPwCzFiml4bClm8a9nUb2i/vmlWn43uZJQha94E2/aC8xDwmIjXb+IXpCg4MM/8unF7x79H8R82sR2lSFHiaqMpVlxdsSsPyZNeLn9Pspg7w06uQvtVz166tpc+Z7rWweDjrfu+8pp8Tht8Ok78za/3kp8E7f4C5f26aqzRbFvz8hrk/cJJZhgCqWnk0eFmkZq5yWPC4uX/qzdCiFQy50WxWnJsMP7xgb31Sawo8TdTQTq0I8vcjObuIzam5nr145zOh2zngKjOD9eyQsQMW/5+5P/ZxM6Xcm1r3hhsWwJCKWRk/vQavnA77V3m3jvrauQgObTN/oVaO3QE45RJz7NA2DcIUqcn6T+HgRvNvT+WEDv8g09ID5g+ynAP21Se1psDTRAUHOBnWuRUACzZ5aBHCw539mJmyvflL72/FYFnw5d1QXgwdzzC/nO0QEALnPmH25QpvDYe2wutnw+Knms56HJWDlXtfZsZoVQoKh16/N/c1eFmkuvKyqtadYbdCSFTVYz0vhMRTobQA5tdziQzxKgWeJuysw7q1PC62W9WqxF/f791f8Bu/gG3zwBkI5z1d1Q1jl85nwU0/mH/oXGVmEOOb4yBzl711HU9OMmyaa+4Puu7IxwdMMl83fg75Hhz8LtLUrX3PdKeHVnRjHc7hgHMqwtAv78CB1d6vT+pEgacJG1kxcHnlnkyyC0ob4AXuMc25qb96b2Xe4jz46h5zf/jtENPVO697PKHR8Ie34KJZEBgOe3+El4eb7Tga6xiYVf8ym6YmngrxJx/5eJu+0LqvBi+LHK6sBBb9w9wffkf1ltFKbQeYVlNovKvTyxEUeJqwxOhQusSFUe6yWLy1Abq1QqPh9LvN/e8eg2IPjxWqyaInIGe/GRh42p8b/vVqw+GAvlfATUtMiCjJgzk3m+0pGsMU/sOVl1V1VdXUulNJg5dFqlv9b8jaYyZLDLr+6OeNesisTr97qVmtXRo9BZ4mzt2t5enp6ZUG3wDRncweTEufa5jXqJS6AZa9ZO6Pe8qMoWmMWibBpC/NP3h+/qZL6KWhsG2+3ZVV2fo15B4wTfI9Lzz6eb1+DwEtzPik3T94rz6Rxqi0qGqyxGl3QWDo0c+NbGfG90DF6vTFDV9fU1FaaP7oamQUeJq4kd3NqsuLNh/E5WqAv9D9A6tmJfzwAmTt9fxrgFm5dO5U0wVz0vnQbWzDvI6n+DlNC9T130JMN8hLgbd/B//7q/mf3W6Vg5X7XmVmlhyNBi+LVFn5pvlDIaIdDJhw/POH32FagjJ3wopXG7y8JiEvDWafB/+7u9G1GivwNHGDkqIJC/LnUH4Ja/dnN8yLnHS+WYG4rMgsuNUQfnkX9iyDgFA454mGeY2G0Kaf2Y9r0GTz/fJZ8M+RZjVWu2TsgO0VrU0DJx3//MpurQ1zGl/XnFRXmAnvXAbL/2l3Jb6nJB++f9rcP+Mvx/5DoVJQGJz1oLm/6EkN/k/bCK+OMnv3rf/ErFfUiCjwNHEBTj9O62o202yQ2Vpgxq6M/TvggF8/MGNW1n3iuZVGCzJgXsU/GiPvgahEz1zXWwJD4bz/g6s+Mn/tHdxk/qdf8ow9e+78/Kb52nmU6Y48nrb9zerL5cUavNzYLX8Ftnxl/nres9zuanzLin9C/kHTZd33qhN/Xt8rIaGX2YB4URP6Y83Ttn8Hr4+B7D0Q3Rmunw8RbeyuqhoFHh/QYNtMHK5NXzi1YhG+DXPgo0nwZGd4/xqz11VxXt2vPX8aFBwyKxuferNHyrVF17PhpmWmRcxVCt8+Agsf924NpUWw+m1z/1iDlX9Lg5cbv7Liqq5KLDNgvjF0n/qCopyqMYpn3APOgBN/rp/TbD4M5r/PwS2er6+xWzkb3v49FOdAh+Gmq79VZ7urOoICjw+oHMezdl82B3MbcODc2MfhhoWm37plEpQVmgG7H/0RnuoM718Nv35Uu9lce3+qGjty/oza/UPTGLVoBZe9Dec+Zb7/foZ3u7c2zIHCDIhoC11rMQ7qlIrBy+lbTNeiND7rPzNbnYQlVCyEua1qY0upnx9fNt2FMd2qr0h+ojqdAd3HmTGIla3VzYHLZQZsf3G7ee+9LzMLtYZG211ZjRR4fEBcRDCntI0AYNGWBpieXsnhMGNWzp4Gt60xY1dG3AktO5rxPRu/gI+vg6e6wHtXwdoPjx1+ystg7p3mfp8rocOwhqvdmxwOGHKDmR1llcOcKVDeAOsk1eTnihaAARPB6X/izwuOgF4VK1pr8HLjY1mw/GVzf/D1MP55c3/ZTNjzo311NYTktbD5f95raSzIgGUvmvsj7zUtNnVRuTr9lq9g+wLP1ddYlRTAB9fADxU/iyPvg4tfObGxTzZR4PERZ3VvwFWXa+JwmG6u0Y/AbavhT4thxFQzZqSsyKxL8cn1ptvr3Sth7Qem2fhwP70GKb9CcFTVTDBfMu7/IKSleY+V/yg0pJR1sHe5+Ue3/7W1f35lt9b6zzR4ubHZu8Ks6OsMMitkdxsDfa8GLPjspqa5sW1NtnwNr54F715uJkh4I/Qse9F0xcSfAj0vqvt1YrpUTV7w9ur03pabamZibfqvWRH/d6/ByL/avyr+cSjw+IiRFevxLN56kNJyLw+UdTjMoNfRD8Otq+DGJWYNi1ZdzEDYzXPhk8mm5efdK+CX900/d2Vz/OiHISzWuzV7Q1hc1Yyzhf9o+L79yl3RTzoPwhNq//w2/c3gy/Ji+OU9z9Ym9bN8lvna6w/QwkxSYOzfIbyNmZX3nQ/s6bT1W9Mt7qpoDV0yw7yvhgw9eQfhx4rP9sz7wK+evxLPuNv8AZe23ixg6ItSN8Bro+DAKgiJhms/h95/sLuqE6LA4yP6tIsiukUguUVlrNydaV8hDof5pTnqQbjlZ7hxKZz+F2jVtSL8fAmf3gAzB0FJrlmivf9E++ptaL0vgy6jzXv//JaG+6uvOBfWvm/uD/xj3a7hcFTtr6XBy41H9n4zNgvg1MP2dQqJggsqWg5/fLlpLxy5/Tt470qzzUmP8Wa8IJhp4t/9reF+Fpc+C6X5pqu++7j6Xy80Gs74q7n/3d+8szq9N237tmIm1l7zB+3130KHoXZXdcIUeHyE08/BGd1MK0mDztaqDYcDEk6Bsx6AW34yG3CefrcZGAim6+W8GfX/q6oxczjg/GchMMx0N/30WsO8ztoPzFYXrbqYHebrqtcfzFpI6Zt9b2xIU/Xz62YsWIcR5o+Jw3U9G/pVdm3d7LmlIrxpx0LT8lteDN3Pg0vegKFT4JyK/ay+/z9Y8HfPh56c5Kr/H898wHPdMYOuN9Oy8w+apSl8xU+vw38uNX+oJp0G181rlDOxjsWHf9M0P5WztRZuasCBy3XlcJgNLM+6H6asgJuXmyncbfraXVnDi0o0A70Bvp0Gmbs9e33LqurOGvjH+v3DHRwBp2jwcqNRWli1rtKQP9V8ztjHzay8zJ0NtzBoQ9n5PbxzuRn31+1c+MNss7o7mNasyi7hxU95PvR8/7R53cRTocsoz13XPxDGVHQx/vCi2ZerKXOVmzFJlSvh97kSrv6k0c7EOhYFHh9yRrdY/BywOTWX/VmNeH0OhwPiToLYbnZX4j0D/mjWpyjNhy9u8+w/3HtXQOo6s5Fhnyvqf73Kbq31n2rwst1+/dAsMxDZ3ozNqklwZFXX1vJZsGuJ9+qrj90/wDuXmuUtuo6BS9+qCjuVTr0Jxk439xc/BQse98z/O1l7qgL9WR5s3anUfZxpBSkvNn/kNFUl+Wah2cpZbGc9ABe9dOR/pyZCgceHRIUG0r99S8CLs7XkxPj5wQUvmFCyY2HV4oCeUDkV/ZRLPPNXV9v+EF8xeHntB/W/ntSNZZmVlQEGTz72dOkuo6tm5s2Z0vi7tvb8aBaqKy0wK4Jf+u+jT2ceenPVmJ7FT8LC6fV//cVPmcHRHU+HjqfV/3q/dfjq9Os+MuuNNTU5yfDmuIqZWEFwyetmPGYjn4l1LAo8PubMitlaCxvLOB6p0qqzmQkCpok4xwP7zOQfMtPIAQbWYmXlY3E4qjZO1OBl++xaYlruAkKh/zXHP3/M382ml5m7zCrfjdXeFfD2Jaa1s9NIuPw/EBB87OcMnVK1mvGif8CCeoSeQ9th9X/M/TMfqPt1jqd1n6otKr6+r2n9f5SyzszESl4Doa1gwhdVmww3YQo8PqZym4ml2w5RVOrD60A0VadOMTNCirPhy7vq/4/gmv+YlpjWfUzLjKf0vtT8oj240Qy2Fu+rnIre53KzntPxBEfAhS+Y+yv+acbHNDb7VpqwU5JnWlcufxcCQk7sucNugTEVS1ksegIW1nHfqkX/MGNRuo6B9kPqdo0TddYDZgXzfSvMZppNwdZ58MZYyNlvZtde/23Df05eosDjY3q0Dic+IojC0nKW79T4i0bH6Q8XzgS/ANNUvP7Tul/L5fLcYOXfCo6EU35n7mvwsvdl7jZLOAAMPspg5Zp0PqtqAck5U+q3x52n7V8F/764Yr+lEXDFe2bj3doYdqtZ0RhM19bCf9Tu+WmbqrppK1tbG1JEaxhxh7k/7xGz111jtuJVM66qJM+MQbp+3oltQNxEKPD4GIfDUbWZqMbxNE7xJ8Npfzb3v/yL6Zaqix0LzMycoAgzndzTDh+8XGjj2k7N0Yp/guWCTmeaAf61MeZvZpBz1m749uGGqa+2DqyBf19kWjbbD4Mr34fAFnW71vDbqlZmX/g4LHryxJ+7cDpgmQ1+2/Sr2+vX1tBbzAKR2Xvgx5e885q1kZtitgH6cFJFq7PLrOJ99Scn1rLYhCjw+KDKcTzfbUrDakr9xs3JaX82u8MXpMNX99TtGpWtO30ur/svj2NpO8Ast19WpMHL3lScB6sqVuk99abaPz8ovKpr66fXYMciz9VWFym/mrBTlA2JQ+CqDyAorH7XHH57VehZ8HdY9NTxn5O8FjZ8Bji807pTKTDUrCYPZjPhPJv/EM1PN3/E/PdOeGEgPN3dbANU2eU26iG48MUmOxPrWBpF4Jk5cyZJSUkEBwczZMgQVqxYcdRzR44cicPhOOJ23nlHmbLZDA3vEkOA08GejAJ2pjfy2RrNlX+g6dpy+MGvH5g9hGoje39Vl0ddV1Y+HoejqntEg5e9Z+17piUkuhN0Obtu1+g0surn4vNb7FvxN3U9vHWBaSFsNwiu+sgEMk8YfjuMrpjyveBvZubVsVTO7jrld6aV1Zt6XWpalEpyTUDzpoIMs7Hzl3fDS0Phqc7w4UTzB9OhrYADEnqblqg/fm3+GGvCM7GOxfbA8/777zN16lQefvhhVq1aRZ8+fRg7dixpaTWn4E8++YTk5GT3bd26dTidTv7wh6axl4c3hAX5M6RjK8C08kgj1W4AnHqzuf/fO4/cXPVYVr1lmp47DIe4Hg1TH5iuMv8QSNsA+5rg1NqmxuU6bCr6n+q3CvnZj0JUe7PmzLyHPFNfbaRtrAg7GWaftqs/NgOrPWnEHWYDYzBbOSz+v5rP27fS/IHg8DM7onubn1/V1PpV/zJBsKEUZZvd5r+6D2aNgCc7mT3KVrxi/j8GiDsZhtwIl/0H7t4BN35vptG3P7Xh6moEbA88M2bMYPLkyUyaNImePXsya9YsQkNDeeONN2o8Pzo6moSEBPdt3rx5hIaGKvD8hnvV5c2NcNVlqXLm/eYv+Zz9J/5LqbwUVr5l7jdU606lkKiqwcuVK/5Kw9mxANK3QGA49L2yftcKCjetiGD+mt+xsN7lnbCDm+Gt8abLtnVfuOZTMxC+IYy4E0ZVdBl995hZQfm3FlTM7upzBcR0bZg6jqfDMOh5oflD5ev7PddiWpxnNl6d9xD880z4R5LZbf7HmaY7Ects5zPoevjDW/CX7XDzD3DuP6DH+U1yxeS68rfzxUtKSli5ciX33luVuP38/Bg9ejTLli07oWu8/vrrXH755bRo0QBjGJqwM0+K429zN7J85yHyissIC7L1P7UcTWAojH8e3jofVr5pFg883kJom/8HeSnQIhZ6XNDwNQ6YZKa/r/8Eznnc5wYyNiqVU9H7XeWZ1pCOp5tfdD+9BnNuMfvZebqV5bfSt5qwk3/QdJVc86kJzg3ptKmAZbbWmP8o4Kg4hlnReft3Zu++M+5u2DqOZ/Qj5v/fHQvgxYGAA7BMCLIqvmKBxWH3f/tYxfeV94vzzDT7w0V3MrOsOp4OSSMgPMG777ORsvW3YHp6OuXl5cTHx1c7Hh8fz6ZNm477/BUrVrBu3Tpef/31o55TXFxMcXGx+/ucnFp0GzRhnWJa0KFVKLsPFbB0WzpjT9YPfKPV8TQTKla+CZ/fan4pHWu6buXKyv2u8c7AwnYDTRN42nozm2PIDQ3/ms3Roe2w9RvAAYM9+BmPnmbWVsnaDfMehPHPee7av3VoO8w+H/JSzYD3a+d4rwXhtD+bIPDdYzB/mhmHMvwO+K5izEy/a6BlkndqOZroTmYRxSXPwKFtnrtuVHtIqlg1Ouk0iGzruWv7kCb9Z//rr79Or169GDx48FHPmT59OtOmNeG9TOqocnr67B92sXBzmgJPY3f2o+aXXeZOM6hx7FEGNh7aXtE1cdiA4oZWOXj5f38xg5cHT/bZQY22qhy703WMZ3ehDgozXVtvnW/++/W80KzX42kZOyrCTgrE9fRu2Kl0+l2AZcbzfPuIWTF49xKzNcLpf/FuLUdz1oNmV/jyYsBhxhU5HNXv//b7ao/5Vf8+sAVEtLH1LTUVto7hiYmJwel0kpqaWu14amoqCQnH/gWdn5/Pe++9x3XXHXs5/XvvvZfs7Gz3be/evfWuu6moHMezYNNBTU9v7IIj4Pxnzf0fXzKDLGtSORW969nQsoNXSgPMysv+waaVZ9/P3nvd5qIo23Qbgtkl3NM6nlbVajTn1toNkD+esmLYuRhmj4fcAxB7Elz7ObSI8dxr1Mbpf6naMmLdR+brwEmNp9XDzwmJg0xXU9Jw6DDUDBZuP8QcbzfQLAnRtj+06WtWUW/dGxJOMbPL4npUbb4c01VhpxZsDTyBgYEMGDCA+fPnu4+5XC7mz5/P0KFDj/ncDz/8kOLiYq6++upjnhcUFERERES1W3NxaqdWBAf4kZJTxMZkm6alyonrNgZ6X2b65edMMb9IDldaWLXpqKf2zTpRIVFwslZebjBr3jGr28Z0N4sNNoTRj5gunZx98M39db9OaZHZ52vhE6ZF54n2ZsxOzj4zOHbCFxAW66mq6+aMw0JPQCiMmGpvPdIo2D5La+rUqbz66qu89dZbbNy4kZtuuon8/HwmTTKrvF577bXVBjVXev3117noooto1aqVt0tuMoIDnAzvbP7KmrNmv83VyAkZOx1CY8weVt/PqP7Y+k+hKMusotu1juuz1EdlF9q6j02LhHiGq7yqO2vInxquuzCwBVxYsdLvqn/Btm9P7HmlhWbxwgWPm92zn2gPs88z69rs+t4sTNki1oT1CV9AWFzD1F9bZ/zF7NV17ecQHn/888Xn2T6G57LLLuPgwYM89NBDpKSk0LdvX7766iv3QOY9e/bg95u1KDZv3sySJUv45ptv7Ci5SblkQDvmb0rj1e93MLJ7HEM7KyA2ai1awbin4KNJ8P3/Qc8LqhZJq+zOGjDBNIt7W+JgMzYjbYNZeXnwZO/X4Iu2zjNjt4IjzarZDSlpuFl/Zfks+Pw2uHnZkdPFS/LNjua7lsDupbB/JZSXVD8nLN50yXQYbgbJxnRtnOO6ThpndwXSiDisZja4Iycnh8jISLKzs5tN99afP/iFj1ftIzY8iC9vO43Y8CC7S5JjsSyzUNim/5rVWa/71oSMV04zm45O3WDfX9HLX4H/3W1mbd20tP6/5CzLDMTO2G5W4m1Ga4K4/etCMxB92K1Vu4E3pJJ8eHm4CVn9roFznoC9y6sHHFdZ9eeEtzFhKWmE2fizVefGGXDEp9X397cCTzNQUFLGhS8uZWtaHsO7tOJffxyC00//WDVquSkwc7DpOjr7UTMDZuVsM47mDzYuAFiYCU+fZLoxrp9vBljWRlGO+YW672fYt8Ks3ly5MWmLWDjvaTOLqLlI2wgvnWpm3Nz+i5le7A27fzDdU1hmfZrfBpyIdlWDapNGQMuOCjhiu/r+/ra9S0saXmigPy9d1Z8LXlzK0m2HeOG7rdwxupvdZcmxhCeYpejnTDFjJxwV3boNvbLy8YS0hJMvhl/eNesGHSvwuFxmrZHKYLP3p4ql7X/zN5YzyAyKzkuFD6411x/3f/bN8vGmyrE7J53nvbADZtXfoVNg2Ysm7ES1Ny03lSEnqoMCjvgctfA0I5+s2sfUD37B4YC3rxvC8C7N4BdKU2ZZ8O+LzaqsYGbwTFlu/y+iPT/CG2PN7Jc/b6oaA1KUA/t/NsFmX8WtKOvI50e2r5h+OwjaDYaEXoAFi540C7JZ5RDayrT2nHyxN99ZlUPbYdE/IHM3nDPdTBH2tIIMmNETygph4lwTNrzJ5TKDjqM7ejdsidSRurRqqTkHHoC/frSW93/eS0xYIF/edhpxEcF2lyTHkrnb7HBcmg/n/KNh1mipLcsy3TAHN0Hfq83GiPt+Nt0zv2298Q8245DaDTKDntsNOvYy9wdWw2dTzHo/YLq3xj3tvWnOuSkmeK16q6qbxy8ARj0IQ2+t32aev7X0ObP/UXwvs3mj3UFWpJFT4Kml5h54ikrLuWjmUjal5HJqp2jevm4I/k7bVyeQY9n2rRnUeuYDENBIAuqPs+Crvx55PKpD9XATf0rtt78oK4HFT8GSGSZ0hETDef9nxi81VCgozDIB5MeXTYsLQJezwT/IDB4H6DQSLn7FM/sSlZfB830hey9c8CL0v6b+1xTxcQo8tdTcAw/A9oN5XPDCEvJLyrn1rC78eUx3u0uSpqYox4y3KSuu6J6qbL3x4Honyb+Y1p7UX833PcbDeTM8O0OtpABW/NN0pVV2v7UbDKMfNl1MlmXWrPnqHigtMF1tF86E7ufW73U3zDGfX2gruHND4wmyIo2YAk8tKfAYc9bs5/b31uBwwFuTBnN6N5tXRhWpSVmJaelZ/FRFa09LM6D5lEvq19pTXmpWrV70D8hNNsdie8Coh0yY+e21D26Bj/8IKRXha/ANZvZcQEjdXv/NcWYK+Gl3me4yETmu+v7+Vl9GM3Vh37ZcOaQ9lgV3vL+GlOwiu0sSOZJ/IIy8ByYvMIObCzPh4+vMOkW5qcd//m+5XLDuE5g5BP57hwk7ke3hollmXaGTxtUcpGK7mWn4Q28x36/4J7x6FqRuqH0NyWtN2PHzh0Fe3iJEpBlT4GnGHjq/Jz1bR5CRX8Jt766mrNxld0kiNWvd24SeM+83g4g3/desU7T2A9PtdDyWBdvmw6sjzSrWGdvNFh7n/ANu/Rn6XnH81av9g8wu9ld9bNYMStsAr54JK149sRoqVU5F73mhNn4U8SIFnmYsOMDJS1f1JyzInxW7Mnh63ha7SxI5OmcAnHE33LDQ7CBdlAWfTIb3rjSzq45m389mc8u3f2fGBQWGwcj74PY1Ztabfy1XHu86Gm76wQxqLiuCL++Cd6+A/EPHf25+Ovz6obk/pBHMuBNpRhR4mrmkmBb845LeALy8cDsLNqXZXJHIcSScYrqXznrAtPZs/tK09vzyXvWWlrRN8N5V8Noos96MMxBOnWJWNB75VwgKr3sNYXFw1YemhcgZCFv+By8PM7PpjuXnN6G8GNr0N4O8RcRrNGhZAHhozjr+tWw3UaEBfHnbabSJquNgTBFvSt0An90EyWvM913Hmlagn9+EX94By2VWqe5zpQk5DbHAXsqv8NF1kL4ZcMDw203X22+n45eXwjOnQF4K/O5V6H2p52sR8WGapVVLCjw1Ky4r5/cvL+PX/dn0bx/F+38aSoDW55GmoLwMfngeFk4/clfvk86Hsx6EuJMatoaSAvjm/qod7dv0g0teN5tsVvr1IzPgOiwe7lhX+/WJRJo5zdISjwjydzLzyv6EB/uzak8WT3292e6SRE6M0x9Omwp/+t50FQEknWZ2mb/8Pw0fdgACQ+H8Z+Cyt83U+QOrYdZpsOadqm62H182Xwdep7AjYgO18Eg1X61L4ca3VwLw2rUDGd3TgwvJiTQ0lwty9kFkon1bNWTvh0//ZMYNgVkzqO9VZtC0MxDuXO/ZxRNFmgm18IhHnXNKApOGJwHw5w9/YV9mgb0FidSGn58Zp2PnvlSRbeHaOWYRQ4cT1n0Mb19iHjvlEoUdEZso8MgR7j23B30So8guLGXKO6spKdP6PCK14ueE0/4M130DLZNwb6o65E92ViXSrCnwyBEC/f148Yp+RAT788veLJ743ya7SxJpmtoNNGOLRtwJY/5mBjOLiC0UeKRGidGhPH1pXwDeWLqTr9YdY2E3ETm64AgY/QgMu9XuSkSaNQUeOaqze8Yz+bSOAPzlo1/Yc0jjeUREpGlS4JFjuvuck+jfPorcojJueXcVxWXldpckIiJSawo8ckwBTj9evLI/UaEBrN2XzfQvNZ5HRESaHgUeOa42USE8UzGeZ/YPu7jm9eUs2ZpOM1vCSUREmjAFHjkhZ54Ux1/GdsfPAd9vTefq15dz/gtLmLNmP2XlmrYuIiKNm1ZallrZc6iA15fs4IOf91FYasbztI0K4Y8jOnL5oERaBPnbXKGIiPgibR5aSwo8npGZX8K/f9zNWz/s4lC+2bAxItifq0/twMThScSFB9tcoYiI+BIFnlpS4PGsotJyPl61j9e+38nO9HwAAp1+XNyvLZNP70SXuDCbKxQREV+gwFNLCjwNo9xlMW9DKv9cvJ1Ve7Lcx0f3iOOG0zszKKklDjv3NxIRkSZNgaeWFHga3s+7Mnhl8Q6+3ZhK5U9X38Qo/nR6J8acnIDTT8FHRERqR4GnlhR4vGf7wTxe+34HH6/a796ANKlVKNed1onf929HSKDT5gpFRKSpUOCpJQUe7zuYW8xbP+zi3z/uJruwFIDoFoFcc2oHrjq1vQY4i4jIcSnw1JICj33yi8v44Oe9vL5kJ/syCwEzwPn83q2ZNLwjvdpF2lyhiIg0Vgo8taTAY7+ychf/W5fCG0t3svqwAc4DO7Rk0vCOjD05Hn+n1sQUEZEqCjy1pMDTuKzZm8WbS3cyd20yZS7zo9g6MphrhnbgikHtadki0OYKRUSkMVDgqSUFnsYpNaeI//y4m/8s3+NeyDA4wKznM3FYR7onhNtcoYiI2EmBp5YUeBq3otJy/rs2mTeX7mT9gRz38WGdWzFpeEfOOilO09pFRJohBZ5aUuBpGizL4qddmby5dCdfr0+horeL9tGhTBiWxB8GtiMiOMDeIkVExGsUeGpJgafp2Z9VyL+W7eK9FXvd09pbBDr5/YB2TBiWRKdYbV8hIuLrFHhqSYGn6SooKeOz1Qd4c+lOtqbluY+f2T2Wyad3YljnGBurExGRhqTAU0sKPE2fZVks3XaI2T/sZP6mNPf2FcM6t+Kusd3p376lvQWKiIjHKfDUkgKPb9mVns8bS3fy3oq9lJSb7StG94jjz2O606O1/vuKiPgKBZ5aUuDxTfsyC3h+/lY+WrkPlwUOB4zv3YY7z+5Gx5gWdpcnIiL1pMBTSwo8vm37wTyembeF/65NBsDp5+APA9px26iutIkKsbk6ERGpKwWeWlLgaR7WH8hmxjdbmL8pDTB7dl11anumnNmFmLAgm6sTEZHaUuCpJQWe5mXl7gye+nozP+7IACA00Mkfh3dk8umdiAzROj4iIk2FAk8tKfA0P5Wzup76ehO/7MsGICLYnz+d0ZlJw5MIDfS3uUIRETkeBZ5aUuBpvizL4psNqcz4ZgubU3MBiAkLZMqZXbhySHuC/J02VygiIkejwFNLCjxS7rL44pcDPPPtFnYfKgCgbVQIt43qwiX92+Hv9LO5QhER+a36/v5uFP+yz5w5k6SkJIKDgxkyZAgrVqw45vlZWVlMmTKF1q1bExQURLdu3fjyyy+9VK00dU4/Bxf1a8u3U8/g8Yt7kRARzP6sQv768a+MeWYxL8zfytJt6eQWldpdqoiIeIjtLTzvv/8+1157LbNmzWLIkCE8++yzfPjhh2zevJm4uLgjzi8pKWH48OHExcVx33330bZtW3bv3k1UVBR9+vQ57uuphUd+q6i0nLd/3M1LC7eTkV/iPu5wQLe4cPq1j6J/+5b0ax9F59gw/LRbu4iI1zX5Lq0hQ4YwaNAgXnzxRQBcLheJiYnceuut3HPPPUecP2vWLJ566ik2bdpEQEDtZ9ko8MjR5BWX8emqfazYlcnqPZnsyyw84pzwIH/6to+iX2IU/Tq0pF9iFFGhgTZUKyLSvDTpwFNSUkJoaCgfffQRF110kfv4hAkTyMrKYs6cOUc8Z9y4cURHRxMaGsqcOXOIjY3lyiuv5K9//StO5/EHnSrwyIlKyy1izZ4sVu3JYvWeTNbuy6awtPyI8zrFtDAhqL0JQCclhGsckIiIh9X397et83HT09MpLy8nPj6+2vH4+Hg2bdpU43N27NjBd999x1VXXcWXX37Jtm3buPnmmyktLeXhhx8+4vzi4mKKi4vd3+fk5Hj2TYjPigsPZszJCYw5OQGAsnIXm1NzWb0ni1V7MlmzJ4sd6fnu2yer9gMQEuCkd7tI+ndoye8HtKNzbJidb0NERLA58NSFy+UiLi6Of/7znzidTgYMGMD+/ft56qmnagw806dPZ9q0aTZUKr7G3+nHyW0iOblNJFef2gGAzPwS1uzLYnVFK9CaPVnkFpexfGcGy3dmMGvRdsb0jOdPZ3TWLu4iIjayNfDExMTgdDpJTU2tdjw1NZWEhIQan9O6dWsCAgKqdV/16NGDlJQUSkpKCAysPp7i3nvvZerUqe7vc3JySExM9OC7kOasZYtAzuwex5ndzQB7l8ti+8E8Vu/J4uv1KczflMbX61P5en0qgztGc+MZnRjZLU4Dn0VEvMzWgQaBgYEMGDCA+fPnu4+5XC7mz5/P0KFDa3zO8OHD2bZtGy6Xy31sy5YttG7d+oiwAxAUFERERES1m0hD8fNz0DU+nEsHJfL6xEHMu/N0/jCgHQFOByt2ZvDH2T9zznOL+XjlPkrKXMe/oIiIeITtIyunTp3Kq6++yltvvcXGjRu56aabyM/PZ9KkSQBce+213Hvvve7zb7rpJjIyMrj99tvZsmULc+fO5fHHH2fKlCl2vQWRo+oaH85Tf+jD93efxQ2ndyIsyJ8tqXn8+cNfOOOpBbz2/Q7yisvsLlNExOfZPi0d4MUXX+Spp54iJSWFvn378vzzzzNkyBAARo4cSVJSErNnz3afv2zZMu68807WrFlD27Ztue666zRLS5qE7MJS3lm+hzeW7uRgrhlMHxHszzVDOzBxWEdiw7WTu4hITZr0tHQ7KPBIY1BUWs5nq/fzz8U72JGeD0Cgvx+X9G/HDad3omNMC5srFBFpXBR4akmBRxoTl8tsaDpr0XbW7M0CzArP55ycwJ/O6EzfxChb6xMRaSwUeGpJgUcaI8uy+GlXJq8s2s78TWnu46d2iuZPZ3RmZLdYHA7N7BKR5kuBp5YUeKSx25ySyz8X72DOmv2Uucz/nl3iwhh1UhzDu8QwKCmakMDjj1cTEfElCjy1pMAjTcWBrELeWLKTd1fsIb+kakuLQKcfAzq0ZETXGIZ1bkWvtpHaykJEfJ4CTy0p8EhTk11YyoJNaSzdls6SbekkZxdVezw82J+hnVoxomsMw7vE0Cmmhbq/RMTnKPDUkgKPNGWWZbEzPd8dfn7Yfojcourr+LSODGZ4lxhGdIlhWJdWxIUH21StiIjnKPDUkgKP+JJyl8W6/dks2ZbO0m3p/Lwrk5Ly6is4d4sPcwegIZ1aERbU5LbQExFR4KktBR7xZYUl5fy8O8O0/mw7xLoD2Rz+f7i/n4P+7VsyumccZ/dM0Ho/ItJkKPDUkgKPNCeZ+SUs23HI3QK0+1BBtce7xIUxukc8Z/eMp19ilDY1FZFGS4GnlhR4pDnbm1HAd5vSmLchlR93HHJPeweICQtidI84zu4Zz/AuMQQHaOq7iDQeCjy1pMAjYuQUlbJw80HmbUhl4aY0cg/bxDQkwMlpXWM4u2c8o3rEE90i0MZKRUQUeGpNgUfkSCVlLpbvPMS8Dal8uyGVA4dNffdzwMAO0ZzdM57RPeM17kdEbKHAU0sKPCLHZlkW6w/kMG9DKvM2pLIhOafa413iwji7pxn30z46lNJyFyVlLkrLXRSXuSgtt9zHSg57rOqYVXWs4pxyl0WfxChO7xqrVaRFpEYKPLWkwCNSO/syC/h2Qyrfbkw7YtyPpwUH+DGiSyxjTo5n1ElxtAoLarDXEpGmRYGnlhR4ROouu7CUhZvNoOdFmw+SW1xGoNOPAKeDQH8/ApzmFlRx3xxzuO8Huo/5HXbMQUm5xfdbD7Ivs9D9Wod3pZ3dM54kdaWJNGsKPLWkwCPiGZX/dHhqGwvLstiUkss361P5ZkMK6w9U70rrFh/GmJ4JnN0znt7tIrV9hkgzo8BTSwo8Ik1DZVfavI2p/Lgjg/LDutISIoIZ3TOOMT0TOLVTKwL9tXmqiK9T4KklBR6Rpie7oJQFm9P4ZkMKizYfrLZ7fHiQPyNPimNMz3hGdo8lPDjAxkpFpKEo8NSSAo9I01ZUWs6y7Yf4ZkMK8zakkZ5X7H4swOng1E6tGJwUTf8OLemTGKW9w0R8hAJPLSnwiPgOl8ti9d4s5m0w4352HMyv9rifA7rFh9O/Q0v6JUbRv0NLOsW00PgfkSZIgaeWFHhEfNe2tDwWbznIqj2ZrN6Txf6swiPOiQoNMOGnfUu1Aok0IQo8taTAI9J8pOYUsXpPJqv2ZLFqdyZr92dTUuaqdo7DAd3jw+nXviX926sVSKSxUuCpJQUekearpMzFhuScaiHoWK1A/dq3pFe7SHq3jdQiiCI2U+CpJQUeETlcWk4Rqw4LQL/uz6b4N61AAG2jQujVNtIEoHaR9GobSVSoNlUV8RYFnlpS4BGRYykpc7ExOYdVezL5ZW8Wa/dnHzEYulL76FB3C1CvdpGc0jaSCE2LF2kQCjy1pMAjIrWVU1TK+v05/Lo/i7X7svl1fza7DxXUeG6nmBb0qmgB6t0uipPbRNBCg6JF6k2Bp5YUeETEE7ILSll3ILsiAJkgdPheYJUcDugSG8bJbSLolhDOSQnhdE+IoE1ksAZGi9SCAk8tKfCISEPJyC/h1/3Z/LqvqiUoObuoxnPDg/zplhBOt3gTgiq/tmyhcUEiNVHgqSUFHhHxprTcItbtz2Zjci6bU8xt+8E8ylw1/9MbFx5E94RwuseHu1uEusaFExLo9HLlIo2LAk8tKfCIiN1KylzsTM9nU0oOm1Ny2ZKay6aU3Bq7xMB0i3WIDnUHocjQQJwOcDr9cDocOP3A6eeH0w/8HA6cfg78/Rzu+34V3zsd5r6z4hbg50d8ZBCxYUHqXpNGT4GnlhR4RKSxyisuY0tqVUvQ5pRcNqfmkpFf0qCvGxzgR7uWoSS2DCExOpTElqG0O+x+ZKhmnon9FHhqSYFHRJoSy7JIzytxh5+tqbkUlJRT7rLMzbJwuSzKXBYuy6o6fthj5ZZFWXnV4y4LylwuSspcpOUWc7zfAuHB/iS2DCUxOqTia9X9di1D1d0mXqHAU0sKPCIiVUrKXCRnF7I3o5C9mQXszShgb2YhezMK2JdZQHre8VuXYsKCaBMVTLC/k0B/P3Nz+hEUYL66j/n7EeTvJMj/N8d/c254sD8JkSHEhQcR4PTzwqcgTUF9f39rcQgRkWYs0N+PDq1a0KFVixofLygpY39mZRgqrAhEBe6AlFtURnpeMel5xR6vzeGA2LAgWkcGkxAZTOvIkCPux0UEEeSvFiY5PgUeERE5qtBAf7rGh9M1PrzGx7MLStmbWUBqThHFZS6Ky8opKTPdZcVlLkrKXRSXmq+Vx0sqzys/7LzDvmYXlpKWW0RpuUVabjFpucX8si/7qDXGhAWSEBlMQsThgah6QAoOUChq7hR4RESkziJDA4gMNdtqeJLLZXEov4SU7CKSswtJySkiObuo6vts831xmYv0vBLS80pYtz/nqNeLbhHoDkFtokwIalMRiNpEhRAfEUygv7rPfJkCj4iINDp+fg5iw4OIDQ+iV7uaw5RlWWQWlFYLQO6vOYUkZ5n7haXlZOSXkJFfwvoDRw9FlWORqgejENpUtBI5/RwUlx7eIlV+xP3ist88XlrVylXZ+lXmsogMCSC6RSDRLQJpVfk1LJDoFkFEhgTg9NMyAZ6mwCMiIk2Sw+Fwh4aT2xw9FGUXlnIgy4SgA1mmhSg5q4gDFUHpQHYRJWUu91iktcfoPvMGPwdEhQYeGYhaBNLSfT+I6BamKy9aq3OfEAUeERHxWQ6Hg6jQQKJCA+nZpuaZPZZlkZFfQnJ2EQeyTPfZb4NRao7ZIiSoYiZaUMWt2syzox5zumehBQWYxSKzC0vJyC/hUEXLU0Z+CYfyiskpKsNl4T52IrrFhzG8SwwjusQwpFMrwrRZbY00LV1ERKSRKC13kVlQEYLyTCDKLCjhUN5hwSi/mMz8Ug5V3D/8t7i/n4O+iVEmAHWNoW9ilM9M7dc6PLWkwCMiIr4iM7+EZTsOsWRbOku3pbP7UEG1x1sEOjm1Uyt3AOoaF9ZktxFR4KklBR4REfFVezMKWLotnSXb0vlh+6EjusViw4MY0SWG4V1iGN6lFa0jQ+r0OpZlkVNURmZFC1RWgemiq7wf4PTj9tFdPfGW3BR4akmBR0REmgOXy2JjSg5Lt6Xz/dZ0ftqVQVGpq9o5nWNbuANQx5gWZBWWkplfEWAKKgJMvrmfVVBCZkHF44WllLuOHh/iwoNYcf9oj74fBZ5aUuAREZHmqKi0nFV7MitagA7x674sjpFZTkhooJOWoYG0bBFAy4rB4dGhAcSGB3HLWWrhsZUCj4iIiFkle9mOQyytGP+TnldMyxaBJsCEBlQEGXO/cpp8VMXx6BaBRIYEeHUFa+2lJSIiIrUWGRrAOackcM4pCXaX4hW+MVdNRERE5BgUeERERMTnKfCIiIiIz2sUgWfmzJkkJSURHBzMkCFDWLFixVHPnT17Ng6Ho9otODjYi9WKiIhIU2N74Hn//feZOnUqDz/8MKtWraJPnz6MHTuWtLS0oz4nIiKC5ORk92337t1erFhERESaGtsDz4wZM5g8eTKTJk2iZ8+ezJo1i9DQUN54442jPsfhcJCQkOC+xcfHe7FiERERaWpsDTwlJSWsXLmS0aOrVmP08/Nj9OjRLFu27KjPy8vLo0OHDiQmJnLhhReyfv36o55bXFxMTk5OtZuIiIg0L7YGnvT0dMrLy49ooYmPjyclJaXG53Tv3p033niDOXPm8Pbbb+NyuRg2bBj79u2r8fzp06cTGRnpviUmJnr8fYiIiEjjZnuXVm0NHTqUa6+9lr59+3LGGWfwySefEBsbyyuvvFLj+ffeey/Z2dnu2969e71csYiIiNjN1pWWY2JicDqdpKamVjuemppKQsKJrfwYEBBAv3792LZtW42PBwUFERQUVO9aRUREpOmytYUnMDCQAQMGMH/+fPcxl8vF/PnzGTp06Aldo7y8nF9//ZXWrVs3VJkiIiLSxNm+l9bUqVOZMGECAwcOZPDgwTz77LPk5+czadIkAK699lratm3L9OnTAXj00Uc59dRT6dKlC1lZWTz11FPs3r2b66+/3s63ISIiIo2Y7YHnsssu4+DBgzz00EOkpKTQt29fvvrqK/dA5j179uDnV9UQlZmZyeTJk0lJSaFly5YMGDCAH374gZ49e9r1FkRERKSRc1iWZdldhDfVd3t5ERER8b76/v62vYXH2yrzndbjERERaToqf2/XtZ2m2QWe3NxcAK3HIyIi0gTl5uYSGRlZ6+c1uy4tl8vFgQMHCA8Px+FwePTaOTk5JCYmsnfvXnWXeZE+d3voc7eHPnd76HO3x+Gfe3h4OLm5ubRp06ba2N4T1exaePz8/GjXrl2DvkZERIT+h7CBPnd76HO3hz53e+hzt0fl516Xlp1KTW6lZREREZHaUuARERERn6fA40FBQUE8/PDD2srCy/S520Ofuz30udtDn7s9PPm5N7tByyIiItL8qIVHREREfJ4Cj4iIiPg8BR4RERHxeQo8IiIi4vMUeDxk5syZJCUlERwczJAhQ1ixYoXdJfm8Rx55BIfDUe120kkn2V2Wz1m8eDHjx4+nTZs2OBwOPvvss2qPW5bFQw89ROvWrQkJCWH06NFs3brVnmJ9yPE+94kTJx7x83/OOefYU6yPmD59OoMGDSI8PJy4uDguuugiNm/eXO2coqIipkyZQqtWrQgLC+OSSy4hNTXVpop9w4l87iNHjjzi5/3GG2+s1eso8HjA+++/z9SpU3n44YdZtWoVffr0YezYsaSlpdldms87+eSTSU5Odt+WLFlid0k+Jz8/nz59+jBz5swaH3/yySd5/vnnmTVrFsuXL6dFixaMHTuWoqIiL1fqW473uQOcc8451X7+3333XS9W6HsWLVrElClT+PHHH5k3bx6lpaWMGTOG/Px89zl33nknX3zxBR9++CGLFi3iwIED/O53v7Ox6qbvRD53gMmTJ1f7eX/yySdr90KW1NvgwYOtKVOmuL8vLy+32rRpY02fPt3Gqnzfww8/bPXp08fuMpoVwPr000/d37tcLishIcF66qmn3MeysrKsoKAg691337WhQt/028/dsixrwoQJ1oUXXmhLPc1FWlqaBViLFi2yLMv8bAcEBFgffvih+5yNGzdagLVs2TK7yvQ5v/3cLcuyzjjjDOv222+v13XVwlNPJSUlrFy5ktGjR7uP+fn5MXr0aJYtW2ZjZc3D1q1badOmDZ06deKqq65iz549dpfUrOzcuZOUlJRqP/+RkZEMGTJEP/9esHDhQuLi4ujevTs33XQThw4dsrskn5KdnQ1AdHQ0ACtXrqS0tLTaz/tJJ51E+/bt9fPuQb/93Cv95z//ISYmhlNOOYV7772XgoKCWl232W0e6mnp6emUl5cTHx9f7Xh8fDybNm2yqarmYciQIcyePZvu3buTnJzMtGnTOO2001i3bh3h4eF2l9cspKSkANT481/5mDSMc845h9/97nd07NiR7du3c99993HuueeybNkynE6n3eU1eS6XizvuuIPhw4dzyimnAObnPTAwkKioqGrn6ufdc2r63AGuvPJKOnToQJs2bVi7di1//etf2bx5M5988skJX1uBR5qsc889132/d+/eDBkyhA4dOvDBBx9w3XXX2ViZSMO7/PLL3fd79epF79696dy5MwsXLmTUqFE2VuYbpkyZwrp16zQu0MuO9rnfcMMN7vu9evWidevWjBo1iu3bt9O5c+cTura6tOopJiYGp9N5xCj91NRUEhISbKqqeYqKiqJbt25s27bN7lKajcqfcf38269Tp07ExMTo598DbrnlFv773/+yYMEC2rVr5z6ekJBASUkJWVlZ1c7Xz7tnHO1zr8mQIUMAavXzrsBTT4GBgQwYMID58+e7j7lcLubPn8/QoUNtrKz5ycvLY/v27bRu3druUpqNjh07kpCQUO3nPycnh+XLl+vn38v27dvHoUOH9PNfD5Zlccstt/Dpp5/y3Xff0bFjx2qPDxgwgICAgGo/75s3b2bPnj36ea+H433uNVmzZg1ArX7e1aXlAVOnTmXChAkMHDiQwYMH8+yzz5Kfn8+kSZPsLs2n3XXXXYwfP54OHTpw4MABHn74YZxOJ1dccYXdpfmUvLy8an9F7dy5kzVr1hAdHU379u254447+Nvf/kbXrl3p2LEjDz74IG3atOGiiy6yr2gfcKzPPTo6mmnTpnHJJZeQkJDA9u3bufvuu+nSpQtjx461seqmbcqUKbzzzjvMmTOH8PBw97icyMhIQkJCiIyM5LrrrmPq1KlER0cTERHBrbfeytChQzn11FNtrr7pOt7nvn37dt555x3GjRtHq1atWLt2LXfeeSenn346vXv3PvEXqtccL3F74YUXrPbt21uBgYHW4MGDrR9//NHuknzeZZddZrVu3doKDAy02rZta1122WXWtm3b7C7L5yxYsMACjrhNmDDBsiwzNf3BBx+04uPjraCgIGvUqFHW5s2b7S3aBxzrcy8oKLDGjBljxcbGWgEBAVaHDh2syZMnWykpKXaX3aTV9HkD1ptvvuk+p7Cw0Lr55putli1bWqGhodbFF19sJScn21e0Dzje575nzx7r9NNPt6Kjo62goCCrS5cu1l/+8hcrOzu7Vq/jqHgxEREREZ+lMTwiIiLi8xR4RERExOcp8IiIiIjPU+ARERERn6fAIyIiIj5PgUdERER8ngKPiIiI+DwFHhFp9hYuXIjD4ThijyQR8R0KPCIiIuLzFHhERETE5ynwiIjtXC4X06dPp2PHjoSEhNCnTx8++ugjoKq7ae7cufTu3Zvg4GBOPfVU1q1bV+0aH3/8MSeffDJBQUEkJSXx9NNPV3u8uLiYv/71ryQmJhIUFESXLl14/fXXq52zcuVKBg4cSGhoKMOGDWPz5s0N+8ZFxGsUeETEdtOnT+df//oXs2bNYv369dx5551cffXVLFq0yH3OX/7yF55++ml++uknYmNjGT9+PKWlpYAJKpdeeimXX345v/76K4888ggPPvggs2fPdj//2muv5d133+X5559n48aNvPLKK4SFhVWr4/777+fpp5/m559/xt/fnz/+8Y9eef8i0vC0eaiI2Kq4uJjo6Gi+/fZbhg4d6j5+/fXXU1BQwA033MCZZ57Je++9x2WXXQZARkYG7dq1Y/bs2Vx66aVcddVVHDx4kG+++cb9/Lvvvpu5c+eyfv16tmzZQvfu3Zk3bx6jR48+ooaFCxdy5pln8u233zJq1CgAvvzyS8477zwKCwsJDg5u4E9BRBqaWnhExFbbtm2joKCAs88+m7CwMPftX//6F9u3b3efd3gYio6Opnv37mzcuBGAjRs3Mnz48GrXHT58OFu3bqW8vJw1a9bgdDo544wzjllL79693fdbt24NQFpaWr3fo4jYz9/uAkSkecvLywNg7ty5tG3bttpjQUFB1UJPXYWEhJzQeQEBAe77DocDMOOLRKTpUwuPiNiqZ8+eBAUFsWfPHrp06VLtlpiY6D7vxx9/dN/PzMxky5Yt9OjRA4AePXqwdOnSatddunQp3bp1w+l00qtXL1wuV7UxQSLSvKiFR0RsFR4ezl133cWdd96Jy+VixIgRZGdns3TpUiIiIujQoQMAjz76KK1atSI+Pp7777+fmJgYLrroIgD+/Oc/M2jQIB577DEuu+wyli1bxosvvshLL70EQFJSEhMmTOCPf/wjzz//PH369GH37t2kpaVx6aWX2vXWRcSLFHhExHaPPfYYsbGxTJ8+nR07dhAVFUX//v2577773F1KTzzxBLfffjtbt26lb9++fPHFFwQGBgLQv39/PvjgAx566CEee+wxWrduzaOPPsrEiRPdr/Hyyy9z3333cfPNN3Po0CHat2/PfffdZ8fbFREbaJaWiDRqlTOoMjMziYqKsrscEWmiNIZHREREfJ4Cj4iIiPg8dWmJiIiIz1MLj4iIiPg8BR4RERHxeQo8IiIi4vMUeERERMTnKfCIiIiIz1PgEREREZ+nwCMiIiI+T4FHREREfJ4Cj4iIiPi8/wcP53Cs3DpnUQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17972/17972 [==============================] - 489s 27ms/step\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.8147, 0.7207, 0.6719, 0.6273, 0.5910, 0.5642\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.5596, 2.3699, 2.3081, 2.2560, 2.2292, 2.2143\n",
      "For gamma =  1\n",
      "(9, 256)\n",
      "tf.Tensor(1e-04, shape=(), dtype=float32)\n",
      "<function transformer_train.<locals>.<lambda> at 0x7f8f519b7dc0>\n",
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 96s 59ms/step - loss: 0.8618 - mae: 1.9936 - val_loss: 0.7775 - val_mae: 1.4891\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 95s 60ms/step - loss: 0.5662 - mae: 1.1208 - val_loss: 0.5643 - val_mae: 1.1409\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 95s 59ms/step - loss: 0.5105 - mae: 0.9962 - val_loss: 0.5348 - val_mae: 1.0642\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 93s 58ms/step - loss: 0.4803 - mae: 0.9382 - val_loss: 0.5528 - val_mae: 1.1018\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 95s 59ms/step - loss: 0.4638 - mae: 0.9039 - val_loss: 0.5471 - val_mae: 1.0976\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 93s 58ms/step - loss: 0.4519 - mae: 0.8775 - val_loss: 0.5548 - val_mae: 1.1139\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 92s 58ms/step - loss: 0.4454 - mae: 0.8630 - val_loss: 0.5156 - val_mae: 1.0111\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 91s 57ms/step - loss: 0.4426 - mae: 0.8564 - val_loss: 0.5161 - val_mae: 1.0289\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 91s 57ms/step - loss: 0.4347 - mae: 0.8443 - val_loss: 0.5042 - val_mae: 0.9897\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 91s 57ms/step - loss: 0.4309 - mae: 0.8376 - val_loss: 0.4965 - val_mae: 0.9990\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 91s 57ms/step - loss: 0.4280 - mae: 0.8313 - val_loss: 0.5076 - val_mae: 0.9987\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 89s 56ms/step - loss: 0.4229 - mae: 0.8179 - val_loss: 0.5622 - val_mae: 1.1008\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 89s 56ms/step - loss: 0.4182 - mae: 0.8092 - val_loss: 0.5135 - val_mae: 1.0304\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 90s 56ms/step - loss: 0.4180 - mae: 0.8063 - val_loss: 0.5530 - val_mae: 1.1380\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 89s 56ms/step - loss: 0.4168 - mae: 0.8053 - val_loss: 0.5143 - val_mae: 1.0165\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 89s 56ms/step - loss: 0.4075 - mae: 0.7860 - val_loss: 0.5293 - val_mae: 1.0479\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 88s 55ms/step - loss: 0.4072 - mae: 0.7850 - val_loss: 0.5739 - val_mae: 1.1434\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 88s 55ms/step - loss: 0.4026 - mae: 0.7782 - val_loss: 0.5458 - val_mae: 1.0799\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 87s 54ms/step - loss: 0.4045 - mae: 0.7805 - val_loss: 0.5250 - val_mae: 1.0543\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 87s 54ms/step - loss: 0.4042 - mae: 0.7809 - val_loss: 0.5640 - val_mae: 1.1005\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17972/17972 [==============================] - 428s 24ms/step\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.8105, 0.7079, 0.6526, 0.6031, 0.5662, 0.5398\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.6011, 2.3909, 2.3151, 2.2521, 2.2222, 2.2080\n",
      "For gamma =  5\n",
      "(9, 256)\n",
      "tf.Tensor(1e-04, shape=(), dtype=float32)\n",
      "<function transformer_train.<locals>.<lambda> at 0x7f8c20c03310>\n",
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 88s 54ms/step - loss: 0.1738 - mae: 1.5869 - val_loss: 0.1234 - val_mae: 1.1413\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 84s 53ms/step - loss: 0.1076 - mae: 1.0666 - val_loss: 0.1092 - val_mae: 1.0755\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 83s 52ms/step - loss: 0.0944 - mae: 0.9613 - val_loss: 0.1122 - val_mae: 1.0527\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 82s 51ms/step - loss: 0.0883 - mae: 0.9153 - val_loss: 0.1089 - val_mae: 1.0537\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 83s 52ms/step - loss: 0.0840 - mae: 0.8826 - val_loss: 0.1079 - val_mae: 1.0434\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 84s 52ms/step - loss: 0.0809 - mae: 0.8578 - val_loss: 0.1073 - val_mae: 1.0224\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 80s 50ms/step - loss: 0.0792 - mae: 0.8463 - val_loss: 0.1054 - val_mae: 1.0347\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 80s 50ms/step - loss: 0.0765 - mae: 0.8275 - val_loss: 0.1082 - val_mae: 1.0238\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 79s 49ms/step - loss: 0.0752 - mae: 0.8144 - val_loss: 0.1023 - val_mae: 1.0201\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 79s 50ms/step - loss: 0.0746 - mae: 0.8102 - val_loss: 0.1098 - val_mae: 1.0397\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 78s 49ms/step - loss: 0.0737 - mae: 0.7993 - val_loss: 0.1074 - val_mae: 1.0144\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 79s 49ms/step - loss: 0.0721 - mae: 0.7900 - val_loss: 0.1056 - val_mae: 1.0209\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 77s 48ms/step - loss: 0.0705 - mae: 0.7774 - val_loss: 0.1118 - val_mae: 1.0327\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 76s 48ms/step - loss: 0.0695 - mae: 0.7721 - val_loss: 0.1109 - val_mae: 1.0280\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 77s 48ms/step - loss: 0.0689 - mae: 0.7670 - val_loss: 0.1127 - val_mae: 1.0356\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 75s 47ms/step - loss: 0.0688 - mae: 0.7664 - val_loss: 0.1077 - val_mae: 1.0289\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 76s 48ms/step - loss: 0.0682 - mae: 0.7608 - val_loss: 0.1069 - val_mae: 1.0120\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 77s 48ms/step - loss: 0.0671 - mae: 0.7543 - val_loss: 0.1079 - val_mae: 1.0139\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 67s 42ms/step - loss: 0.0652 - mae: 0.7393 - val_loss: 0.1082 - val_mae: 1.0100\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17972/17972 [==============================] - 319s 18ms/step\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.8468, 0.7512, 0.6997, 0.6546, 0.6233, 0.6015\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.5125, 2.3147, 2.2479, 2.1914, 2.1666, 2.1547\n",
      "For gamma =  10\n",
      "(9, 256)\n",
      "tf.Tensor(1e-04, shape=(), dtype=float32)\n",
      "<function transformer_train.<locals>.<lambda> at 0x7f8dc9fc2dc0>\n",
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 72s 44ms/step - loss: 0.0600 - mae: 1.4316 - val_loss: 0.0505 - val_mae: 1.4049\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 63s 39ms/step - loss: 0.0406 - mae: 1.0855 - val_loss: 0.0501 - val_mae: 1.1726\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 60s 37ms/step - loss: 0.0365 - mae: 1.0057 - val_loss: 0.0551 - val_mae: 1.3691\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 61s 38ms/step - loss: 0.0340 - mae: 0.9547 - val_loss: 0.0467 - val_mae: 1.1820\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 59s 37ms/step - loss: 0.0322 - mae: 0.9156 - val_loss: 0.0472 - val_mae: 1.0778\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 56s 35ms/step - loss: 0.0307 - mae: 0.8869 - val_loss: 0.0448 - val_mae: 1.0461\n",
      "Epoch 7/200\n",
      " 703/1598 [============>.................] - ETA: 26s - loss: 0.0299 - mae: 0.8716"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[34], line 84\u001b[0m\n\u001b[1;32m     82\u001b[0m loss_obj \u001b[38;5;241m=\u001b[39m Utility(gamma)\n\u001b[1;32m     83\u001b[0m overall_pred \u001b[38;5;241m=\u001b[39m copy\u001b[38;5;241m.\u001b[39mdeepcopy(data_train)\n\u001b[0;32m---> 84\u001b[0m transf_model, t_train_time \u001b[38;5;241m=\u001b[39m \u001b[43mtransformer_train\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m63\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mloss_obj\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mxt\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mY_train\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     85\u001b[0m overall_pred[:,:,\u001b[38;5;241m-\u001b[39m\u001b[38;5;241m1\u001b[39m], t_pred_time, mae \u001b[38;5;241m=\u001b[39m transformer_predict(transf_model, \u001b[38;5;241m63\u001b[39m, xp)\n\u001b[1;32m     87\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m mae_min \u001b[38;5;241m>\u001b[39m mae:\n",
      "Cell \u001b[0;32mIn[33], line 82\u001b[0m, in \u001b[0;36mtransformer_train\u001b[0;34m(k, loss_obj, X_train, Y_train)\u001b[0m\n\u001b[1;32m     78\u001b[0m \u001b[38;5;66;03m#         model.summary()\u001b[39;00m\n\u001b[1;32m     80\u001b[0m         callbacks \u001b[38;5;241m=\u001b[39m [keras\u001b[38;5;241m.\u001b[39mcallbacks\u001b[38;5;241m.\u001b[39mEarlyStopping(patience\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m10\u001b[39m, restore_best_weights\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mTrue\u001b[39;00m)]\n\u001b[0;32m---> 82\u001b[0m         transformer_history \u001b[38;5;241m=\u001b[39m \u001b[43mmodel\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfit\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m     83\u001b[0m \u001b[43m            \u001b[49m\u001b[43mX_train\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m     84\u001b[0m \u001b[43m            \u001b[49m\u001b[43mY_train\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m     85\u001b[0m \u001b[43m            \u001b[49m\u001b[43mvalidation_split\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;241;43m0.2\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m     86\u001b[0m \u001b[43m            \u001b[49m\u001b[43mepochs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;241;43m200\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m     87\u001b[0m \u001b[43m            \u001b[49m\u001b[43mbatch_size\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;241;43m32\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m  \u001b[49m\u001b[38;5;66;43;03m#128\u001b[39;49;00m\n\u001b[1;32m     88\u001b[0m \u001b[43m            \u001b[49m\u001b[43mcallbacks\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcallbacks\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m     89\u001b[0m \u001b[43m            \u001b[49m\u001b[43mverbose\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43m \u001b[49m\u001b[38;5;241;43m1\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m     90\u001b[0m \u001b[43m        \u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     92\u001b[0m         plot_loss(transformer_history)\n\u001b[1;32m     94\u001b[0m         t_train_time \u001b[38;5;241m=\u001b[39m (time\u001b[38;5;241m.\u001b[39mtime() \u001b[38;5;241m-\u001b[39m a)\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/keras/src/utils/traceback_utils.py:65\u001b[0m, in \u001b[0;36mfilter_traceback.<locals>.error_handler\u001b[0;34m(*args, **kwargs)\u001b[0m\n\u001b[1;32m     63\u001b[0m filtered_tb \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[1;32m     64\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m---> 65\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mfn\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     66\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m e:\n\u001b[1;32m     67\u001b[0m     filtered_tb \u001b[38;5;241m=\u001b[39m _process_traceback_frames(e\u001b[38;5;241m.\u001b[39m__traceback__)\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/keras/src/engine/training.py:1742\u001b[0m, in \u001b[0;36mModel.fit\u001b[0;34m(self, x, y, batch_size, epochs, verbose, callbacks, validation_split, validation_data, shuffle, class_weight, sample_weight, initial_epoch, steps_per_epoch, validation_steps, validation_batch_size, validation_freq, max_queue_size, workers, use_multiprocessing)\u001b[0m\n\u001b[1;32m   1734\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m tf\u001b[38;5;241m.\u001b[39mprofiler\u001b[38;5;241m.\u001b[39mexperimental\u001b[38;5;241m.\u001b[39mTrace(\n\u001b[1;32m   1735\u001b[0m     \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mtrain\u001b[39m\u001b[38;5;124m\"\u001b[39m,\n\u001b[1;32m   1736\u001b[0m     epoch_num\u001b[38;5;241m=\u001b[39mepoch,\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m   1739\u001b[0m     _r\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m1\u001b[39m,\n\u001b[1;32m   1740\u001b[0m ):\n\u001b[1;32m   1741\u001b[0m     callbacks\u001b[38;5;241m.\u001b[39mon_train_batch_begin(step)\n\u001b[0;32m-> 1742\u001b[0m     tmp_logs \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mtrain_function\u001b[49m\u001b[43m(\u001b[49m\u001b[43miterator\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   1743\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m data_handler\u001b[38;5;241m.\u001b[39mshould_sync:\n\u001b[1;32m   1744\u001b[0m         context\u001b[38;5;241m.\u001b[39masync_wait()\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/util/traceback_utils.py:150\u001b[0m, in \u001b[0;36mfilter_traceback.<locals>.error_handler\u001b[0;34m(*args, **kwargs)\u001b[0m\n\u001b[1;32m    148\u001b[0m filtered_tb \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[1;32m    149\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m--> 150\u001b[0m   \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mfn\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    151\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m e:\n\u001b[1;32m    152\u001b[0m   filtered_tb \u001b[38;5;241m=\u001b[39m _process_traceback_frames(e\u001b[38;5;241m.\u001b[39m__traceback__)\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/polymorphic_function.py:825\u001b[0m, in \u001b[0;36mFunction.__call__\u001b[0;34m(self, *args, **kwds)\u001b[0m\n\u001b[1;32m    822\u001b[0m compiler \u001b[38;5;241m=\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mxla\u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_jit_compile \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mnonXla\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    824\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m OptionalXlaContext(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_jit_compile):\n\u001b[0;32m--> 825\u001b[0m   result \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_call\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwds\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    827\u001b[0m new_tracing_count \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mexperimental_get_tracing_count()\n\u001b[1;32m    828\u001b[0m without_tracing \u001b[38;5;241m=\u001b[39m (tracing_count \u001b[38;5;241m==\u001b[39m new_tracing_count)\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/polymorphic_function.py:857\u001b[0m, in \u001b[0;36mFunction._call\u001b[0;34m(self, *args, **kwds)\u001b[0m\n\u001b[1;32m    854\u001b[0m   \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_lock\u001b[38;5;241m.\u001b[39mrelease()\n\u001b[1;32m    855\u001b[0m   \u001b[38;5;66;03m# In this case we have created variables on the first call, so we run the\u001b[39;00m\n\u001b[1;32m    856\u001b[0m   \u001b[38;5;66;03m# defunned version which is guaranteed to never create variables.\u001b[39;00m\n\u001b[0;32m--> 857\u001b[0m   \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_no_variable_creation_fn\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwds\u001b[49m\u001b[43m)\u001b[49m  \u001b[38;5;66;03m# pylint: disable=not-callable\u001b[39;00m\n\u001b[1;32m    858\u001b[0m \u001b[38;5;28;01melif\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_variable_creation_fn \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m    859\u001b[0m   \u001b[38;5;66;03m# Release the lock early so that multiple threads can perform the call\u001b[39;00m\n\u001b[1;32m    860\u001b[0m   \u001b[38;5;66;03m# in parallel.\u001b[39;00m\n\u001b[1;32m    861\u001b[0m   \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_lock\u001b[38;5;241m.\u001b[39mrelease()\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/tracing_compiler.py:148\u001b[0m, in \u001b[0;36mTracingCompiler.__call__\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m    145\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_lock:\n\u001b[1;32m    146\u001b[0m   (concrete_function,\n\u001b[1;32m    147\u001b[0m    filtered_flat_args) \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_maybe_define_function(args, kwargs)\n\u001b[0;32m--> 148\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mconcrete_function\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_call_flat\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    149\u001b[0m \u001b[43m    \u001b[49m\u001b[43mfiltered_flat_args\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcaptured_inputs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mconcrete_function\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcaptured_inputs\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/monomorphic_function.py:1349\u001b[0m, in \u001b[0;36mConcreteFunction._call_flat\u001b[0;34m(self, args, captured_inputs)\u001b[0m\n\u001b[1;32m   1345\u001b[0m possible_gradient_type \u001b[38;5;241m=\u001b[39m gradients_util\u001b[38;5;241m.\u001b[39mPossibleTapeGradientTypes(args)\n\u001b[1;32m   1346\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m (possible_gradient_type \u001b[38;5;241m==\u001b[39m gradients_util\u001b[38;5;241m.\u001b[39mPOSSIBLE_GRADIENT_TYPES_NONE\n\u001b[1;32m   1347\u001b[0m     \u001b[38;5;129;01mand\u001b[39;00m executing_eagerly):\n\u001b[1;32m   1348\u001b[0m   \u001b[38;5;66;03m# No tape is watching; skip to running the function.\u001b[39;00m\n\u001b[0;32m-> 1349\u001b[0m   \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_build_call_outputs(\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_inference_function\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m)\u001b[49m)\n\u001b[1;32m   1350\u001b[0m forward_backward \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_select_forward_and_backward_functions(\n\u001b[1;32m   1351\u001b[0m     args,\n\u001b[1;32m   1352\u001b[0m     possible_gradient_type,\n\u001b[1;32m   1353\u001b[0m     executing_eagerly)\n\u001b[1;32m   1354\u001b[0m forward_function, args_with_tangents \u001b[38;5;241m=\u001b[39m forward_backward\u001b[38;5;241m.\u001b[39mforward()\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/polymorphic_function/atomic_function.py:196\u001b[0m, in \u001b[0;36mAtomicFunction.__call__\u001b[0;34m(self, *args)\u001b[0m\n\u001b[1;32m    194\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m record\u001b[38;5;241m.\u001b[39mstop_recording():\n\u001b[1;32m    195\u001b[0m   \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_bound_context\u001b[38;5;241m.\u001b[39mexecuting_eagerly():\n\u001b[0;32m--> 196\u001b[0m     outputs \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_bound_context\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcall_function\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    197\u001b[0m \u001b[43m        \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mname\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    198\u001b[0m \u001b[43m        \u001b[49m\u001b[38;5;28;43mlist\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43margs\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    199\u001b[0m \u001b[43m        \u001b[49m\u001b[38;5;28;43mlen\u001b[39;49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfunction_type\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mflat_outputs\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    200\u001b[0m \u001b[43m    \u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    201\u001b[0m   \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    202\u001b[0m     outputs \u001b[38;5;241m=\u001b[39m make_call_op_in_graph(\u001b[38;5;28mself\u001b[39m, \u001b[38;5;28mlist\u001b[39m(args))\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/context.py:1457\u001b[0m, in \u001b[0;36mContext.call_function\u001b[0;34m(self, name, tensor_inputs, num_outputs)\u001b[0m\n\u001b[1;32m   1455\u001b[0m cancellation_context \u001b[38;5;241m=\u001b[39m cancellation\u001b[38;5;241m.\u001b[39mcontext()\n\u001b[1;32m   1456\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m cancellation_context \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[0;32m-> 1457\u001b[0m   outputs \u001b[38;5;241m=\u001b[39m \u001b[43mexecute\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mexecute\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   1458\u001b[0m \u001b[43m      \u001b[49m\u001b[43mname\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdecode\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mutf-8\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1459\u001b[0m \u001b[43m      \u001b[49m\u001b[43mnum_outputs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mnum_outputs\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1460\u001b[0m \u001b[43m      \u001b[49m\u001b[43minputs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mtensor_inputs\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1461\u001b[0m \u001b[43m      \u001b[49m\u001b[43mattrs\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mattrs\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1462\u001b[0m \u001b[43m      \u001b[49m\u001b[43mctx\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1463\u001b[0m \u001b[43m  \u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   1464\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m   1465\u001b[0m   outputs \u001b[38;5;241m=\u001b[39m execute\u001b[38;5;241m.\u001b[39mexecute_with_cancellation(\n\u001b[1;32m   1466\u001b[0m       name\u001b[38;5;241m.\u001b[39mdecode(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mutf-8\u001b[39m\u001b[38;5;124m\"\u001b[39m),\n\u001b[1;32m   1467\u001b[0m       num_outputs\u001b[38;5;241m=\u001b[39mnum_outputs,\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m   1471\u001b[0m       cancellation_manager\u001b[38;5;241m=\u001b[39mcancellation_context,\n\u001b[1;32m   1472\u001b[0m   )\n",
      "File \u001b[0;32m~/.local/lib/python3.8/site-packages/tensorflow/python/eager/execute.py:53\u001b[0m, in \u001b[0;36mquick_execute\u001b[0;34m(op_name, num_outputs, inputs, attrs, ctx, name)\u001b[0m\n\u001b[1;32m     51\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[1;32m     52\u001b[0m   ctx\u001b[38;5;241m.\u001b[39mensure_initialized()\n\u001b[0;32m---> 53\u001b[0m   tensors \u001b[38;5;241m=\u001b[39m \u001b[43mpywrap_tfe\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mTFE_Py_Execute\u001b[49m\u001b[43m(\u001b[49m\u001b[43mctx\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_handle\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mdevice_name\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mop_name\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m     54\u001b[0m \u001b[43m                                      \u001b[49m\u001b[43minputs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mattrs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mnum_outputs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     55\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m core\u001b[38;5;241m.\u001b[39m_NotOkStatusException \u001b[38;5;28;01mas\u001b[39;00m e:\n\u001b[1;32m     56\u001b[0m   \u001b[38;5;28;01mif\u001b[39;00m name \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "#Combine-features\n",
    "\n",
    "percent = [10,20,10,20]\n",
    "\n",
    "gcn_gamma = 5\n",
    "\n",
    "for i in range(len(percent)):\n",
    "    node_features =  []\n",
    "    if i<2:\n",
    "        print(\"RT \", percent[i])\n",
    "        data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "        data_org_indicator = copy.deepcopy(data_org)\n",
    "        data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "        data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent[i])))\n",
    "        data_train_indicator = copy.deepcopy(data_train)\n",
    "        data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "        outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "        outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "        outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "        outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "        outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "        \n",
    "        loss_fn = Custom_Loss(gcn_gamma)\n",
    "        temp_train = copy.deepcopy(data_train)\n",
    "        gcn_features = []\n",
    "        \n",
    "        for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "            temp = temp_train[:,:,k]\n",
    "        #     a = time.time()\n",
    "        #     csm_user, csm_serv = similarity_feature(temp)\n",
    "        #     csm_user = user_train_and_test(csm_user)\n",
    "        #     csm_serv = serv_train_and_test(csm_serv)\n",
    "        #     csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "        #     user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "        #     user_svd, serv_svd = svd_feature(temp)\n",
    "        #     svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "        #     stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        #     node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "        #     node_features.append(node_feature)\n",
    "            node_features = np.load(base_path.format('RT_{}_node_features.npy'.format(percent[i])))[k-55]\n",
    "\n",
    "        #     # node_feature = np.load(base_path.format('RT_{}_Combine_Feature.npy'.format(percent[i])))\n",
    "        #     # node_feature  = node_feature.reshape(9, 142+4500, 155)\n",
    "\n",
    "            adj_norm = adj_calculation(data_train[:,:,k])\n",
    "            gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "            \n",
    "            gcn_features.append(gcn_extracted_features)\n",
    "\n",
    "        gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "        # np.save(base_path.format('RT_{}_GCN_Combine_Feature_adamW_{}'.format(percent[i], gcn_gamma)), gcn_features)\n",
    "        # np.save(base_path.format('RT_{}_node_features'.format(percent[i])), node_features)\n",
    "        np.save(base_path.format('RT_{}_GCN_Combine_Feature_adamW_{}'.format(percent[i], gcn_gamma)), gcn_features)\n",
    "\n",
    "        gcn_features = np.load(base_path.format('RT_{}_GCN_Combine_Feature_adamW_{}.npy'.format(percent[i], gcn_gamma)))\n",
    "\n",
    "        gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "        \n",
    "        X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "        \n",
    "        np.save(base_path.format('RT_X_train_8_adamW_{}_{}'.format(percent[i], gcn_gamma)), X_train)\n",
    "        np.save(base_path.format('RT_Y_train_8_adamW_{}_{}'.format(percent[i], gcn_gamma)), Y_train)\n",
    "        np.save(base_path.format('RT_X_pred_8_adamW_{}_{}'.format(percent[i], gcn_gamma)), X_pred)\n",
    "\n",
    "        X_train = np.load(base_path.format('RT_X_train_8_adamW_{}_{}.npy'.format(percent[i], gcn_gamma)))\n",
    "        Y_train = np.load(base_path.format('RT_Y_train_8_adamW_{}_{}.npy'.format(percent[i], gcn_gamma)))\n",
    "        X_pred = np.load(base_path.format('RT_X_pred_8_adamW_{}_{}.npy'.format(percent[i], gcn_gamma)))\n",
    "       \n",
    "        xt = copy.deepcopy(X_train[:,:,:])\n",
    "        xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "        xp = copy.deepcopy(X_pred[:,:,:])\n",
    "        xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "        # gammas = [ 0.1, 0.25, 0.5, 0.75, 1, 5, 10]\n",
    "        gammas = [ 0.25, 0.5, 0.75, 1]\n",
    "        mae_min = 100\n",
    "        for gamma in gammas:\n",
    "            print(\"For gamma = \", gamma)\n",
    "            loss_obj = Utility(gamma)\n",
    "            overall_pred = copy.deepcopy(data_train)\n",
    "            transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "            overall_pred[:,:,-1], t_pred_time, mae = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "            if mae_min > mae:\n",
    "                mae_min = mae\n",
    "                np.save(base_path.format('RT_transformer_pred'.format(percent[i])), overall_pred)\n",
    "            \n",
    "#         print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "#         print(\"T prediction time = {:.5f}\".format(t_pred_time))\n",
    "        \n",
    "    else:\n",
    "        print(\"TP \", percent[i])\n",
    "        data_org = np.load(base_path.format('tpdata_full_O.npy'))\n",
    "        data_org_indicator = copy.deepcopy(data_org)\n",
    "        data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "        data_train = np.load(base_path.format('tpdata_{}.npy'.format(percent[i])))\n",
    "        data_train_indicator = copy.deepcopy(data_train)\n",
    "        data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "        outlier2 = np.load(base_path.format('tp_outlier_{}.npy'.format(2)))\n",
    "        outlier4 = np.load(base_path.format('tp_outlier_{}.npy'.format(4)))\n",
    "        outlier6 = np.load(base_path.format('tp_outlier_{}.npy'.format(6)))\n",
    "        outlier8 = np.load(base_path.format('tp_outlier_{}.npy'.format(8)))\n",
    "        outlier10 = np.load(base_path.format('tp_outlier_{}.npy'.format(10)))\n",
    "        \n",
    "        temp_train = copy.deepcopy(data_train)\n",
    "        \n",
    "        gamma_gcn = [1,10]\n",
    "        for ggcn in gamma_gcn:\n",
    "            loss_fn = Custom_Loss(ggcn)\n",
    "\n",
    "            gcn_features = []\n",
    "\n",
    "            for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "                temp = temp_train[:,:,k]\n",
    "                a = time.time()\n",
    "                csm_user, csm_serv = similarity_feature(temp)\n",
    "                csm_user = user_train_and_test(csm_user)\n",
    "                csm_serv = serv_train_and_test(csm_serv)\n",
    "                csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "                user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "                user_svd, serv_svd = svd_feature(temp)\n",
    "                svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "                stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "                node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "\n",
    "                adj_norm = adj_calculation(data_train[:,:,k])\n",
    "                gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "                gcn_features.append(gcn_extracted_features)\n",
    "\n",
    "            gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "            np.save(base_path.format('TP_{}_GCN_Combine_Feature_adamW_{}'.format(percent[i], ggcn)), gcn_features)\n",
    "\n",
    "            gcn_features = np.load(base_path.format('TP_{}_GCN_Combine_Feature_adamW_{}.npy'.format(percent[i], ggcn)))\n",
    "\n",
    "            gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "            X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "            np.save(base_path.format('TP_X_train_8_adamW_{}_{}'.format(percent[i], ggcn)), X_train)\n",
    "            np.save(base_path.format('TP_Y_train_8_adamW_{}_{}'.format(percent[i], ggcn)), Y_train)\n",
    "            np.save(base_path.format('TP_X_pred_8_adamW_{}_{}'.format(percent[i], ggcn)), X_pred)\n",
    "\n",
    "            X_train = np.load(base_path.format('TP_X_train_8_adamW_{}_{}.npy'.format(percent[i], ggcn)))\n",
    "            Y_train = np.load(base_path.format('TP_Y_train_8_adamW_{}_{}.npy'.format(percent[i], ggcn)))\n",
    "            X_pred = np.load(base_path.format('TP_X_pred_8_adamW_{}_{}.npy'.format(percent[i], ggcn)))\n",
    "\n",
    "            xt = copy.deepcopy(X_train[:,:,:])\n",
    "            xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "            xp = copy.deepcopy(X_pred[:,:,:])\n",
    "            xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "            gamma_transf = [10, 5, 1, 0.75, 0.5, 0.25, 0.1]\n",
    "            for gtrans in gamma_transf:\n",
    "                print(\"For gamma = \", gtrans)\n",
    "                loss_obj = Utility(gtrans)\n",
    "                overall_pred = copy.deepcopy(data_train)\n",
    "                transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "                overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "                print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "                print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b9a17704",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e093f27b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# with AdamW\n",
    "# GCN\n",
    "# [2500, 10000], [1e-0, 1e-1, 1e-2])       \n",
    "# lr = 1e-3 \n",
    "# wd = 1e-4 \n",
    "\n",
    "# transformer\n",
    "# [10, 20], [1e-0, 1e-1, 1e-2]\n",
    "# lr = 1e-4 \n",
    "# wd = 1e-5\n",
    "\n",
    "# RT10\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0030, 0.8892, 0.8291, 0.7763, 0.7361, 0.7084\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.9238, 2.6832, 2.6041, 2.5422, 2.5119, 2.4996\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 0.8228, 0.7086, 0.6403, 0.5803, 0.5348, 0.5041\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 2.7194, 2.4783, 2.3799, 2.3022, 2.2656, 2.2496\n",
    "\n",
    "# RT20\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.6979, 0.6150, 0.5692, 0.5283, 0.4971, 0.4762\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3482, 2.1432, 2.0737, 2.0175, 1.9902, 1.9817\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 0.6269, 0.5400, 0.4919, 0.4483, 0.4152, 0.3942\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 2.2874, 2.0727, 1.9975, 1.9349, 1.9049, 1.8932\n",
    "\n",
    "\n",
    "# TP10\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.5506, 2.7552, 1.9428, 1.5579, 1.3063, 1.1455\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 39.6347, 12.2216, 7.2370, 5.2327, 4.1727, 3.5095\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 6.3255, 2.7803, 1.8770, 1.4798, 1.2262, 1.0651\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 45.1194, 12.6938, 6.8356, 4.6938, 3.7859, 3.2126\n",
    "\n",
    "# TP20\n",
    "# Time-stamp =  63\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.3865, 2.2045, 1.5235, 1.2170, 1.0198, 0.8877\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 34.7350, 11.1865, 6.3128, 4.4320, 3.5827, 2.9768\n",
    "# Time-stamp =  63\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 5.3469, 2.3725, 1.5264, 1.1570, 0.9607, 0.8405\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "# 41.1733, 12.4984, 6.4614, 3.9612, 3.0831, 2.6435\n",
    "# Transformer training time = 692.72442\n",
    "# T prediction time = 0.00041"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e4995e7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bd8d99e8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "307f0264",
   "metadata": {},
   "outputs": [],
   "source": [
    "Time-stamp =  63\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "0.8424, 0.7252, 0.6543, 0.5923, 0.5476, 0.5170\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "2.7108, 2.4548, 2.3540, 2.2719, 2.2335, 2.2141\n",
    "\n",
    "Time-stamp =  63\n",
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "0.7935, 0.6894, 0.6352, 0.5872, 0.5509, 0.5233\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
    "2.6198, 2.4072, 2.3335, 2.2733, 2.2452, 2.2292"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ed4c158d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "64a2e25c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "542e2c190af348668e1134af51937926",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2912.5134422779083\n",
      "(63900, 9, 256) (575100, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_7\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_8 (InputLayer)            [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_28 (MultiH (None, 9, 256)       1051904     input_8[0][0]                    \n",
      "                                                                 input_8[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_56 (TFOpLa (None, 9, 256)       0           multi_head_attention_28[0][0]    \n",
      "                                                                 input_8[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_56 (LayerNo (None, 9, 256)       512         tf.__operators__.add_56[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_56 (TFOp (None, 256, 9)       0           layer_normalization_56[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_56 (Conv1D)              (None, 256, 4)       112         tf.compat.v1.transpose_56[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_35 (Dropout)            (None, 256, 4)       0           conv1d_56[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_57 (Conv1D)              (None, 256, 9)       45          dropout_35[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_57 (TFOp (None, 9, 256)       0           conv1d_57[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_57 (TFOpLa (None, 9, 256)       0           tf.compat.v1.transpose_57[0][0]  \n",
      "                                                                 layer_normalization_56[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_57 (LayerNo (None, 9, 256)       512         tf.__operators__.add_57[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_29 (MultiH (None, 9, 256)       1051904     layer_normalization_57[0][0]     \n",
      "                                                                 layer_normalization_57[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_58 (TFOpLa (None, 9, 256)       0           multi_head_attention_29[0][0]    \n",
      "                                                                 layer_normalization_57[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_58 (LayerNo (None, 9, 256)       512         tf.__operators__.add_58[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_58 (TFOp (None, 256, 9)       0           layer_normalization_58[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_58 (Conv1D)              (None, 256, 4)       112         tf.compat.v1.transpose_58[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_36 (Dropout)            (None, 256, 4)       0           conv1d_58[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_59 (Conv1D)              (None, 256, 9)       45          dropout_36[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_59 (TFOp (None, 9, 256)       0           conv1d_59[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_59 (TFOpLa (None, 9, 256)       0           tf.compat.v1.transpose_59[0][0]  \n",
      "                                                                 layer_normalization_58[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_59 (LayerNo (None, 9, 256)       512         tf.__operators__.add_59[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_30 (MultiH (None, 9, 256)       1051904     layer_normalization_59[0][0]     \n",
      "                                                                 layer_normalization_59[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_60 (TFOpLa (None, 9, 256)       0           multi_head_attention_30[0][0]    \n",
      "                                                                 layer_normalization_59[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_60 (LayerNo (None, 9, 256)       512         tf.__operators__.add_60[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_60 (TFOp (None, 256, 9)       0           layer_normalization_60[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_60 (Conv1D)              (None, 256, 4)       112         tf.compat.v1.transpose_60[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_37 (Dropout)            (None, 256, 4)       0           conv1d_60[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_61 (Conv1D)              (None, 256, 9)       45          dropout_37[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_61 (TFOp (None, 9, 256)       0           conv1d_61[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_61 (TFOpLa (None, 9, 256)       0           tf.compat.v1.transpose_61[0][0]  \n",
      "                                                                 layer_normalization_60[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_61 (LayerNo (None, 9, 256)       512         tf.__operators__.add_61[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_31 (MultiH (None, 9, 256)       1051904     layer_normalization_61[0][0]     \n",
      "                                                                 layer_normalization_61[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_62 (TFOpLa (None, 9, 256)       0           multi_head_attention_31[0][0]    \n",
      "                                                                 layer_normalization_61[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_62 (LayerNo (None, 9, 256)       512         tf.__operators__.add_62[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_62 (TFOp (None, 256, 9)       0           layer_normalization_62[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_62 (Conv1D)              (None, 256, 4)       112         tf.compat.v1.transpose_62[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_38 (Dropout)            (None, 256, 4)       0           conv1d_62[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_63 (Conv1D)              (None, 256, 9)       45          dropout_38[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_63 (TFOp (None, 9, 256)       0           conv1d_63[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_63 (TFOpLa (None, 9, 256)       0           tf.compat.v1.transpose_63[0][0]  \n",
      "                                                                 layer_normalization_62[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_63 (LayerNo (None, 9, 256)       512         tf.__operators__.add_63[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_7 (GlobalM (None, 9)            0           layer_normalization_63[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_14 (Dense)                (None, 128)          1280        global_max_pooling1d_7[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_39 (Dropout)            (None, 128)          0           dense_14[0][0]                   \n",
      "__________________________________________________________________________________________________\n",
      "dense_15 (Dense)                (None, 1)            129         dropout_39[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n",
      "Epoch 1/200\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1598/1598 [==============================] - 18s 10ms/step - loss: 3.0632 - mae: 13.3012 - val_loss: 2.7636 - val_mae: 11.2977\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.6389 - mae: 12.0454 - val_loss: 2.3691 - val_mae: 10.9059\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.4593 - mae: 11.3098 - val_loss: 2.2514 - val_mae: 10.0407\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.3911 - mae: 10.8961 - val_loss: 2.2600 - val_mae: 9.9480\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.3378 - mae: 10.5145 - val_loss: 2.2060 - val_mae: 9.7400\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.3099 - mae: 10.2455 - val_loss: 2.1812 - val_mae: 9.5381\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.2970 - mae: 10.0579 - val_loss: 2.1971 - val_mae: 9.2147\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.2676 - mae: 9.7433 - val_loss: 2.2259 - val_mae: 9.5542\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2622 - mae: 9.6647 - val_loss: 2.1873 - val_mae: 8.8212\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.2477 - mae: 9.5010 - val_loss: 2.1316 - val_mae: 8.8213\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2396 - mae: 9.4707 - val_loss: 2.1807 - val_mae: 9.1510\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2245 - mae: 9.4739 - val_loss: 2.1299 - val_mae: 9.0669\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2224 - mae: 9.3800 - val_loss: 2.1467 - val_mae: 8.8001\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2165 - mae: 9.3272 - val_loss: 2.1714 - val_mae: 9.1389\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.2161 - mae: 9.3717 - val_loss: 2.1077 - val_mae: 8.7467\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.2002 - mae: 8.9898 - val_loss: 2.0991 - val_mae: 8.7943\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1888 - mae: 8.9410 - val_loss: 2.1797 - val_mae: 9.0866\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1959 - mae: 9.0353 - val_loss: 2.0928 - val_mae: 8.3257\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1792 - mae: 8.8284 - val_loss: 2.0437 - val_mae: 8.5903\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1467 - mae: 8.6626 - val_loss: 2.0520 - val_mae: 8.3060\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1520 - mae: 8.5110 - val_loss: 2.0438 - val_mae: 8.4058\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1393 - mae: 8.6594 - val_loss: 2.0112 - val_mae: 7.8643\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1354 - mae: 8.5265 - val_loss: 1.9988 - val_mae: 7.9198\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1416 - mae: 8.5849 - val_loss: 2.1166 - val_mae: 8.6353\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1449 - mae: 8.5629 - val_loss: 1.9930 - val_mae: 7.7764\n",
      "Epoch 26/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1249 - mae: 8.4029 - val_loss: 2.0877 - val_mae: 8.6709\n",
      "Epoch 27/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1205 - mae: 8.4498 - val_loss: 2.0159 - val_mae: 7.9127\n",
      "Epoch 28/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1358 - mae: 8.4449 - val_loss: 1.9843 - val_mae: 7.9182\n",
      "Epoch 29/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1325 - mae: 8.2882 - val_loss: 1.9624 - val_mae: 7.4979\n",
      "Epoch 30/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.1071 - mae: 8.0834 - val_loss: 1.9642 - val_mae: 7.4480\n",
      "Epoch 31/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1154 - mae: 8.1308 - val_loss: 1.9440 - val_mae: 7.4076\n",
      "Epoch 32/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0894 - mae: 7.9885 - val_loss: 1.9873 - val_mae: 7.5392\n",
      "Epoch 33/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0992 - mae: 8.0900 - val_loss: 1.9520 - val_mae: 7.5224\n",
      "Epoch 34/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1012 - mae: 8.1474 - val_loss: 2.0412 - val_mae: 7.5761\n",
      "Epoch 35/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.1080 - mae: 8.2292 - val_loss: 1.9922 - val_mae: 7.3637\n",
      "Epoch 36/200\n",
      "1598/1598 [==============================] - 17s 10ms/step - loss: 2.0849 - mae: 7.9593 - val_loss: 1.9346 - val_mae: 7.2855\n",
      "Epoch 37/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0834 - mae: 7.9329 - val_loss: 1.9995 - val_mae: 7.5360\n",
      "Epoch 38/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0659 - mae: 7.9827 - val_loss: 1.8609 - val_mae: 7.2306\n",
      "Epoch 39/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0765 - mae: 7.9617 - val_loss: 1.9754 - val_mae: 7.6982\n",
      "Epoch 40/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0706 - mae: 7.9236 - val_loss: 1.9286 - val_mae: 7.4420\n",
      "Epoch 41/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0544 - mae: 7.8488 - val_loss: 1.9625 - val_mae: 7.2793\n",
      "Epoch 42/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0738 - mae: 7.9759 - val_loss: 1.9216 - val_mae: 7.4604\n",
      "Epoch 43/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0687 - mae: 7.7984 - val_loss: 1.9005 - val_mae: 7.1232\n",
      "Epoch 44/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0640 - mae: 7.7995 - val_loss: 1.9345 - val_mae: 7.3426\n",
      "Epoch 45/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0557 - mae: 7.9276 - val_loss: 1.9739 - val_mae: 7.3980\n",
      "Epoch 46/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0541 - mae: 7.7666 - val_loss: 2.0034 - val_mae: 7.6180\n",
      "Epoch 47/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0624 - mae: 7.7922 - val_loss: 1.9720 - val_mae: 7.3767\n",
      "Epoch 48/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 2.0537 - mae: 7.8518 - val_loss: 1.9114 - val_mae: 7.3676\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYwAAAEiCAYAAADqL+XUAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAABFAElEQVR4nO3dd3hUVfrA8e+bXiGENAiEAKH3IoiAYgFFVECsCIoNu+662FZXcddV92dlFV17XXWxiwUFFRVFeq/SCTWB9J7M+f1xJjCElAlJJpPk/TzPfZK599x7z73ivDldjDEopZRSVfGp7wwopZRqGDRgKKWUcosGDKWUUm7RgKGUUsotGjCUUkq5RQOGUkopt2jAUKoWiEiiiBgRmXIC545wnjuiru6hVG3QgKGUUsotGjCUUkq5RQOGUkopt2jAUI2CiEx31u93E5F3RSRDRFJF5FGx4kXkMxHJFJEDInJXOdeIEpGXRWS/iOSLyFoRub6cdBEi8qbzHuki8hYQUUG+OovILBE55LzmChG5qJafvY+IfO18thwRmS8iw8uk8RORB0Rks4jkichhEVkkIhe6pIkVkVdFZLeIFDjf0zci0qM286saLr/6zoBStex9YCNwL3AucB9wGLgG+Bm4B7gC+D8RWWaM+QFARIKAH4GuwExgKzAOeFlEWhpjHnemE+BzYBjwErAeGAu8VTYjItIN+A3YD/wfkA2MBz4UkcnGmHdr+rDOe/wC5ABPAPnA9cA8ERlpjPnZmfQh4H7gNWAxEAr0AwYBnzjTfAT0Ap4HtgPRwGlAZ2BdTfOqGgFjjG66NfgNmA4Y4DWXfb7AbsAB3O+yPwLIBd512Xe78/yrypw/D/sl3NK5b6wz3d1l0v3o3D/FZf932C/a4DJ5/Q5IBsT5eYTz3BFVPGNiOff4BCgEOrnsiwJSgaUu+1YAX1Zy7QjntafV939L3bx30yop1di8WvqLMaYEWAoI9i/r0v3pwCagg8t5Y4AU4N0y5z8LBAJnOXefiw1AL5ZJN9M1EyIS6TxnFhDqrO6KEpEoYA4Qj/3L/YSJiC9wNjDbGPOHS35SgTeBASIS69ydAfQQkYrumYcNPCOceVfqOBowVGOzq8znDKDIGLO/nP0tXD63A7Y4v/xdbXD+THRJt98Yk1Um3eYyn5OwgWo6NhC5bk8508RU9iBuiAZCsMGvrLL5fhBoDmwSkXUi8rSIDCxNbIwpwFbXnQMcEJEFIvJXEWlbwzyqRkQDhmpsyn7hgy0RlEfqMB+l/289A4ysYFtbh/c/hrFtGR2Bq7DVU1cCi0Xkbpc0zwKdgLuwAfVvwIaqBhSqpkMbvZWydgL9RMS3TCmjq/PnDpd0I0UkvEwpo2xVzzbnz2JjzLxaz62Vgm2L6VLOsbL5xhiTBrwNvC0iwcDXwMMi8lTpMxtjtmOr4Z4VkTbASmxj+fw6eQLVoGgJQynrS2wVz8TSHSLiA9wBFGAbv8F+yfoAN5VJd4vrxYwxB7EN4deLSHzZm4lIdE0z7PySnwOcLyIdXa4diS1JLDXGHHDua1nm3Dxsb7IgIFhEQpxBxDVNMnCQCroMq6ZHSxhKWa8AU4HXRKQftoQwDjgTuM8Yc8iZbjbwK/CYiCRie0GNA8prKL7JmXa1iLyC7aobAwwGumPbOWrqAWAUsEBEZnK0W20E4DreY4OI/Awswfag6gNch+05lS0ifYEfRORD5zMVYBv4uwHTaiGfqhHQgKEUYIzJF5HTgcew4zQigC3AVGPMKy7pHCJyAbba5gpsV9QvsPX+K8pcc5OzYfkhbJtBFLYaaRW2faA28r1BRIY5830PtvSzFLjeHB2DgTO/FwBnAMHY7saPA/9yHt8N/BcbICc6n2szcK0x5vXayKtq+Er7gSullFKV0jYMpZRSbtGAoZRSyi0aMJRSSrlFA4ZSSim3NNpeUlFRUSYxMbG+s6GUUg3KsmXLUo0x5Y4TarQBIzExkaVLl9Z3NpRSqkERkZ0VHdMqKaWUUm7RgKGUUsotGjCUUkq5RQOGUkopt2jAUEop5ZZG20uqKpmZmRw8eJCioqL6zkqD5e/vT0xMDM2aNavvrCilPKBJBozMzEwOHDhAfHw8wcHBiNTlwmuNkzGGvLw89uzZA6BBQ6kmoElWSR08eJD4+HhCQkKOCxYlDgcHMvPJLSyup9w1DCJCSEgI8fHxHDx4sL6zo5TygCYZMIqKiggODi73mAEOZOaTU1De0tCqrODgYK3WU6qJaJIBA6iwGspXBBGh2OHwcI4aJq3OU6rpaLIBoyIigr+PUFyiC0sppZQrDRjl8PP1odihAUMppVxpwCiHn49QVNL4q6RGjBjBrbfeWt/ZUEo1EE2yW21V/HyF3ELvLGGMGDGCnj178vzzz9f4Wp988gn+/v61kCulVFOgAaMcfj4+lDgcGGMaZKNuUVGRW4EgMjLSA7lRSjUWHquSEpFbRGS1iGQ6t4UiMqaKc3qJyE8ikicie0TkQfHAN7i/r2DA69oxpkyZwk8//cTMmTMRZ2+uN998ExHh66+/ZtCgQQQEBPDtt9+ydetWxo4dS1xcHKGhofTv358vv/zymOuVrZJKTEzkkUce4YYbbqBZs2a0adOGJ554wtOPqZTyUp4sYSQD9wB/YAPVVcBnIjLAGLO6bGIRaQbMBX4GTgK6Am8AOcBTtZ25h2evY/3eTABKHIb8ohKCA3zxqcP41L11Mx46v4fb6WfMmMHmzZvp2rUrjz76KADr1q0D4J577uGpp54iKSmJ8PBw9u7dy+jRo3nkkUcIDg7mf//7HxdeeCGrV6+ma9euFd7jmWee4eGHH+auu+7im2++4fbbb2fYsGEMGTKkZg+rlGrwPFbCMMZ8boz5xhizxRiz2RhzP5AFVPRNdAUQAlxljFlrjPkI+BdwZ12XMkqvbryrgEHz5s0JCAggJCSEuLg44uLi8PX1BWD69OmMGjWKDh06EB0dTZ8+fbjxxhvp1asXSUlJ3H///fTv35+PPvqo0nuMGjWKW2+9laSkJG677TaSkpL4/vvvPfF4SikvVy9tGCLiC1wMhAG/VZBsCPCLMSbPZd+3wD+ARGB7bebJ9S/9guISNu3Pok2LECJDA2rzNnVm4MCBx3zOycnh4Ycf5ssvv2Tfvn0UFRWRn59P7969K71O2eOtW7fWqT+UUoCHA4aI9AIWAkFANjDeGLOmguRx2GosVwdcjh0XMERkKjAVICEh4YTz6edjC14NabR3aGjoMZ+nTZvGnDlzePLJJ+nUqRMhISFceeWVFBYWVnqdso3lIoKjAb0HpVTd8fQ4jE1AX2Aw8CLwloj0rK2LG2NeNsYMNMYMjI6OPuHr+PoIPuKdo70DAgIoKal6nqsFCxZw5ZVXMmHCBHr37k2bNm3YunWrB3KolGqsPBowjDGFzjaMZcaY+4CVwJ8rSL4fiC2zL9blWJ3y9/XOgJGYmMjixYvZsWMHqampFf7137lzZz799FOWL1/OmjVrmDRpEvn5+R7OrVKqManvkd4+QGAFxxYCw0UkyGXfSGAvsKOO84Wfj49XVklNmzaNgIAAunfvTnR0NLt27So33dNPP01MTAzDhw9n9OjRnHzyyQwfPtzDuVVKNSZiPNQVSEQeB74CdgPhwERsN9sxxphvROQxYJAx5kxn+ubYKqz5wCNAZ+BN4GFjTJXdagcOHGiWLl1a7rENGzbQrVu3Ss/feSiH/CIHXeLC3Xq+psyd96mUahhEZJkxZmB5xzzZ6B0HvOv8mQGsBkYbY751Hm8FdCxNbIzJEJGRwExgKZCGHX/xtCcy6+frQ3GBLqKklFKlPBYwjDFTqnvc2YPq1DrKUqX8fIQSh8FhTJ0O3lNKqYaivtswvJa/rw0S3tjwrZRS9UEDRgUa4lgMpZSqSxowKuCnJQyllDqGBowKaAlDKaWOpQGjAqUljCItYSilFKABo0I+Ivj6iNetiaGUUvVFA0Yl/Hx8KG4Ca3srpZQ7NGBUwlvnk1JKqfqgAaMS3jifVNllVWtq/vz5iAipqam1dk2lVOOkAaMSfr6ijd5KKeWkAaMSfr6CwxhKvKThe8qUKfz000/MnDkTEUFE2LFjB+vXr2fMmDGEh4cTExPD5Zdfzv79R2eAX7NmDWeeeSbNmjUjLCyMPn368OOPP7Jjxw5OP/10AKKjoxERpkyZUk9Pp5TydvWyRKtX+uZe2H/s4n8tHA5CihxIgO/Rhb5rU1wvGP2428lnzJjB5s2b6dq1K48++igAJSUlnHrqqVx77bU8+eSTFBUVcf/99zN27FgWLlyIj48PEydOpE+fPixevBg/Pz/WrFlDUFAQbdu25eOPP2bChAmsW7eOyMhIgoODa/85lVKNggaMSpSGCO8oX0Dz5s0JCAggJCSEuLg4AB588EH69OnDv/71ryPp3n77bSIjI1m6dCmDBg1i586dTJs2ja5duwKQlJR0JG1kZCQAMTExREVFefBplFINjQaMUuX8pV9UWMK2g1m0axlC8+CAeshU1ZYtW8bPP/9MWFjYcce2bt3KoEGDuPPOO7nuuut46623OPPMM5kwYcKR4KGUUu7SNoxKNIT5pBwOB2PGjGHlypXHbH/88QfnnXceANOnT2f9+vWMGzeO3377jd69e/P666/Xc86VUg2NljAq4ecjCN41PUhAQAAlJSVHPvfv359Zs2bRrl07/P39KzyvU6dOdOrUidtvv52bbrqJV199lWuuuYaAAFtycr2mUkqVR0sYlRARfL1sLEZiYiKLFy9mx44dpKamcsstt5CRkcGll17KokWL2LZtG/PmzWPq1KlkZWWRl5fHLbfcwvz589mxYweLFi1iwYIFdO/eHYB27dohInz11VekpKSQnZ1dz0+olPJWGjCq4Odlo72nTZtGQEAA3bt3Jzo6msLCQn799Vd8fHw455xz6NGjB7fccguBgYEEBgbi6+tLWloaU6ZMoUuXLowfP54hQ4bw9NN2pdv4+Hgefvhh7r//fmJjY2t1UKBSqnERY7zny7A2DRw40CxdurTcYxs2bKBbt25uXWdbSjYOA0kxxzcqK6s671Mp5d1EZJkxZmB5x7SEUQV/X52AUCmlQANGlfx8hSKHobGWxJRSyl0aMKrg5+ODMYYSDRhKqSbOYwFDRO4TkSUikikiKSIyW0R6unHe2SKyUESyRCRVRD4Xkc6eyDPYKc7Bu8diKKWUJ3iyhDECeAE4BTgDKAbmiUhkRSeISHvgc+AXoB9wFhAMfF3TzLhbxeTnowGjMlpVp1TT4bGBe8aYs10/i8hkIAMYCsyu4LQBgD9wnzGmxHneY8APIhJljDmhRRz8/f3Jy8sjJCSkyrR+vjametNYDG+Sl5dX6YBBpVTjUZ9tGOHO+6dVkmYJUARcJyK+IhIOXAUsOdFgAXaivT179pCbm1vlX8hawiifMYbc3Fz27NlDTExMfWdHKeUB9Tk1yAxgJbCwogTGmJ0iMhL4EJiJDTArgNHlpReRqcBUgISEhApv3KxZMwD27t1LUVFRlRk9mJ5H7kE/UoL1L2lX/v7+xMbGHnmfSqnGrV4G7onI08BlwDBjzLZK0sUBPwOfAe9jSyV/dx4+wxhTYT1RZQP3qmvIY98zNCmKJy/uUyvXU0opb1XZwD2PlzBE5BlssDi9smDhdAuQY4y52+X8ScBubOP5gjrLqIvo8EBSsgo8cSullPJaHm3DEJEZwOXY0sFGN04JAcpOo1r62WN5jw7TgKGUUp4chzETuBqYCKSJSJxzC3NJ85iIfO9y2ldAfxF5UEQ6iUh/4A1sCWNZnWS0uAB2LICM5CO7osMDSc3WgKGUato8WcK4GdsG8T2wz2Wb5pKmFdCx9IMx5gdsgBmLbez+Fttr6hxjTE6d5DI/E94cAxuPDvWIDg/kUE4hJQ7tKaWUaro8OQ5D3EgzpZx9HwAf1EWeyhXSEnz8IHv/kV1RYYGUOAxpuYVEhQV6LCtKKeVNdC6psnx8ICwWso4GjOhwGyS0HUMp1ZRpwChPWCxk7TvysTRgaDuGUqop04BRnvBWkHXgyMfoMC1hKKWUBozyhB9bwojSKimllNKAUa7wVpB32HaxBUIDfAn299WAoZRq0jRglCc8zv7MttVSImJHe2sbhlKqCdOAUZ4wZ8BwbcfQwXtKqSZOA0Z5SksYru0YYQFaJaWUatI0YJTnSMA4diyGBgylVFOmAaM8IVEgvseM9o4OCyItt4iiEl15TynVNGnAKE8lo70PZRfWV66UUqpeacCoSHicTg+ilFIuNGBUpEzAiAoLACAlO7++cqSUUvVKA0ZFwuOObcPQEoZSqonTgFGR8FaQewiKbZtFlM4npZRq4jRgVCQs1v50jvYO8velWZAfqdrorZRqojRgVCS8lf3p2o6hYzGUUk2YBoyKhDtLGK7rYoRpwFBKNV0aMCpSWsLIPnY+qYNZ2ktKKdU0acCoSOlob5cSRmLLUHan5ZFXWFKPGVNKqfqhAaMiR0Z7Hy1h9EuIoMRhWJ2cXn/5UkqpeqIBozLhcceUMPq2jQBgxe70+smPUkrVI48FDBG5T0SWiEimiKSIyGwR6enGeSIifxKRjSJSICL7RORxT+TZDt47WsJoGRZIu5YhrNiV5pHbK6WUN/FkCWME8AJwCnAGUAzME5HIKs57CrgZuAfoBpwL/Fx32XRRpoQB0K9tBMt3pWOM8UgWlFLKW/h56kbGmLNdP4vIZCADGArMLu8cEekC3Ab0NsZscDm0oq7yeYywuKOjvf3sXFL927Xgs5V72ZuRT3xEsEeyoZRS3qA+2zDCnfevrH5nLLANOEdEtonIDhF5S0RiykssIlNFZKmILE1JSamFHB67tjdAv7YtALRaSinV5NRnwJgBrAQWVpKmA9AOuAyYAkwGugKzReS4vBtjXjbGDDTGDIyOjq55DstZea9rq3AC/XxYsSu95tdXSqkGxGNVUq5E5GlgGDDMGFPZoAYfIBCYbIzZ7Dx3MrAJOAlYVKcZPVLCOBow/H196N2muZYwlFJNjsdLGCLyDHA5cIYxZlsVyfcBxaXBwukPoARIqKMsHhV2fAkDoF9CC9buyaSgWAfwKaWaDo8GDBGZwdFgsdGNU34F/ESko8u+DoAvsLMOsnis0NLR3mUCRtsICkscrN+bWedZUEopb+HJcRgzgauBiUCaiMQ5tzCXNI+JyPcup80DlgOvi0g/EekHvI6tilpa55n28T1ubW+wJQxA2zGUUk2KJ0sYN2N7Rn2PrWoq3aa5pGkFHClNGGMcwHnAQezYi2+BZGCs81jdC489pg0DIK55EK2aB+mIb6VUk+LJcRjiRpop5ezbB1xcF3lyS3grSN913O7+CS204Vsp1aToXFJVCYs9brQ32IkIk9PydLpzpVSToQGjKmXW9i7VLyECgJXajqGUaiI0YFQl/Ni1vUv1aN0cf1/RdgylVJOhAaMq5ay8BxDk70v3Vs1YvlPbMZRSTYMGjKocmR6kvHaMFqxOzqC4xDMdtpRSqj5pwKhKBaO9wbZj5BWVsOlAloczpZRSnletgCEi0SIS7fK5l4g8IiKX137WvEQFo73Bdq0FHcCnlGoaqlvCmAWcDyAiUdjBdOOB/4jIX2o5b97BxxfCYsoNGG1aBBMVFqABQynVJFQ3YPQGfnf+fhGwxRjTA7gSuKE2M+ZVwuOOG+0NICL0bduCFbu14Vsp1fhVN2AEA9nO388CvnD+vhxoW1uZ8jphceWWMMC2Y2xLySE9t7Dc40op1VhUN2D8AVwoIm2BUcB3zv2xQHot5su7hFceMAAdj6GUavSqGzAeBv4F7AB+N8aULmB0Np5aZ7s+hMdBbupxo70BereJwEe04Vsp1fhVa/JBY8wnIpIAtAZWuRyaB3xcmxnzKqVjMXIOQvM2xxwKC/Sjc2y4TkSolGr0qj0OwxhzwBizonR6cRFJAla5uSBSw1Q62rvCaqkWrNydjsNhPJgppZTyrOqOw3hURK5y/i4iMhfYDOwTkcF1kUGvEOacT6qCgNE/IYKs/GK2pWaXe1wppRqD6pYwrgA2OX8fDfQFTgbeBh6vvWx5mSMljOOnBwEY0M4O4JuztvyAopRSjUF1A0YsdsU7gHOBWcaYxcBzQL/azJhXCY0C8amwhNEhOoyzusXy4vytHMzU9TGUUo1TdQPGIaCd8/dR2OVWwTaeV7miXoNVurZ3OYP3Sj0wphuFJQ7+79tNFaZRSqmGrLoB42PgPWfbRSR2jW2wVVNbajFf3icstsISBkBiVCjXDGvPR8uSWaVjMpRSjVB1A8adwL+B9cBIY0yOc38r4MXazJjXCW8FWQcqTXLr6UlEhQUyffY6jNEeU0qpxqVaAcMYU2yMecoYc4cxZoXL/meMMa/Wfva8SHj5a3sfkyTIn7vP6cKKXel8vnKvhzKmlFKeUe1xGCISKyJ/F5GPRORDEXlYRGLqInNeJbyVHe1dUlRpsov6t6FXfHMe+2YDOQXFHsqcUkrVveqOwxiKbauYCOQB+diutltEZEgV594nIktEJFNEUkRktoj0rMa9O4lIlojUz2CH0tHe2ZVXS/n4CNMv6M6BzAL+89NWD2RMKaU8o7oljCeB94HOxpjJxpjJQGfgA+CpKs4dAbwAnAKcARQD80QksqqbikiA8x4/VzO/taeSlffKGtAukrF9W/PSz9vYfTi3jjOmlFKeUd2A0Rd4qnRaEADn709TxTgMY8zZxpg3jDFrjTFrgMlANDDUjfv+C1gNfFjN/NaecPcDBsC9o7viK8Jj32yow0wppZTnVDdgZADty9nfnupPbx7uvH+ls/aJyBjgPOC2qi4oIlNFZKmILE1JSalmdqpwJGBU3vBdqlXzYG4a0ZGv1+xn4dZDtZsXpZSqB9UNGB8Ar4nIFSLS3rlNAl7FVlVVxwxgJbCwogQi0hp4BZhkjKmy7cIY87IxZqAxZmB0dHRVyasnNNqO9q6iDcPV1FM7EB8RzENfrCW/qKR286OUUh5W3YBxN/AR8Dq28XsrNljMAu519yIi8jQwDJhgjKnsm/Qd4EWXdTfqj48vhMa4XcIACPL35Z/je7L5QDb/+HJ9HWZOKaXqXnXHYRQaY+4AWmDbM/oAkcaYPxtj3FqjVESeAS4HzjDGbKsi+RnAQyJSLCLFwGtAqPPz1OrkvVaEx1U5eK+sEV1iuOHUDvx30S6+Wu1+sFFKKW9T5QJKIvKFG2kAMMZcUEW6GcClwOlurp/Rq8znscD9wCBgjxvn167wVpCRXHW6Mqad3YVF2w9z78er6RXfnISWIXWQOaWUqlvulDAOVWOrkIjMBK7GjuFIE5E45xbmkuYxESmd0BBnj6ojGzZIOJyfPb/EXUQCHN4KRXnVOs3f14fnLu8HAre9v5zCYkfVJymllJepsoRhjLm6lu51s/Pn92X2PwxMd/7eCuhYS/erfV1Gw+KXYMs86HZ+tU5tGxnCExf15sZ3l/PEtxu5f0z3OsqkUkrVjWpPDXKijDFSwTbdJc0UY0xiJdd40xgTVtHxOpc4HEJawrpPT+j0c3q2YvLJ7Xjll+38sLF6bSFKKVXfPBYwGgVfP1uy2DSn2tVSpe4f041urZrxl1mr2J+hiy0ppRoODRjV1WM8FOXAH3NP6PQgf1+en9iPgmIHt3+wguISbc9QSjUMGjCqq92wGlVLAXSMDuORcT1ZvP0wE19dxJ70EyutKKWUJ2nAqC5fP+h2AWz+FgpPfGLBC/u34cmL+7BuTwbnPPszs1fp+hlKKe+mAeNElFZLbTmxaqlSFw1ow9d3DCcpJozb3l/BnbNWkpVf+XobSilVXzRgnIh2QyEkCtZ9VvNLtQzlwxuGcMeZnfhsxR7O/fcvLNvp+SEmSilVFQ0YJ8LXD7pfAJvn1KhaqpSfrw9/HtmZD28cgjFwyUsLmf7FOpbvSsPh0LXBlVLeQQPGieoxHopy4Y/vau2SA9pF8s0dw5nQP57/LtrJhS/8xtB//cD0L9axaNshSjR4KKXqkRjTOL+EBg4caJYuXVp3N3CUwFNdIHEYXPxmrV8+I6+IHzYe4Os1+/lpcwqFxQ6iwgIZ3TOO285MIiY8qNbvqZRSIrLMGDOwvGNVTg2iKuDja3tLrXrfVksF1O6Egs2D/Rnfrw3j+7Uhu6CYHzce5Ju1+/jf0t18s3Y/My7ry9CkqFq9p1JKVUarpGqix7har5YqT1igH+f3ac0LVwxg9q3DaB7sx6TXFvH03M1aTaWU8hgNGDXRbqhdia8Gg/iqq0tcOLNvG8aF/drw7+//4IpXf+dApk4xopSqexowasLHF7qPdQ7iy/HYbUMC/Hjqkj48cVFvVu3O4NwZv/Dz5lpew1wppcrQNoya6j4Olrxqq6V6jPforS8e2Ja+bSO45b3lXPXGYs7pEUenmDASWobSrmUI7SJDiA4PPLLAlVJK1YQGjJpqd4pd63vdp8cGDGMgYzckL7HVVu1PrZPbd4oN5/NbhvHYNxv4YeNBvl23H9dmjWB/X9pHhXJOzzjG94unbaSu9qeUOjHarbY2fDUNVrwLl78P+1bZIJG8BLKda174+MN1c6F1vzrPSmGxg+S0XHYezmXXoVx2Hspl7d4MFm8/DMCg9pFM6B/Pub1aER7kX+f5UUo1LJV1q9WAURt2LIA3xxz9HNkB2pxkt9ge8PF14BcIN/wMgeGeyVMZyWm5fL5yLx8vS2Zbag6Bfj6c3SOOkd1j6dMmgraRwVp1pZTSgFHnjIFVH0BIJMQPhNCWxx7f8Su8dR70ugQufMkzeaqAMYaVu9P5ZPkeZq/eS3quneywRYg/vdtE0KdNc/uzbQTR4YH1mlellOdpwPAGPz4GPz0O41+CPpfVd24AKCpxsGl/FquS01m1O53VyRlsPpB1pA1kaFJLLhnYlrN7xBHk71u/mVVKeYQGDG9QUgxvnQ/7V9uqqZYd6ztH5cotLGbd3kx+3ZLKR8uSSU7LIzzIj7F9W3PJwLb0im+uVVdKNWIaMLxFRjK8OBRaJMK1c8EvoHaum5cGc/4K/kEw+gk7m24tcDgMv287xCzndCQFxQ66xoUzMLEFYYH+hAf5ERbo3IL8aB7sT2LLUGKbaVdepRoqDRjeZMOX8L8rYMitcPY/a369XYvg42shcy+YEjsuZMKr4Fu7PaAy8oqYvWovHy9PZuehXLLyiygqKf/fTkiA7crbPiqUDlGhdIgOo3mwPyLg6yP4iiAi+PoIESH+dIoJ0wCjlJfwiskHReQ+4EKgC1AA/A7cZ4xZW8k5I4A/A4OA5sAW4FljzOt1nd860+08OOk6WPg8dBgBnUae2HUcJbDgGfjxUWjeBq79DnYvgm//Co5iuOiN2ivBYCdDnHRyOyad3O7IvoLiErLzi8kuKCYrv5i03EJ2pOawLTWH7ak5rE7O4Os1+6hququuceFcMTiBsf3iaaZdfZXyWh4rYYjIt8AHwBJAgL8DQ4DuxpjDFZzzVyAE+AbYB5wNPAdcaYx5r7L7eW0JA6AoD145047TuPpriO5SvfOz9sMnU2H7T9DjQjj/WQhqbo8tegm+uRs6j4ZL3rLdeetRQXEJuw/nkl1QQonDYIyhxGEoMQZjYHtqDh8s2cXaPZkE+/tyQZ/WTBycQO822laiVH3wyiopEQkDMoBxxpjZ1ThvFuBrjJlQWTqvDhgABzfCG+fYOaiG3QnD73Tvy/2PufDpjfa8c/8P+k2Gsl+sS16Fr/4CnUbBJe/Ytg0vtzo5nfcW7eLzlXvJKyqhR+tmjO3bmtO7xJCkVVZKeYy3BoxWwF5guDFmQTXOmwMkG2OuK+fYVGAqQEJCwoCdO3fWVnbrRvZBW4W05kOI6gznPQuJQ49PV5QP6z+HZW/AroUQ2xMuer3yksmyN2H2HdDxDLjsPfAPrqunqFVZ+UV8tnIvHyzexbq9mQDERwRzetdoTu8Sw5COLQkJ8KO4xMH21Bw27M9i475MNu7PYsvBbHrGN+OqIYkMah+pQUapE+CtAWMW0AkYaIwpcfOc84BPgaHGmMWVpfX6EoarLfPgyzshfactMYz8ux0EmPqH/eJf+V/bEyqyAwy4GgZd714AWPEufH6rncdq4qwGUdJwtTc9j/mbUvhx00F+3ZJKbmEJAX4+JLYMYcehXAqLHQD4+QhJMWEktgxl4bZDZOQV0TUunKtOSWRs39aEBOiUaUq5y+sChog8DVwGDDPGbHPznKHYtox7jDEvVpW+QQUMsKv2/fQ4/Pa8DRZRXWDnAvDxg67nwcCrIfFU8KnmjPQr34fPboTBN8Hox93Py/afbJWWj3cM2CsoLmHJ9jR+3rCX9AM7iIjvRLdW4XSNa0bH6DAC/Ox7ySss4YtVe3jzt51s2JdJsyA/LhnYlqtOSdSJF5Vyg1cFDBF5BhssTjfGbHTznGHA18CDxphn3TmnwQWMUvvXwNd32QbxfpOg7yQIj63ZNb++Gxa/BJM+gaQzK09rDMy6EjZ8AafdA6f/tWb3rm3fPWAb9m9bBhEJFSYzxrB0Zxpv/baDOWv34+MjPHFRb8b2jfdgZpVqeLwmYIjIDOBSbLDY4OY5pwJfAQ8ZY552914NNmDUhaI8ePl0yDsMNy08fq4rVz8/CT/8w5ZwUjfBxA+h86gTv/e+VfZLvvNoGHLziV8HIDsFnu0FxXlw8i1wzqPuZSEjjzs+WMni7Ye5aURH7hrVBR8fbd9QqjyVBQyPrbgnIjOBq4GJQJqIxDm3MJc0j4nI9y6fR2Crof4DvOdyTrSn8t0o+AfDhFdsO8js220pojybv4MfHoGeF8HU+RDXCz65HtJ2VP+eBdnw7f3w8gjY/gvMfRBSNtfgIbBjV4rzIeEUWP4W5KW7dVqr5sG8e+1gLh+UwIvztzL1nWVkFxTXLC9KNUGeXKL1ZiAc+B47pqJ0m+aSphXgOsnSFOw4jGllzllS99ltZOJ6wZkPwsYvYfnbxx8/tNVOwx7bEy54DgJCbJdcnFVURdVYN3zzd/DCEPsF3/9KuHWpvd5Xd1YcrKqSe9h2F+55IYz+FxRm2w4Bbgrw8+HR8T15+IIe/LjpIBNe+I3dh3NPLC9KNVE6NUhT4nDAO+Ps4k43Ljg6AWJBFrx6lm03mTrfznVVatM38P5l9ov/gucqv37WAZhzj119MLqr7Sbcbog9tvQN+PJPJz5b7w//hJ//z1apxXaHt8dCyia4Y3W1R7Qv+COVm/+7DF8f4cVJAxjcPpK03CJ2Hc5l56Ecdh+2C0+JwJndYjm1UzTBAd7R+K9UXfOaNgxP0oBRgYw98OIptovutd/ZXlizJsPGr2Dyp3a6krK+/zv88hRc8Dz0n3z88cy9NiAseslWGZ16Fwy949gvcocDXh8Fh7fDrUtsTzB35WfAM72gw6lw6bt235Z58O4EGPcf6Ht5tV4B2BHm1761hF2Hcgn29yWrTBVVdHggBUUlZOYXE+zvy+ldozm7RxxndI05oZUKHQ5DZn4Rh3IKOZxTyKFs+/NwTgExzYIY1zf+SE8vpeqTBgx1rHWfwYdX2S92vyDbyD3qn3DKreWnd5TAO+PtXFXXfget+tiqpV2/295XG2bbNF1Gw8h/QFRS+dfZvxZeOtX2/rrg3+7n96cn4MdH7LTwrfrYfcbYwIfATb8eP9rdDZn5RTw79w9KHA4SWoaSEBlCQmQIbSODCQnwo6jEwaJth5mzbh/frjtASlYBAb4+nJLUki5x4cSGBxHbLIjYZoHENgsiOjwQY2BbajZbDmaz9WA2W1Ny2HIwm+2pORSWOCrMS3xEMLedkcSEAW3w9z3xwOFwGG3QVzWiAUMd77ObYdX79ou318Vw4cuVf+nmpNovex8/GPYnWPq67QIc1NwONjzpOohsX/V9v3sAfnsOrvkOEgZXnb4gy/aMajsYJv7v2GMr34PPboJJH0PSWVVfqwYcDsPyXWnMWbufHzYeJDktr9IAAOAjkBAZQlJMGB2jw4hpFkTL0AAinVvLsABahASwaPthnp67mVW700mIDOG2M5IY3y8ePzcDR1GJgx83HmTW0t38uCmFQD8fWoYF0DI0kJbO+0SGBjKkY0tO66z9RVTlNGCo4xVk2R5MAaFw9RzbKF2V3UvgjdHgKIKYHjB4qg02AaHVuG82zBwMQc1siaGqadgXPAPzpsN1P0CbAcceKy6EGb3tFClXfu5+HmqBMYb03CIOZOVzILOAA5n5HMzMp8QBHWNCj4w8d3elQmMMP246yNNzN7N2TyaJLUO49YxOnJTYgthmQeVeZ1tKNrOWJvPx8mRSsgqIDg/kvN6t8BHhcE4hqdkFx1R/FZY4GNO7FdPP76HL76oKacBQ5SvMtV/Y1Vk7Y+dv9mfCkBOqBgJse8kHE+0UKEPvqCR/OfBsb2jV27avlKc0oNzwi03XwBljmLv+AM/M+4MN+zKP7I8MDSCuWRCtI4KIax7E5gPZLN5+GF8f4fQuMVx6UltO7xJdYamksNjBSz9t5bkfthAc4MvfzuvOhP7xOt+WOo4GDOV93r8cts2HWxZVPGJ74Uw7OePVc472tiorLx2e6QFdx9hqNW+Ul24D5NmPQuu+bp3icNiR6rsO57IvPY99mfnsz8hnX0Y++zLyiAwN4KIBbbiofxtimrk/R9iWg1nc+/Ealu5MY3inKB4d3+uYKVOKSxz8cTCbVbvTWbMng04xYUwekoivtos0GRowlPdJ3w0zB0HCyTDqEdsN13XeqqJ8mNEHojrBlC8rv9ac+2Dxy3DHKruYlLdZ/jZ8cRsMmALnz6jv3OBwGP67aCePf7MRh4HrT+1AbkExq5LTWbsnk7wiOxdoSIAvuYUl9GkbwZMX9aZTbHit5iMjt4jNB+0sw73bNKdH6+a1en11YjRgKO9UutgTQEAYxPeHNifZ7eB62533qtl2tt3KpO2Ef/ezU4+MeqTu811d74yHrT9AaDT8ZZPXTOi4Nz2PBz5byw8bDxLo50OP1s3o0zaCvm0j6N0mgsSWIcxevY+HPl9LTkEJd5zViamndqi0F5cxhtzCErIL7EqMOUd+lnA4p4DNB7LZfCCLzQeyOJBZcOQ8EbjspLZMG9WFlmHavlKfNGAo73VoKyQvheTFdkDh/rV2bXKAtifDNXPcayv56Bo7wvzOdUdXH/QGuYfhiSQ7SDJ1c+XVa/XAGMPejHxiwgMrDASp2QU89MU6vlq9jx6tm/HERX3o3roZACUOw4Z9mfy+7RC/bzvMkh2HycgrqvB+Qf4+dIoJp1NsGF1iw+kcF05CZAjvL9rFm7/tIDjAlztHdmbSye1q1L1YnTgNGKrhKMyFfSth7wo7vXpUJ/fO27vC9voa/hc7BYq3WPaWnb9rytd2lP1J17s9aSKFue71XvOQOWv38cBn60jPLeSSk9pyICOfxTsOk5VvBz0mtgxhcPuWtI8OJSzQ78gW6vwZEeJP64jgCttDthzM4uHZ6/nlj1Q6x4bx0Pk9GJoU5clHVGjAUE3FpzfBqvfg8g/sIEJv8PY4uzDWbcvhvUsgZaOdzqSqUtP+NXaG4QmvQo9xnsipW9JyCvnHl+v5ZMUeOkSHMrh9S07uEMng9i2Ja17zBbpKe4n946v17D6cx7CkKFpH2G7Fwf6+BDm3kABfBneIpGtcs1p4KuVKA4ZqGory4PVz4PA2uP4H90sndSXnEDzZyQ50PPPBo43friPWK/L5LXbFxIgEO3mjO+u9e1BBcQmBfnXXFpNfVMIrP2/js5V7yC0sIa+ohLzCEgqKjx0sOSwpimuHt+e0TtGVjnAvLHawdm8Gwf6+JLYM1bnBKqEBQzUd6btt1VRwC7j++/ptzyhdV710jEhOqg0gw6fBGfdXfF5eGjzV1a7zvn+17Y475BaPZdubORyGgmIHGXlFfLIimbd+28GBzAI6RodyzbD2XNivDcEBvhhj2HwgmwVbUlnwRwqLth8mt/DoStDxEcG0jwqlQ3Qo7aNC6RnfnIHtWrg1LmVPeh7/mb+V1cnptI4Ipm1kCG1aBNO2hZ1WJj4ipEEHJA0YqmnZsQDeusC2gVz2XvWXta0tb4+D9F12dcDSL6I3xkDuIbjl94rP++15+O5+O6Pw3Adhz3K4Y6UNguoYhcUOvl6zj9cWbGfNngxahPhzcoeWLNuZxsEs2wurQ1QowzpFMaRDS4odhm0pOWxPzWZbag7bUnKOrI3SMTqUKwa3Y8KANjQPPn4w6+7DubwwfwsfLUsGYEC7FhzMKrDTxJQp+bQMDSC+RTDxEc7N+bsNUGFePa5FA4Zqekq77J52L5x+n+fvn5MKT3Y+Wh1V6vf/2Cngb11W/iSNDgc8PwBCY+Dab21bxn+Gwym3wah/eCz7DY0xhiU70nj1l22s3ZPBgMRIhidFMbRTFPERwZWel5JdwC+bU3l30U5W7EonyN+HsX3imXRyO3q1ac6O1Bxm/riFT1bswVeEywa15cbTOtLaeV2Hw5CaXcDutFyS0/LYfTiXPel5JKflsSc9j73peeQXHQ0oYYF+9IpvTp+2EfRpY3+2ah5UaenGGENyWh6rktNZtTudVckZbDmYTfuoUPonRNAvoQX9EiJo1bziZ3WXBgzV9BjjnGDxPVvK6Drm+DRFeXBwA4TFQrPWJz7VSXlK1/+4cYFdvKpURrIdmX7WdBj25+PPK522/cJXoffFdt+nN8Haj+G2pZWuY65qbu2eDP67aCefrdhLXlEJSTFhbEvJxt/Xh4mDE7jh1I7Vbtw3xnA4p5A96XlsPpDNaueX/vp9mRSV2O/fqDA7IWVpw35wgG3YD/L3JS2nkFXJGRzOKQTsYmDdWzWjU0wY21JzWLMn40gJJ65ZEP0SIjilY0smD0k8oXegAUM1TUX5drLE1M1w7VzAwJ5ltopnzzI7ONDhXAcjLM4OHGzdH+L72Z/VWbOjrLfH2uBw69LjA9HLI0B8bMN8We9fbsej/Hnd0YbujGR4bgB0H+u90580Mpn5RXyyLJmv1uyjT5sIpp7WgZjwmvcCc1VQXMKGfVmsTk5n7Z4MsvKLjzTw5xeV2N8LSwgL9KN3m9ISSQRd4sKPWTulsNjBhn2ZrNiVxord6SzflUbbFiG8d/3JJ5QvDRiq6crYAy+fBjkpR/cFNrfBIb4/xPWGrP2w1xlEDm05mq7NSTDhNWjRrnr3LG3cHnYnnPm344//8pQdxf7n9dA8/uj+9F12OpRhfz5+LMm86XaiRXd6WHmjgizY/C30GO81I90bs/yiErdnSi6rsoDhV6NcKeXtmsfDxFm2SieuN8QPsKsNVtQQnpduBw4mL4Xf/g2vnG5X+Wt3ivv33DAbjMN+OZan2wU2YGz8yk4RX2rp6/bngKuPP2fYn+0gwO/+Zqdyb2izzP74GPw+01YBlhdEVa060WBRFR17rxq/+P5w9j+hz6W2obmyXlPBEXaZ2lOn2TU4glvYHlfL33b/fus+hZZJENuj/ONRnSCqC2ycfXRfcYG9R+fRENH2+HOCmsNp98D2n2DL9+7nxRvkZ9pnCwiHX560Kz6qBkkDhlIViUqC6+ZB++F2wN2c+6CkuPJzslNgxy+2dFFZKaDb+bDjVzvXFNgv0dxDMOi6is8ZeA20aA9z/2aXxG0oVrwDhVkw6SNbzffZzXBgXX3nSp0AjwUMEblPRJaISKaIpIjIbBHp6cZ5vUTkJxHJE5E9IvKg6KovylOCW8DED2HwjfD7C3Z6j7z0itNvdFZHdR9X+XW7nW8nWdz0jf285FWI7AjtR1R8jl8AnPWQbaxf+V71nqO+OEpg0X/sglsJJ8Ml70BguF0fpDRYqgbDkyWMEcALwCnAGUAxME9EKuyKIiLNgLnAAeAk4A7gLuDOus6sUkf4+sHof9m1LLb/BK+eBeu/sCsClrXuU2jZqeLqqFKt+kDzBNvesW+Vna33pOuqHmTYfRy0GQRfT4PVs074kTxm45e2Mf/km+3nZq3g0ndsZ4SPr21YJSXluYBhjDnbGPOGMWatMWYNMBmIBoZWctoVQAhwlfO8j4B/AXdqKUN53IAptsG5IBNmTYb/6wjvT4QV/7V/LWen2FHmPcZV3SgtAt3Os+tk/DoD/IKh7+VV50HEjiuJHwCfXA/f3l91NVl9WvgCRLQ7dhxM20Ew5in77N8/XH95awhyD9tu1V6iPtswwp33T6skzRDgF2NMnsu+b4HWQGLdZU2pCiQOs2MkrvwC+k+2Pao+v9muefH62ZX3jiqr63lQUmB7cPW+2P2pP8KibeAaNBUWPg/vXmgnOvQ2e5bB7t9tdV7ZrrQDroKB19pgueaj6l3XGLt8794VtZdXb7RlHjw/EJ4bWP13VEfqM2DMAFYCCytJE4etjnJ1wOXYMURkqogsFZGlKSkpZQ8rVTt8/aHDaXDuEzZ4XP+j7fbq6w+JwyGmu3vXSTgZQpzrPZxUSWN3RXk49wkYOxN2LYRXRthpRLzJwhdsz6h+k8o/fs7jtm3j81th32r3r7vpa7vW+89P1k4+vU1Jse12/e4EOwtBqz62+u67B+q9NFkvAUNEngaGAROMMbVWiWmMedkYM9AYMzA6Orq2LqtUxURst90z/wa3LLLrj7tbW+rjC4NvsCWSEx2M12+SXcWvpBheHemZv0TTd8H3/6i80TpjD6z/DPpfCUEVrFnhFwAXv2W7Mn98rZ2qpSqFufDNvfb3bT9BcWF1c+/dMvfCW+fbwZ39r4TrvrfLFJ90Pfz2XL2XJj0eMETkGeBy4AxjzLYqku8HYsvsi3U5plTDdtrdcPGbNbtGmwFww0/Quq/94v3gCkjdUuVpJyQ7xU578suTdu2R9N3lp1v8sq2eG3xD5dcLj4VxL9jpW77/e9X3/+VJyNgFQ261XXV3L6r+M3irLfPgP8NsJ4jxL8MFz9kVF/0CYMyTztLk73ZqmX2r6iWLHg0YIjKDo8FioxunLASGi4jrJC4jgb3AjtrPoVINVFiMbVc54wHYNh9eGAxf3127f40WZMF/L4LMfXD2Y3ZKlddGHj+mojDHrgXS9Tz3plXpeIatkvv9Bdj+S8XpUjbDr/+GPpfDiHvBxx+2zHUv78bAgmcheZl76T3J4Ti2CmrqfDvItKx+k+Cab2x37NdG1UsvOU+Ow5gJXA1MBNJEJM65hbmkeUxEXIexvgfkAm+KSE8RuRC4F3jaNNZJsJQ6UX4BcOpdcPsKW52x5BX4dz/bsFyUX7NrFxfC/ybZdpKL34QhN9svLwReH217h5Va+R7kp1dv0aeRf7dTtnx2sx0ZXpYxtiuxf4hNGxhu24D+mOfe9fevgXkP2Sqduip9nQiHA2bfZqug+k22VVDRnStOHz8Apv50tJechxvDPVnCuBnbM+p7YJ/LNs0lTSugY+kHY0wGtkTRGlgKzASeAp72TJaVaoDCYuC8Z+CmhfZLde6D8PxJdqT67D/Bx9fbaqu3x9oxJa+OhOXvVNyg6nDAZzfakssFz0GXc+z+2B5w7XcQHgfvjLdjUBwO+P1FO9tv28Hu5zkgFMa/BJnJtkG7rLUf2zEwZ/7NPh9Ap5FwcJ2t96/K2o/Bx8+2G71/qXuDBkuKYPErcHi7+89RHaXBYsW7dtqX0iqoqpT2kosfCF/fZSe79BBPjsOQCrbpLmmmGGMSy5y3xhhzqjEmyBjTyhjzsJYulHJDTFe4YpatqgqNstVEG7+0gwTTdtgG5IAwW4X0xa0wc5Ct5nAdTGcMzLnXfuGe9TD0u+LYe0S0hWvm2ADx4dXw6VQ4vNWWLqo7VKrtIBh6h51KZPO3R/fnZ9rxJq362ulRSiWdZX9uqaKUYQys/QQ6nA6X/tc22n94lQ0IFcnPgP9ebEs1b5xr31dtKhssRtxXvffl6w9jn7fVhN/cXbt5q4TOJaVUY9fhNJj6I9y/D+7aAnesgpt+hevmwpWf2d8vew/8g201x4un2LmtHA5bVbL4JdvIPPSO8q8fEmmv03UMrPkQmsXbtTtOxIj7ILannburtBQw/3HIPgBjnj52PEdMdwhvDX9U0Y6RvNQ2lPecAO2GwPn/hu0/22BQ3t+e6bvgtbPtnGAj/gpFubbnUm0NoKtpsCgV0812mlj7MWz8unbyVgUNGEo1dSL2y/6GX+CiN2zvpg+vsoPGfvgH9L4URv6j8i81/2C45G27jsd5z9q/gE+EXyCM/48NFl/dCfvX2rmoBkyxvcHK5rvTWbaqrLLSwtqPwTcQup5rP/e93K5VsuxN29Duas8yeOVMW8016RMYcQ9M/tTOH/bWBbahvyYcDhsMV7zrXD74rzWbqn7onyCmh31Xlc1xVks0YCilLB8f6Hkh3Py77dYpAl3Otd05q5rjCuxf/8P/Ap1H1Swfcb1sL6h1n9pqoeCI4xeUKpV0lp2qJXlJ+ccdJfY6nUbaKeJLnfE3OwHkt/fDpjl234Yv4Y0x4B9k22Y6nGb3x/eHKz6yweLtsSfeZlAaLFa+W3trzfsF2Kqp7AO2raqOacBQSh3Lx9d267xtGVz+/omXFmpi6J/sVOhZe23bSUXL5XYYYRuzK6qW2vkbZO+31VGufHxsI3ur3kdHUf9vEsR2tz2VYroemz5hMEz8wLZlvDMO8iqb0agcxQXw6Q21GyxKxfe3VYbL37KDGeuQBgyllPfx9bNVXOfPgL5XVJwuqLntjVXReIy1H4N/KHQ++/hjAaFw+Qe2i+5vz9kSx1VfHu2FVVb7U22jecomO2aivO6/5ck9bHuRrZllS0q1GSxKnf5XOz3+7NvLn0W5lmjAUEp5p2atbdtFVdVhSWfZcRZl2xdKimD959BltA0OFd3jyi9sYLr4raq7tXY6y45D2bcK3r6g6oGAh7fZQXbJS+z68MP/Unn6E+UfbLvlpu2AH/5ZN/dAA4ZSqqE70r22zNK12+ZD3uHjq6PKiu7sXmAq1XWMDRrpu+HVM+B/kyH1j+PT7V5sx7nkptpxE70ucu/6JypxqJ0B+PcXYHcFbTo1pAFDKdWwxfWCsLjjq6XWfgyBzSHpzNq/Z7fz4Y6Vtkvs1h9g5mD44vajgwjXfQpvnmerzK6dB+1Oqf08lOes6bZb8+w7bCN7LfOr9SsqpZQnidhSxsYv7Wh1Xz87FcqGL+14EL/AurlvYLjtzTXwWjsp4pLXYPX/oNMo2PCFbVu57H0IbVk39y9PUDO48CW7IJe7JaZq0BKGUqrh63SWnb9qj7NNYctcO5ttzwvr/t5h0XYJ39uW2gC1YTb0uNA5wt6DwaJU4rDjx6zUEi1hKKUavg4jQHxsoEgYbKujQlpC+9M8l4cWiXDhy3ZhqOAWNRuQ56W0hKGUaviCW0CbQXY8RkG2HYzXfZytnvK0kMhGGSxAA4ZSqrHodJZdY33FO1CcV3XvKFVtGjCUUo1D0kj784dHILyVXS9c1SoNGEqpxiGuN4RGQ2G2bXSug15CTZ2+UaVU4+Djc3QQn1ZH1QntJaWUajxOuQ0iEuyEfKrWacBQSjUesT3spuqEVkkppZRyiwYMpZRSbtGAoZRSyi0aMJRSSrlFA4ZSSim3aMBQSinlFg0YSiml3KIBQymllFvEGFPfeagTIpIC7KzBJaKA1FrKTkPU1J8f9B2AvgNoeu+gnTEmurwDjTZg1JSILDXGDKzvfNSXpv78oO8A9B2AvgNXWiWllFLKLRowlFJKuUUDRsVeru8M1LOm/vyg7wD0HYC+gyO0DUMppZRbtIShlFLKLRowlFJKuUUDhlJKKbdowChDRG4Wke0iki8iy0RkeH3nqa6IyKki8oWI7BERIyJTyhwXEZkuIntFJE9E5otIo1nOTETuE5ElIpIpIikiMltEepZJ09jfwS0istr5DjJFZKGIjHE53qifvzzOfxdGRJ532dfk3kN5NGC4EJFLgRnAo0A/4DfgGxFJqNeM1Z0wYC1wB5BXzvG7gb8AtwEnAQeBuSIS7rEc1q0RwAvAKcAZQDEwT0QiXdI09neQDNwD9AcGAj8An4lIb+fxxv78xxCRk4GpwOoyh5rUe6iQMUY35wYsAl4ps+8P4LH6zpsHnj0bmOLyWYB9wP0u+4KBLOCG+s5vHb2DMKAEOL+pvgPnMx4Gbmhqzw80B7YCpwPzgeeb8r+D8jYtYTiJSAAwAPiuzKHvsH+BNjXtgThc3ocxJg/4mcb7PsKxpe405+cm9Q5ExFdELsMGzt9oYs+PHW/xkTHmxzL7m9p7qJAGjKOiAF/gQJn9B7D/WJqa0mduSu9jBrASWOj83CTegYj0EpFsoAD4DzDeGLOGJvL8ACJyPZAEPFDO4SbzHqriV98ZUMobiMjTwDBgmDGmpL7z42GbgL7YKpmLgLdEZEQ95sejRKQLtt1ymDGmqL7z4820hHFUKrb+OrbM/lhgv+ezU+9Kn7nRvw8ReQa4HDjDGLPN5VCTeAfGmEJjzBZjzDJjzH3YUtafaSLPDwzB1jCsE5FiESkGTgNudv5+yJmusb+HKmnAcDLGFALLgJFlDo3E1uc2Ndux/zMceR8iEgQMpxG9DxGZwdFgsbHM4SbxDsrhAwTSdJ7/M6AXtpRVui0FPnD+vpmm8R6qpFVSx3oaeEdEFgO/AjcCrbH1uo2OiIRh623BfkkkiEhf4LAxZpeIPAv8VUQ2Yv+neQDbm+q9eshurRORmcBkYByQJiKl9dHZxphsY4xpAu/gceArYDe20X8itrvxmKbw/ADGmHQg3XWfiORg/z9Y6/z8LI38PbilvrtpedsG3AzswDYALgNOre881eGzjgBMOdubzuMCTMd2KcwHfgJ61ne+a/H5y3t2A0x3SdPY38Gb2JUpC7BjC+YBZzeV56/kvczH2a22Kb+HspvOVquUUsot2oahlFLKLRowlFJKuUUDhlJKKbdowFBKKeUWDRhKKaXcogFDKaWUWzRgKNUAiEiic1GfgfWdF9V0acBQSinlFg0YSiml3KIBQyk3ONd0vltEtjrXdF4jIpOcx0qriyaKyALnevAbRWRUmWucKiKLnMcPiMgzzoW7XO/xFxH5Q0QKRCRZRB4rk5V2IjJXRHJFZL2IlJ0sU6k6owFDKfc8AlwL3AJ0Bx4DXhKRMS5p/g/4N3aG07nA5yISD+D8+Q2wArte/LXYWXJdA8KjwN+c+3oAF2MnBXT1T+c9+gBLgA+ck0gqVed0LimlqiAiodj1UkYZY35x2f8s0Bk7YeV24AFjzD+dx3yAjcAsY8wDIvJP4BKgizHG4UwzBXgJaIH94y0V+JMx5rjZkUUk0XmPG40xLzn3xQPJwHBjzILaf3KljqXTmytVte5AEDBHRFz/wvLHzmxcqnRpV4wxDhFZ5DwXoBvwe2mwcFoABGCnmA/CrkHxfRV5We3y+17nzxj3HkOpmtGAoVTVSqtuzwd2lTlWhJ36uiaqU8w/soSoMcaICGjVsvIQ/YemVNXWY9eLaGfsUqau206XdCeX/iL2m3wQsMG5awNwsrOqqtQwoBDY6jxeAJxZh8+hVI1oCUOpKhhjskTkSeBJZyD4GQjDBggH8J0z6U0ishlYg23XaAe86Dz2AvAn4AXnsrAdgMexi/TkwpHlYh8TkQLnPVoCA4wxpddQql5pwFDKPX8DDgDTsEEgE1iJ7RlV6l7gTqA/dhW78caYZABjzB4RGQ084TwvHbu8519dzr8PSHPeq43zfm/X0fMoVW3aS0qpGnLpwXSSMWZpPWdHqTqjbRhKKaXcogFDKaWUW7RKSimllFu0hKGUUsotGjCUUkq5RQOGUkopt2jAUEop5RYNGEoppdzy/+eJut0Nzls+AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "6.4638, 2.8812, 1.9507, 1.5428, 1.2881, 1.1263\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "45.4045, 12.9284, 6.9183, 4.6632, 3.6852, 3.1365\n",
      "Transformer training time = 808.44085\n",
      "T prediction time = 0.00047\n"
     ]
    }
   ],
   "source": [
    "#SVD-features\n",
    "\n",
    "# gammas = [5]\n",
    "\n",
    "# for gamma in gammas:\n",
    "#     loss_fn = Custom_Loss(gamma)\n",
    "#     gcn_features = []\n",
    "#     print(\"For gamma = \", gamma)\n",
    "\n",
    "#     for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "#         temp = temp_train[:,:,k]\n",
    "    \n",
    "#         user_svd, serv_svd = svd_feature(temp)\n",
    "#         svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "\n",
    "#         node_feature = np.array(svd_feat)\n",
    "\n",
    "#         ae_time = ae_time + time.time() - a\n",
    "\n",
    "#         a = time.time()\n",
    "\n",
    "#         adj_norm = adj_calculation(data_train[:,:,k])\n",
    "#         gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "#         gcn_features.append(gcn_extracted_features)\n",
    "#         gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "#     gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "#     np.save(base_path.format('TP_{}_GCN_SVD_{}'.format(percent, gamma)), gcn_features)  \n",
    "#     print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))\n",
    "    \n",
    "# for gamma in gammas:\n",
    "gcn_features = np.load(base_path.format('TP_{}_GCN_SVD_{}.npy'.format(percent, 5)))\n",
    "gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "print(gcn_features.shape)\n",
    "\n",
    "a=time.time()\n",
    "X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "train_time = time.time() - a\n",
    "print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "\n",
    "xt = copy.deepcopy(X_train[:,:,:])\n",
    "xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "xp = copy.deepcopy(X_pred[:,:,:])\n",
    "xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "print(xt.shape, xp.shape)\n",
    "\n",
    "loss_obj = Utility(0.5)\n",
    "\n",
    "overall_pred = copy.deepcopy(data_train)\n",
    "transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "e6395604",
   "metadata": {},
   "outputs": [],
   "source": [
    "# np.save(base_path.format('TP_{}_X_train_8_time'.format(percent)), X_train)\n",
    "# np.save(base_path.format('TP_{}_Y_train_8_time'.format(percent)), Y_train)\n",
    "# np.save(base_path.format('TP_{}_X_pred_8_time'.format(percent)), X_pred)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "id": "13fe7243",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b521b97c5f5843a1b75d2ba98e01f1db",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.0035233497619628906\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.8316, 1.7287, 1.3191, 1.0966, 0.9411, 0.8354\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 40.2903, 8.0081, 5.3946, 4.0940, 3.1811, 2.6062\n",
      "GCN prediction:0.0034127235412597656\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.2355, 1.9165, 1.4007, 1.1409, 0.9706, 0.8584\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 36.8740, 9.8907, 5.9878, 4.4270, 3.5316, 3.0333\n",
      "GCN prediction:0.0035724639892578125\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.7719, 1.8974, 1.4414, 1.2066, 1.0330, 0.9067\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 32.5606, 9.1972, 5.9323, 4.5786, 3.6885, 3.0467\n",
      "GCN prediction:0.0033185482025146484\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4560, 1.9741, 1.4602, 1.1790, 0.9993, 0.8879\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 38.7068, 9.5771, 6.1920, 4.4846, 3.4522, 2.9329\n",
      "GCN prediction:0.0033121109008789062\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4970, 2.0518, 1.5319, 1.2195, 1.0318, 0.9173\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 39.5120, 10.2725, 7.3346, 5.3524, 4.1998, 3.6098\n",
      "GCN prediction:0.0033407211303710938\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4774, 2.0410, 1.4929, 1.1825, 0.9763, 0.8602\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 41.3311, 10.3414, 6.8246, 4.8615, 3.5466, 3.0516\n",
      "GCN prediction:0.0033392906188964844\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4566, 2.1640, 1.6160, 1.2728, 1.0683, 0.9403\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 37.6149, 10.4997, 7.1936, 5.0832, 4.0409, 3.4929\n",
      "GCN prediction:0.003339529037475586\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.7619, 2.1064, 1.5395, 1.2320, 1.0261, 0.9043\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 40.9712, 10.1732, 6.7548, 5.0468, 3.8957, 3.3091\n",
      "GCN prediction:0.003340482711791992\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.6397, 2.1641, 1.5499, 1.2151, 1.0119, 0.8873\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 36.5224, 10.6363, 6.9446, 5.0849, 4.0485, 3.4547\n",
      "AE Training time:5257.21395277977\n",
      "GCN training time:1452.402053117752\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e711691e96da46379c257ce5e343ff28",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2771.602110147476\n",
      "(127800, 9, 256) (511200, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_513\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_514 (InputLayer)          [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_344 (Multi (None, 9, 256)       1051904     input_514[0][0]                  \n",
      "                                                                 input_514[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_688 (TFOpL (None, 9, 256)       0           multi_head_attention_344[0][0]   \n",
      "                                                                 input_514[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_688 (LayerN (None, 9, 256)       512         tf.__operators__.add_688[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_688 (TFO (None, 256, 9)       0           layer_normalization_688[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_780 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_688[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2878 (Dropout)          (None, 256, 4)       0           conv1d_780[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_781 (Conv1D)             (None, 256, 9)       45          dropout_2878[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_689 (TFO (None, 9, 256)       0           conv1d_781[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_689 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_689[0][0] \n",
      "                                                                 layer_normalization_688[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_689 (LayerN (None, 9, 256)       512         tf.__operators__.add_689[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_345 (Multi (None, 9, 256)       1051904     layer_normalization_689[0][0]    \n",
      "                                                                 layer_normalization_689[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_690 (TFOpL (None, 9, 256)       0           multi_head_attention_345[0][0]   \n",
      "                                                                 layer_normalization_689[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_690 (LayerN (None, 9, 256)       512         tf.__operators__.add_690[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_690 (TFO (None, 256, 9)       0           layer_normalization_690[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_782 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_690[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2879 (Dropout)          (None, 256, 4)       0           conv1d_782[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_783 (Conv1D)             (None, 256, 9)       45          dropout_2879[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_691 (TFO (None, 9, 256)       0           conv1d_783[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_691 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_691[0][0] \n",
      "                                                                 layer_normalization_690[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_691 (LayerN (None, 9, 256)       512         tf.__operators__.add_691[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_346 (Multi (None, 9, 256)       1051904     layer_normalization_691[0][0]    \n",
      "                                                                 layer_normalization_691[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_692 (TFOpL (None, 9, 256)       0           multi_head_attention_346[0][0]   \n",
      "                                                                 layer_normalization_691[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_692 (LayerN (None, 9, 256)       512         tf.__operators__.add_692[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_692 (TFO (None, 256, 9)       0           layer_normalization_692[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_784 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_692[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2880 (Dropout)          (None, 256, 4)       0           conv1d_784[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_785 (Conv1D)             (None, 256, 9)       45          dropout_2880[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_693 (TFO (None, 9, 256)       0           conv1d_785[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_693 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_693[0][0] \n",
      "                                                                 layer_normalization_692[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_693 (LayerN (None, 9, 256)       512         tf.__operators__.add_693[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_347 (Multi (None, 9, 256)       1051904     layer_normalization_693[0][0]    \n",
      "                                                                 layer_normalization_693[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_694 (TFOpL (None, 9, 256)       0           multi_head_attention_347[0][0]   \n",
      "                                                                 layer_normalization_693[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_694 (LayerN (None, 9, 256)       512         tf.__operators__.add_694[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_694 (TFO (None, 256, 9)       0           layer_normalization_694[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_786 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_694[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2881 (Dropout)          (None, 256, 4)       0           conv1d_786[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_787 (Conv1D)             (None, 256, 9)       45          dropout_2881[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_695 (TFO (None, 9, 256)       0           conv1d_787[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_695 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_695[0][0] \n",
      "                                                                 layer_normalization_694[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_695 (LayerN (None, 9, 256)       512         tf.__operators__.add_695[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_86 (Global (None, 9)            0           layer_normalization_695[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dense_5161 (Dense)              (None, 128)          1280        global_max_pooling1d_86[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2882 (Dropout)          (None, 128)          0           dense_5161[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "dense_5162 (Dense)              (None, 1)            129         dropout_2882[0][0]               \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.7709 - mae: 11.8250 - val_loss: 1.4141 - val_mae: 8.3318\n",
      "Epoch 2/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.4999 - mae: 10.0260 - val_loss: 1.3684 - val_mae: 7.7063\n",
      "Epoch 3/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.4533 - mae: 9.4847 - val_loss: 1.3319 - val_mae: 7.7394\n",
      "Epoch 4/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.4194 - mae: 9.1163 - val_loss: 1.2397 - val_mae: 7.0905\n",
      "Epoch 5/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.4053 - mae: 8.9458 - val_loss: 1.3962 - val_mae: 7.3309\n",
      "Epoch 6/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3897 - mae: 8.7132 - val_loss: 1.2805 - val_mae: 7.0437\n",
      "Epoch 7/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3687 - mae: 8.4105 - val_loss: 1.2167 - val_mae: 6.7568\n",
      "Epoch 8/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3669 - mae: 8.4397 - val_loss: 1.3023 - val_mae: 7.0715\n",
      "Epoch 9/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3512 - mae: 8.2437 - val_loss: 1.2541 - val_mae: 6.8762\n",
      "Epoch 10/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3424 - mae: 8.1224 - val_loss: 1.2425 - val_mae: 6.7264\n",
      "Epoch 11/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3418 - mae: 8.1351 - val_loss: 1.1787 - val_mae: 6.6734\n",
      "Epoch 12/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3304 - mae: 8.0082 - val_loss: 1.2416 - val_mae: 6.6278\n",
      "Epoch 13/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3309 - mae: 8.0259 - val_loss: 1.2209 - val_mae: 6.5008\n",
      "Epoch 14/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3278 - mae: 8.0319 - val_loss: 1.2618 - val_mae: 6.5657\n",
      "Epoch 15/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3177 - mae: 7.8226 - val_loss: 1.3147 - val_mae: 6.5097\n",
      "Epoch 16/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3179 - mae: 7.8373 - val_loss: 1.3332 - val_mae: 6.6255\n",
      "Epoch 17/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3104 - mae: 7.7507 - val_loss: 1.3262 - val_mae: 6.6784\n",
      "Epoch 18/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3206 - mae: 7.7961 - val_loss: 1.2358 - val_mae: 6.3001\n",
      "Epoch 19/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3042 - mae: 7.6422 - val_loss: 1.2485 - val_mae: 6.2168\n",
      "Epoch 20/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3170 - mae: 7.8600 - val_loss: 1.2603 - val_mae: 7.3348\n",
      "Epoch 21/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.3162 - mae: 7.8463 - val_loss: 1.3531 - val_mae: 6.5768\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "5.0742, 2.2169, 1.4750, 1.1558, 0.9794, 0.8590\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "39.7723, 11.1886, 5.9427, 3.9432, 3.2158, 2.7571\n",
      "Transformer training time = 651.56429\n",
      "T prediction time = 0.00042\n"
     ]
    }
   ],
   "source": [
    "#cosine-features\n",
    "\n",
    "gammas = [5]\n",
    "\n",
    "for gamma in gammas:\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "    gcn_features = []\n",
    "#     print(\"Dimension for the NMF = \", dim)\n",
    "    print(\"For gamma = \", gamma)\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        csm_user, csm_serv = similarity_feature(temp)\n",
    "        csm_user = user_train_and_test(csm_user)\n",
    "        csm_serv = serv_train_and_test(csm_serv)\n",
    "        csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "        node_feature = np.array(csm_feature)\n",
    "\n",
    "        ae_time = ae_time + time.time() - a\n",
    "\n",
    "        a = time.time()\n",
    "\n",
    "        adj_norm = adj_calculation(data_train[:,:,k])\n",
    "        gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "        gcn_features.append(gcn_extracted_features)\n",
    "        gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "    gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "    np.save(base_path.format('TP_{}_GCN_Cosine_{}'.format(percent, gamma)), gcn_features)\n",
    "    print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))\n",
    "    \n",
    "for gamma in gammas:\n",
    "    gcn_features = np.load(base_path.format('TP_{}_GCN_Cosine_{}.npy'.format(percent, gamma)))\n",
    "    gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "    \n",
    "    print(gcn_features.shape)\n",
    "\n",
    "    a=time.time()\n",
    "    X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "    train_time = time.time() - a\n",
    "    print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "    \n",
    "    xt = copy.deepcopy(X_train[:,:,:])\n",
    "    xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "    xp = copy.deepcopy(X_pred[:,:,:])\n",
    "    xp = np.transpose(xp, axes=(0,1,2))\n",
    "    \n",
    "    print(xt.shape, xp.shape)\n",
    "    \n",
    "    loss_obj = Utility(1)\n",
    "    \n",
    "    overall_pred = copy.deepcopy(data_train)\n",
    "    transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "    overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "    \n",
    "    print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "    print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "id": "35393c72",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "733a0f2e7ffe41239d74a3e8b5a977f8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.0028460025787353516\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.2658, 2.3003, 1.8220, 1.5304, 1.3324, 1.1924\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 37.2889, 8.6316, 5.9958, 4.5681, 3.6300, 3.0081\n",
      "GCN prediction:0.0028526782989501953\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4459, 2.5009, 1.9089, 1.5736, 1.3419, 1.1855\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 32.5504, 11.1456, 6.9111, 5.0061, 3.9139, 3.2715\n",
      "GCN prediction:0.002941608428955078\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.3974, 3.1621, 2.4251, 2.0008, 1.7198, 1.5368\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 35.7851, 12.5847, 7.9274, 5.7132, 4.4646, 3.7978\n",
      "GCN prediction:0.0028569698333740234\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 8.5336, 4.5734, 3.1725, 2.3066, 1.7758, 1.5030\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 50.7717, 18.4767, 11.1859, 6.8302, 4.2862, 3.2801\n",
      "GCN prediction:0.0028073787689208984\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.7771, 3.2779, 2.3780, 1.9208, 1.6589, 1.4885\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 40.4495, 13.6456, 7.9747, 5.4495, 4.4088, 3.8101\n",
      "GCN prediction:0.002836465835571289\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.4224, 2.9144, 2.0754, 1.6681, 1.3914, 1.2171\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 41.2714, 12.9742, 7.5280, 5.2019, 3.9724, 3.3277\n",
      "GCN prediction:0.002819061279296875\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.4787, 3.1683, 2.2945, 1.8252, 1.5278, 1.3234\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 38.1553, 13.5620, 8.2574, 5.7819, 4.5130, 3.6790\n",
      "GCN prediction:0.0028700828552246094\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.6252, 2.9859, 2.1297, 1.6951, 1.4016, 1.2231\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 40.1561, 12.7892, 7.3422, 5.2188, 3.9103, 3.2001\n",
      "GCN prediction:0.0028350353240966797\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.4858, 3.0479, 2.1882, 1.7336, 1.4520, 1.2776\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 36.6138, 12.9636, 7.6875, 5.1936, 3.9355, 3.1991\n",
      "AE Training time:5257.988574981689\n",
      "GCN training time:1701.5792791843414\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d9a1510a8f834071856433fe8bf470e7",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2759.0221784114838\n",
      "(127800, 9, 256) (511200, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_523\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_524 (InputLayer)          [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_348 (Multi (None, 9, 256)       1051904     input_524[0][0]                  \n",
      "                                                                 input_524[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_696 (TFOpL (None, 9, 256)       0           multi_head_attention_348[0][0]   \n",
      "                                                                 input_524[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_696 (LayerN (None, 9, 256)       512         tf.__operators__.add_696[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_696 (TFO (None, 256, 9)       0           layer_normalization_696[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_788 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_696[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2883 (Dropout)          (None, 256, 4)       0           conv1d_788[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_789 (Conv1D)             (None, 256, 9)       45          dropout_2883[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_697 (TFO (None, 9, 256)       0           conv1d_789[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_697 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_697[0][0] \n",
      "                                                                 layer_normalization_696[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_697 (LayerN (None, 9, 256)       512         tf.__operators__.add_697[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_349 (Multi (None, 9, 256)       1051904     layer_normalization_697[0][0]    \n",
      "                                                                 layer_normalization_697[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_698 (TFOpL (None, 9, 256)       0           multi_head_attention_349[0][0]   \n",
      "                                                                 layer_normalization_697[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_698 (LayerN (None, 9, 256)       512         tf.__operators__.add_698[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_698 (TFO (None, 256, 9)       0           layer_normalization_698[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_790 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_698[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2884 (Dropout)          (None, 256, 4)       0           conv1d_790[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_791 (Conv1D)             (None, 256, 9)       45          dropout_2884[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_699 (TFO (None, 9, 256)       0           conv1d_791[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_699 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_699[0][0] \n",
      "                                                                 layer_normalization_698[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_699 (LayerN (None, 9, 256)       512         tf.__operators__.add_699[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_350 (Multi (None, 9, 256)       1051904     layer_normalization_699[0][0]    \n",
      "                                                                 layer_normalization_699[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_700 (TFOpL (None, 9, 256)       0           multi_head_attention_350[0][0]   \n",
      "                                                                 layer_normalization_699[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_700 (LayerN (None, 9, 256)       512         tf.__operators__.add_700[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_700 (TFO (None, 256, 9)       0           layer_normalization_700[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_792 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_700[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2885 (Dropout)          (None, 256, 4)       0           conv1d_792[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_793 (Conv1D)             (None, 256, 9)       45          dropout_2885[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_701 (TFO (None, 9, 256)       0           conv1d_793[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_701 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_701[0][0] \n",
      "                                                                 layer_normalization_700[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_701 (LayerN (None, 9, 256)       512         tf.__operators__.add_701[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_351 (Multi (None, 9, 256)       1051904     layer_normalization_701[0][0]    \n",
      "                                                                 layer_normalization_701[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_702 (TFOpL (None, 9, 256)       0           multi_head_attention_351[0][0]   \n",
      "                                                                 layer_normalization_701[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_702 (LayerN (None, 9, 256)       512         tf.__operators__.add_702[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_702 (TFO (None, 256, 9)       0           layer_normalization_702[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_794 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_702[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2886 (Dropout)          (None, 256, 4)       0           conv1d_794[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_795 (Conv1D)             (None, 256, 9)       45          dropout_2886[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_703 (TFO (None, 9, 256)       0           conv1d_795[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_703 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_703[0][0] \n",
      "                                                                 layer_normalization_702[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_703 (LayerN (None, 9, 256)       512         tf.__operators__.add_703[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_87 (Global (None, 9)            0           layer_normalization_703[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dense_5163 (Dense)              (None, 128)          1280        global_max_pooling1d_87[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2887 (Dropout)          (None, 128)          0           dense_5163[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "dense_5164 (Dense)              (None, 1)            129         dropout_2887[0][0]               \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.8197 - mae: 11.8380 - val_loss: 1.5347 - val_mae: 8.9454\n",
      "Epoch 2/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6929 - mae: 10.9274 - val_loss: 1.5166 - val_mae: 8.4481\n",
      "Epoch 3/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6518 - mae: 10.2472 - val_loss: 1.5296 - val_mae: 8.1347\n",
      "Epoch 4/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6307 - mae: 9.9931 - val_loss: 1.5166 - val_mae: 8.3641\n",
      "Epoch 5/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6194 - mae: 9.8552 - val_loss: 1.5454 - val_mae: 8.3502\n",
      "Epoch 6/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6185 - mae: 9.7504 - val_loss: 1.5148 - val_mae: 8.1150\n",
      "Epoch 7/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6079 - mae: 9.7529 - val_loss: 1.5411 - val_mae: 8.1083\n",
      "Epoch 8/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6035 - mae: 9.7061 - val_loss: 1.5112 - val_mae: 8.1451\n",
      "Epoch 9/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.6070 - mae: 9.7452 - val_loss: 1.6050 - val_mae: 9.5655\n",
      "Epoch 10/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5972 - mae: 9.7012 - val_loss: 1.5579 - val_mae: 8.4100\n",
      "Epoch 11/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5968 - mae: 9.6379 - val_loss: 1.5695 - val_mae: 8.7235\n",
      "Epoch 12/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5992 - mae: 9.7773 - val_loss: 1.5404 - val_mae: 8.3169\n",
      "Epoch 13/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5895 - mae: 9.5304 - val_loss: 1.5249 - val_mae: 8.1366\n",
      "Epoch 14/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5802 - mae: 9.5021 - val_loss: 1.5326 - val_mae: 8.3380\n",
      "Epoch 15/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5837 - mae: 9.5284 - val_loss: 1.5572 - val_mae: 8.8358\n",
      "Epoch 16/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5753 - mae: 9.4001 - val_loss: 1.5266 - val_mae: 7.7792\n",
      "Epoch 17/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5776 - mae: 9.2793 - val_loss: 1.5114 - val_mae: 8.1716\n",
      "Epoch 18/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.5841 - mae: 9.4682 - val_loss: 1.5673 - val_mae: 8.7350\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "6.1931, 3.0329, 2.0507, 1.5661, 1.2874, 1.1112\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "42.8506, 13.9958, 7.6648, 4.8016, 3.6321, 3.0422\n",
      "Transformer training time = 558.52391\n",
      "T prediction time = 0.00041\n"
     ]
    }
   ],
   "source": [
    "#stat-features\n",
    "\n",
    "gammas = [5]\n",
    "\n",
    "for gamma in gammas:\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "    gcn_features = []\n",
    "    print(\"For gamma = \", gamma)\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        \n",
    "        user_stat, serv_stat = statistical_feature(temp)\n",
    "        stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        node_feature = np.array(stat_feature)\n",
    "\n",
    "        ae_time = ae_time + time.time() - a\n",
    "\n",
    "        a = time.time()\n",
    "\n",
    "        adj_norm = adj_calculation(data_train[:,:,k])\n",
    "        gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "        gcn_features.append(gcn_extracted_features)\n",
    "        gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "    gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "    np.save(base_path.format('TP_{}_GCN_Stat_{}'.format(percent, gamma)), gcn_features)\n",
    "\n",
    "#     np.save(base_path.format('RT_{}_GCN_combine_{}'.format(percent, gamma)), gcn_features)  \n",
    "#     np.save(base_path.format('RT_{}_GCN_SVD_cosine_stat_{}'.format(percent, gamma)), gcn_features)    \n",
    "    print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))\n",
    "    \n",
    "    \n",
    "for gamma in gammas:\n",
    "    gcn_features = np.load(base_path.format('TP_{}_GCN_Stat_{}.npy'.format(percent, gamma)))\n",
    "    gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "    \n",
    "    print(gcn_features.shape)\n",
    "\n",
    "    a=time.time()\n",
    "    X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "    train_time = time.time() - a\n",
    "    print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "    \n",
    "    xt = copy.deepcopy(X_train[:,:,:])\n",
    "    xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "    xp = copy.deepcopy(X_pred[:,:,:])\n",
    "    xp = np.transpose(xp, axes=(0,1,2))\n",
    "    \n",
    "    print(xt.shape, xp.shape)\n",
    "    \n",
    "    loss_obj = Utility(1)\n",
    "    \n",
    "    overall_pred = copy.deepcopy(data_train)\n",
    "    transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "    overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "    \n",
    "    print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "    print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "80621fc2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "591ac3e167b9453d94d010bde01db6dd",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GCN prediction:0.003287076950073242\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.9911, 1.9061, 1.8683, 1.8380, 1.8339, 1.8405\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.0528, 4.9471, 4.9402, 4.9368, 4.9679, 5.0069\n",
      "GCN prediction:0.003328084945678711\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3047, 2.2188, 2.1789, 2.1448, 2.1431, 2.1517\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.7378, 5.6448, 5.6448, 5.6457, 5.6844, 5.7315\n",
      "GCN prediction:0.003261089324951172\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3695, 2.2458, 2.1810, 2.1325, 2.1230, 2.1326\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.7592, 5.6100, 5.5897, 5.5875, 5.6300, 5.6852\n",
      "GCN prediction:0.0033075809478759766\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3126, 2.1939, 2.1425, 2.1027, 2.0935, 2.0991\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.8423, 5.7121, 5.7020, 5.7032, 5.7421, 5.7904\n",
      "GCN prediction:0.0033740997314453125\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.1579, 2.0574, 2.0122, 1.9737, 1.9664, 1.9718\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.3951, 5.2756, 5.2669, 5.2630, 5.2969, 5.3398\n",
      "GCN prediction:0.003212451934814453\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.2643, 2.1733, 2.1321, 2.1036, 2.1022, 2.1131\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.4901, 5.3889, 5.3845, 5.3917, 5.4306, 5.4767\n",
      "GCN prediction:0.0032851696014404297\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.1233, 2.0237, 1.9815, 1.9495, 1.9428, 1.9487\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.3234, 5.2115, 5.2050, 5.2068, 5.2412, 5.2830\n",
      "GCN prediction:0.003412008285522461\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.8913, 0.8207, 0.7606, 0.7096, 0.6775, 0.6537\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.7047, 2.5756, 2.4970, 2.4233, 2.3934, 2.3693\n",
      "GCN prediction:0.003330707550048828\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.5954, 1.4489, 1.3741, 1.3143, 1.2864, 1.2756\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4698, 4.2360, 4.1782, 4.1429, 4.1583, 4.1888\n",
      "AE Training time:7949.935256958008\n",
      "GCN training time:5069.468595743179\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1f8aada585c94b81b256da55130151b9",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2777.6707644462585\n",
      "(127800, 9, 256) (511200, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_306\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_307 (InputLayer)          [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_172 (Multi (None, 9, 256)       1051904     input_307[0][0]                  \n",
      "                                                                 input_307[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_344 (TFOpL (None, 9, 256)       0           multi_head_attention_172[0][0]   \n",
      "                                                                 input_307[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_344 (LayerN (None, 9, 256)       512         tf.__operators__.add_344[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_344 (TFO (None, 256, 9)       0           layer_normalization_344[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_436 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_344[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1955 (Dropout)          (None, 256, 4)       0           conv1d_436[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_437 (Conv1D)             (None, 256, 9)       45          dropout_1955[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_345 (TFO (None, 9, 256)       0           conv1d_437[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_345 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_345[0][0] \n",
      "                                                                 layer_normalization_344[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_345 (LayerN (None, 9, 256)       512         tf.__operators__.add_345[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_173 (Multi (None, 9, 256)       1051904     layer_normalization_345[0][0]    \n",
      "                                                                 layer_normalization_345[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_346 (TFOpL (None, 9, 256)       0           multi_head_attention_173[0][0]   \n",
      "                                                                 layer_normalization_345[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_346 (LayerN (None, 9, 256)       512         tf.__operators__.add_346[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_346 (TFO (None, 256, 9)       0           layer_normalization_346[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_438 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_346[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1956 (Dropout)          (None, 256, 4)       0           conv1d_438[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_439 (Conv1D)             (None, 256, 9)       45          dropout_1956[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_347 (TFO (None, 9, 256)       0           conv1d_439[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_347 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_347[0][0] \n",
      "                                                                 layer_normalization_346[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_347 (LayerN (None, 9, 256)       512         tf.__operators__.add_347[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_174 (Multi (None, 9, 256)       1051904     layer_normalization_347[0][0]    \n",
      "                                                                 layer_normalization_347[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_348 (TFOpL (None, 9, 256)       0           multi_head_attention_174[0][0]   \n",
      "                                                                 layer_normalization_347[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_348 (LayerN (None, 9, 256)       512         tf.__operators__.add_348[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_348 (TFO (None, 256, 9)       0           layer_normalization_348[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_440 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_348[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1957 (Dropout)          (None, 256, 4)       0           conv1d_440[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_441 (Conv1D)             (None, 256, 9)       45          dropout_1957[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_349 (TFO (None, 9, 256)       0           conv1d_441[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_349 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_349[0][0] \n",
      "                                                                 layer_normalization_348[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_349 (LayerN (None, 9, 256)       512         tf.__operators__.add_349[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_175 (Multi (None, 9, 256)       1051904     layer_normalization_349[0][0]    \n",
      "                                                                 layer_normalization_349[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_350 (TFOpL (None, 9, 256)       0           multi_head_attention_175[0][0]   \n",
      "                                                                 layer_normalization_349[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_350 (LayerN (None, 9, 256)       512         tf.__operators__.add_350[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_350 (TFO (None, 256, 9)       0           layer_normalization_350[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_442 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_350[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1958 (Dropout)          (None, 256, 4)       0           conv1d_442[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_443 (Conv1D)             (None, 256, 9)       45          dropout_1958[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_351 (TFO (None, 9, 256)       0           conv1d_443[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_351 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_351[0][0] \n",
      "                                                                 layer_normalization_350[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_351 (LayerN (None, 9, 256)       512         tf.__operators__.add_351[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_43 (Global (None, 9)            0           layer_normalization_351[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dense_3659 (Dense)              (None, 128)          1280        global_max_pooling1d_43[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dropout_1959 (Dropout)          (None, 128)          0           dense_3659[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "dense_3660 (Dense)              (None, 1)            129         dropout_1959[0][0]               \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "3195/3195 [==============================] - 34s 10ms/step - loss: 1.2941 - mae: 2.1206 - val_loss: 1.4408 - val_mae: 2.2627\n",
      "Epoch 2/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1941 - mae: 2.0043 - val_loss: 1.4557 - val_mae: 2.2856\n",
      "Epoch 3/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1857 - mae: 1.9927 - val_loss: 1.4003 - val_mae: 2.2364\n",
      "Epoch 4/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1810 - mae: 1.9861 - val_loss: 1.4731 - val_mae: 2.2772\n",
      "Epoch 5/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.1847 - mae: 1.9946 - val_loss: 1.4403 - val_mae: 2.2666\n",
      "Epoch 6/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.1755 - mae: 1.9756 - val_loss: 1.4448 - val_mae: 2.2295\n",
      "Epoch 7/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1705 - mae: 1.9607 - val_loss: 1.4319 - val_mae: 2.2308\n",
      "Epoch 8/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1674 - mae: 1.9604 - val_loss: 1.4399 - val_mae: 2.2816\n",
      "Epoch 9/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.1656 - mae: 1.9403 - val_loss: 1.4058 - val_mae: 2.2018\n",
      "Epoch 10/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1607 - mae: 1.9443 - val_loss: 1.4101 - val_mae: 2.2600\n",
      "Epoch 11/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1571 - mae: 1.8826 - val_loss: 1.3725 - val_mae: 1.7970\n",
      "Epoch 12/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0466 - mae: 1.4032 - val_loss: 1.4013 - val_mae: 1.7586\n",
      "Epoch 13/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0353 - mae: 1.3877 - val_loss: 1.2246 - val_mae: 1.6240\n",
      "Epoch 14/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0134 - mae: 1.3305 - val_loss: 1.1800 - val_mae: 1.5272\n",
      "Epoch 15/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0266 - mae: 1.3896 - val_loss: 1.2453 - val_mae: 1.6663\n",
      "Epoch 16/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.1178 - mae: 1.7226 - val_loss: 1.1833 - val_mae: 1.4248\n",
      "Epoch 17/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.0067 - mae: 1.3230 - val_loss: 1.2647 - val_mae: 1.6385\n",
      "Epoch 18/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0104 - mae: 1.3203 - val_loss: 1.1372 - val_mae: 1.4224\n",
      "Epoch 19/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.0297 - mae: 1.3950 - val_loss: 1.2330 - val_mae: 1.7012\n",
      "Epoch 20/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0166 - mae: 1.3357 - val_loss: 1.2273 - val_mae: 1.5292\n",
      "Epoch 21/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0013 - mae: 1.2968 - val_loss: 1.2332 - val_mae: 1.5664\n",
      "Epoch 22/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9972 - mae: 1.2976 - val_loss: 1.1496 - val_mae: 1.5292\n",
      "Epoch 23/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0116 - mae: 1.3133 - val_loss: 1.1599 - val_mae: 1.4830\n",
      "Epoch 24/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.0128 - mae: 1.3189 - val_loss: 1.1436 - val_mae: 1.5098\n",
      "Epoch 25/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.0397 - mae: 1.3728 - val_loss: 1.1143 - val_mae: 1.4218\n",
      "Epoch 26/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0116 - mae: 1.3256 - val_loss: 1.2870 - val_mae: 1.7668\n",
      "Epoch 27/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0406 - mae: 1.3868 - val_loss: 1.2016 - val_mae: 1.6136\n",
      "Epoch 28/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0123 - mae: 1.3256 - val_loss: 1.2044 - val_mae: 1.5096\n",
      "Epoch 29/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0061 - mae: 1.3140 - val_loss: 1.1499 - val_mae: 1.4343\n",
      "Epoch 30/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0053 - mae: 1.3160 - val_loss: 1.1249 - val_mae: 1.4558\n",
      "Epoch 31/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.0070 - mae: 1.3111 - val_loss: 1.1540 - val_mae: 1.4486\n",
      "Epoch 32/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0054 - mae: 1.3011 - val_loss: 1.1744 - val_mae: 1.5120\n",
      "Epoch 33/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.0056 - mae: 1.3044 - val_loss: 1.1294 - val_mae: 1.4739\n",
      "Epoch 34/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0089 - mae: 1.3131 - val_loss: 1.1117 - val_mae: 1.4715\n",
      "Epoch 35/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0084 - mae: 1.3153 - val_loss: 1.1885 - val_mae: 1.5014\n",
      "Epoch 36/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0052 - mae: 1.3045 - val_loss: 1.1525 - val_mae: 1.5165\n",
      "Epoch 37/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0093 - mae: 1.3151 - val_loss: 1.1573 - val_mae: 1.4389\n",
      "Epoch 38/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0060 - mae: 1.3057 - val_loss: 1.1376 - val_mae: 1.4694\n",
      "Epoch 39/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0013 - mae: 1.2910 - val_loss: 1.1624 - val_mae: 1.4399\n",
      "Epoch 40/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9972 - mae: 1.2900 - val_loss: 1.2037 - val_mae: 1.5095\n",
      "Epoch 41/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 1.0038 - mae: 1.3067 - val_loss: 1.1110 - val_mae: 1.4367\n",
      "Epoch 42/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9952 - mae: 1.2875 - val_loss: 1.1175 - val_mae: 1.4566\n",
      "Epoch 43/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 1.0106 - mae: 1.3097 - val_loss: 1.1807 - val_mae: 1.4991\n",
      "Epoch 44/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0082 - mae: 1.3041 - val_loss: 1.2015 - val_mae: 1.4560\n",
      "Epoch 45/200\n",
      "3195/3195 [==============================] - 31s 10ms/step - loss: 0.9999 - mae: 1.2942 - val_loss: 1.1489 - val_mae: 1.4911\n",
      "Epoch 46/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0156 - mae: 1.3202 - val_loss: 1.2389 - val_mae: 1.5012\n",
      "Epoch 47/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 1.0130 - mae: 1.3270 - val_loss: 1.1516 - val_mae: 1.4417\n",
      "Epoch 48/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9905 - mae: 1.2801 - val_loss: 1.1164 - val_mae: 1.4024\n",
      "Epoch 49/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9904 - mae: 1.2884 - val_loss: 1.1919 - val_mae: 1.4647\n",
      "Epoch 50/200\n",
      "3195/3195 [==============================] - 33s 10ms/step - loss: 0.9888 - mae: 1.2780 - val_loss: 1.1232 - val_mae: 1.4377\n",
      "Epoch 51/200\n",
      "3195/3195 [==============================] - 32s 10ms/step - loss: 0.9947 - mae: 1.2983 - val_loss: 1.1618 - val_mae: 1.4263\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.8931, 0.7842, 0.7060, 0.6399, 0.5968, 0.5664\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.9894, 2.7681, 2.6486, 2.5555, 2.5184, 2.4994\n",
      "Transformer training time = 1634.42098\n",
      "T prediction time = 0.00042\n"
     ]
    }
   ],
   "source": [
    "#euclid-features\n",
    "# gammas = [5]\n",
    "\n",
    "# for gamma in gammas:\n",
    "#     loss_fn = Custom_Loss(gamma)\n",
    "#     gcn_features = []\n",
    "#     print(\"For gamma = \", gamma)\n",
    "\n",
    "#     for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "#         temp = temp_train[:,:,k]\n",
    "#         a = time.time()\n",
    "#         u_euclid, s_euclid = euclidean_dist(temp)    \n",
    "#         u_euclid = user_train_and_test(u_euclid)\n",
    "#         s_euclid = serv_train_and_test(s_euclid)\n",
    "        \n",
    "#         dist_feature = np.concatenate((u_euclid, s_euclid), axis=0)\n",
    "\n",
    "#         node_feature = np.array(dist_feature)\n",
    "\n",
    "#         ae_time = ae_time + time.time() - a\n",
    "\n",
    "#         a = time.time()\n",
    "\n",
    "#         adj_norm = adj_calculation(data_train[:,:,k])\n",
    "#         gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "#         gcn_features.append(gcn_extracted_features)\n",
    "#         gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "#     gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 128)\n",
    "#     np.save(base_path.format('RT_{}_GCN_Euclid_{}'.format(percent, gamma)), gcn_features)\n",
    "    \n",
    "#     print(\"AE Training time:{}\\nGCN training time:{}\".format(ae_time,gcn_time))\n",
    "    \n",
    "    \n",
    "# for gamma in gammas:\n",
    "#     gcn_features = np.load(base_path.format('RT_{}_GCN_Euclid_{}.npy'.format(percent, gamma)))\n",
    "#     gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "    \n",
    "#     print(gcn_features.shape)\n",
    "\n",
    "#     a=time.time()\n",
    "#     X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "#     train_time = time.time() - a\n",
    "#     print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "    \n",
    "#     xt = copy.deepcopy(X_train[:,:,:])\n",
    "#     xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "#     xp = copy.deepcopy(X_pred[:,:,:])\n",
    "#     xp = np.transpose(xp, axes=(0,1,2))\n",
    "    \n",
    "#     print(xt.shape, xp.shape)\n",
    "    \n",
    "#     loss_obj = Utility(0.5)\n",
    "    \n",
    "#     overall_pred = copy.deepcopy(data_train)\n",
    "#     transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "#     overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "    \n",
    "#     print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "#     print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "id": "ff9ed09a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((142, 4500, 64), (142, 4500, 64), (142, 4500, 64), (142, 4500, 64))"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "percent = 10\n",
    "base_path = '/home/suraj/Desktop/www2023/dataset2/setup2/{}'\n",
    "data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "data_org_indicator = copy.deepcopy(data_org)\n",
    "data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent)))\n",
    "data_train_indicator = copy.deepcopy(data_train)\n",
    "data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "\n",
    "data_org.shape, data_train.shape, data_train_indicator.shape, outlier2.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7739ae3a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c8623cf7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "id": "d101a3fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def graph_creation(data_train):\n",
    "    G = nx.Graph()\n",
    "    edge_list = []        \n",
    "    for i in range(data_train.shape[0]):\n",
    "        for j in range(data_train.shape[1]):\n",
    "            edge_list.append(('U_'+str(i),'S_'+str(j), data_train[i][j]))\n",
    "\n",
    "    G.add_weighted_edges_from(edge_list) #graph\n",
    "    adj = nx.to_numpy_array(G)\n",
    "\n",
    "    edges = []\n",
    "    for i in range(adj.shape[0]):\n",
    "        for j in range(adj.shape[1]):\n",
    "            if adj[i][j] !=0:\n",
    "                edges.append((i,j))\n",
    "    return edges\n",
    "\n",
    "class GraphAttention(layers.Layer):\n",
    "    def __init__(\n",
    "        self,\n",
    "        units,\n",
    "        kernel_initializer=\"glorot_uniform\",\n",
    "        kernel_regularizer=None,\n",
    "        **kwargs,\n",
    "    ):\n",
    "        super().__init__(**kwargs)\n",
    "        self.units = units\n",
    "        self.kernel_initializer = keras.initializers.get(kernel_initializer)\n",
    "        self.kernel_regularizer = keras.regularizers.get(kernel_regularizer)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        self.kernel = self.add_weight(\n",
    "            shape=(input_shape[0][-1], self.units),\n",
    "            trainable=True,\n",
    "            initializer=self.kernel_initializer,\n",
    "            regularizer=self.kernel_regularizer,\n",
    "            name=\"kernel\",\n",
    "        )\n",
    "        self.kernel_attention = self.add_weight(\n",
    "            shape=(self.units * 2, 1),\n",
    "            trainable=True,\n",
    "            initializer=self.kernel_initializer,\n",
    "            regularizer=self.kernel_regularizer,\n",
    "            name=\"kernel_attention\",\n",
    "        )\n",
    "        self.built = True\n",
    "\n",
    "    def call(self, inputs):\n",
    "        node_states, edges = inputs\n",
    "        \n",
    "        #print(node_states.shape, self.kernel.shape)\n",
    "\n",
    "        # Linearly transform node states\n",
    "        node_states_transformed = tf.matmul(node_states, self.kernel)\n",
    "        \n",
    "        #print(node_states_transformed.shape)\n",
    "\n",
    "        # (1) Compute pair-wise attention scores\n",
    "        node_states_expanded = tf.gather(node_states_transformed, edges)\n",
    "        \n",
    "        #print(node_states_expanded.shape)\n",
    "        \n",
    "        node_states_expanded = tf.reshape(node_states_expanded, (tf.shape(edges)[0], -1))\n",
    "        #print(node_states_expanded.shape, self.kernel_attention.shape)\n",
    "        \n",
    "#         print(self.kernel_attention.shape)\n",
    "#         print(node_states_expanded.shape)\n",
    "        \n",
    "        attention_scores = tf.matmul(tf.nn.leaky_relu(node_states_expanded), self.kernel_attention) #gatv2 \n",
    "        \n",
    "        #print(attention_scores.shape, attention_scores)\n",
    "        \n",
    "        attention_scores = tf.squeeze(attention_scores, -1)\n",
    "        \n",
    "#         print(attention_scores.shape)\n",
    "\n",
    "        # (2) Normalize attention scores\n",
    "        attention_scores = tf.math.exp(tf.clip_by_value(attention_scores, -1, 1))\n",
    "        \n",
    "        #print(attention_scores.shape)\n",
    "        \n",
    "        attention_scores_sum = tf.math.unsorted_segment_sum(\n",
    "            data=attention_scores,\n",
    "            segment_ids=edges[:, 0],\n",
    "            num_segments=tf.reduce_max(edges[:, 0]) + 1,)\n",
    "        \n",
    "        #print(attention_scores_sum.shape)\n",
    "        \n",
    "        attention_scores_sum = tf.repeat(attention_scores_sum, tf.math.bincount(tf.cast(edges[:, 0], \"int32\")))\n",
    "        \n",
    "        #print(attention_scores_sum.shape)\n",
    "        \n",
    "        attention_scores_norm = attention_scores / attention_scores_sum\n",
    "\n",
    "        # (3) Gather node states of neighbors, apply attention scores and aggregate\n",
    "        node_states_neighbors = tf.gather(node_states_transformed, edges[:, 1])\n",
    "        out = tf.math.unsorted_segment_sum(\n",
    "            data=node_states_neighbors * attention_scores_norm[:, tf.newaxis],\n",
    "            segment_ids=edges[:, 0],\n",
    "            num_segments=tf.shape(node_states)[0],\n",
    "        )\n",
    "        return tf.nn.relu(out)\n",
    "    \n",
    "class MultiHeadGraphAttention(layers.Layer):\n",
    "    def __init__(self, units, num_heads=8, merge_type=\"concat\", **kwargs):\n",
    "        super().__init__(**kwargs)\n",
    "        self.num_heads = num_heads\n",
    "        self.merge_type = merge_type\n",
    "        self.attention_layers = [GraphAttention(units) for _ in range(num_heads)]\n",
    "        self.inputs_shape = (4642, units, num_heads)\n",
    "        self.conv1d = Conv1D(filters=1, kernel_size=1, activation=None, padding='same', input_shape=self.inputs_shape[1:])\n",
    "\n",
    "        \n",
    "    def call(self, inputs):\n",
    "        atom_features, pair_indices = inputs\n",
    "\n",
    "        # Obtain outputs from each attention head\n",
    "        outputs = [\n",
    "            attention_layer([atom_features, pair_indices])\n",
    "            for attention_layer in self.attention_layers\n",
    "        ]\n",
    "        \n",
    "#         outputs = Concatenate(axis=-1)([tf.expand_dims(attention_layer([atom_features, pair_indices]), axis=-1)\n",
    "#                                   for attention_layer in self.attention_layers])\n",
    "#         outputs = self.conv1d(outputs)\n",
    "#         outputs = tf.reshape(outputs, shape=(self.inputs_shape[0], self.inputs_shape[1]))\n",
    "        \n",
    "        \n",
    "        # Concatenate or average the node states from each head\n",
    "        if self.merge_type == \"concat\":\n",
    "            outputs = tf.concat(outputs, axis=-1)\n",
    "        else:\n",
    "            outputs = tf.reduce_mean(tf.stack(outputs, axis=-1), axis=-1)\n",
    "        # Activate and return node states\n",
    "        return outputs\n",
    "    \n",
    "class GraphAttentionNetwork(keras.Model):\n",
    "    def __init__(\n",
    "        self,\n",
    "        edges,\n",
    "        hidden_units,\n",
    "        num_heads,\n",
    "        num_layers,\n",
    "        output_dim,\n",
    "        **kwargs,\n",
    "    ):\n",
    "        super().__init__(**kwargs)\n",
    "        self.edges = edges\n",
    "        self.preprocess = layers.Dense(hidden_units * num_heads, activation=\"relu\")\n",
    "        self.attention_layers = [\n",
    "            MultiHeadGraphAttention(hidden_units, num_heads) for _ in range(num_layers)\n",
    "        ]\n",
    "            \n",
    "#         self.attention_layers1 = MultiHeadGraphAttention(hidden_units, num_heads)\n",
    "#         self.attention_layers2 = MultiHeadGraphAttention(hidden_units, num_heads)\n",
    "#         self.attention_layers3 = MultiHeadGraphAttention(hidden_units, num_heads)\n",
    "        \n",
    "        self.output_layer = layers.Dense(output_dim)\n",
    "\n",
    "    def call(self, node_states):\n",
    "        x = self.preprocess(node_states)\n",
    "        for attention_layer in self.attention_layers:\n",
    "            x = attention_layer([x, self.edges]) + x\n",
    "        \n",
    "        outputs = self.output_layer(x)\n",
    "        \n",
    "        u_embed, s_embed = tf.split(outputs, [142, 4500], 0) \n",
    "        pred_rt = tf.matmul(u_embed, s_embed, transpose_a=False, transpose_b=True, name='output')       \n",
    "        return pred_rt, outputs\n",
    "\n",
    "class gat_training(keras.Model):\n",
    "    def __init__(self, data_O, util_object, HIDDEN_UNITS, NUM_LAYERS, OUTPUT_DIM, outlier0, outlier2, outlier4, outlier6, outlier8, outlier10):\n",
    "        self.data_O = data_O\n",
    "        self.outlier0 = outlier0\n",
    "        self.outlier2 = outlier2\n",
    "        self.outlier4 = outlier4\n",
    "        self.outlier6 = outlier6\n",
    "        self.outlier8 = outlier8\n",
    "        self.outlier10 = outlier10\n",
    "        self.utility = util_object\n",
    "        self.HIDDEN_UNITS = HIDDEN_UNITS\n",
    "        self.NUM_LAYERS = NUM_LAYERS\n",
    "        self.OUTPUT_DIM = OUTPUT_DIM\n",
    "        self.edges = edges\n",
    "        \n",
    "    def gat_train_and_test(self, k, data_train, node_states, edges, NUM_HEADS):\n",
    "        # optimizer = tf.keras.optimizers.Adam(learning_rate=LEARNING_RATE)\n",
    "        LEARNING_RATE = 3e-1\n",
    "        optimizer = keras.optimizers.SGD(LEARNING_RATE, momentum=0.9)\n",
    "        \n",
    "        input_feature = tf.cast(node_states, dtype='float32')\n",
    "  \n",
    "        # Build model\n",
    "        gat_model = GraphAttentionNetwork(edges, self.HIDDEN_UNITS, NUM_HEADS, self.NUM_LAYERS, self.OUTPUT_DIM) \n",
    "\n",
    "        F = node_states.shape[1]\n",
    "\n",
    "        inputs = layers.Input(shape=(F,))\n",
    "\n",
    "        outputs = gat_model(inputs)\n",
    "        model = Model(inputs, outputs)\n",
    "\n",
    "        patience = 300\n",
    "        wait = 0\n",
    "        best = float('inf')\n",
    "\n",
    "        @tf.function\n",
    "        def train():\n",
    "            with tf.GradientTape() as tape:\n",
    "                pred, all_embed = model(input_feature, training = True)\n",
    "                loss_value = self.utility(data_train, pred)\n",
    "                loss_value += sum(model.losses) \n",
    "            grads = tape.gradient(loss_value, model.trainable_weights)\n",
    "            optimizer.apply_gradients(zip(grads, model.trainable_weights))\n",
    "            return loss_value\n",
    "\n",
    "        train_loss = []\n",
    "        for epoch in range(20000):\n",
    "            start_time = time.time()    \n",
    "            loss_value = train()\n",
    "\n",
    "            if epoch%100==0:\n",
    "                train_loss.append(loss_value)\n",
    "#                 print(f\"epoch: {epoch:d} -- loss: {loss_value:.5f} -- time-taken:{time.time()-start_time} \")\n",
    "\n",
    "            wait += 1\n",
    "            if loss_value < best:\n",
    "                best = loss_value\n",
    "                wait = 0\n",
    "            if wait >= patience:\n",
    "                print(\"**********Early Training END**********\")\n",
    "                break\n",
    "\n",
    "        with tf.device('cpu'):\n",
    "            #gconv-prediction\n",
    "            a = time.time()\n",
    "            rt_pred, gat_embedding = model(input_feature, training=False)\n",
    "            rt_pred_gconv = rt_pred.numpy()\n",
    "            print(\"GAT prediction time:{:.8f}\".format((time.time()-a)))\n",
    "\n",
    "            z = []\n",
    "            for i in range(data_train.shape[0]):\n",
    "                for j in range(data_train.shape[1]):\n",
    "                    if data_train[i][j] != 0.0:\n",
    "                        z.append((i, j))\n",
    "\n",
    "            for i, j in z:\n",
    "                rt_pred_gconv[i][j] = data_train[i][j]\n",
    "\n",
    "            mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], rt_pred_gconv)\n",
    "            mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], rt_pred_gconv)\n",
    "            mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], rt_pred_gconv)\n",
    "            mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], rt_pred_gconv)\n",
    "            mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], rt_pred_gconv)\n",
    "            mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], rt_pred_gconv)\n",
    "\n",
    "            print(\"Time-stamp = \", k)\n",
    "            print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "            print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "            \n",
    "            return gat_embedding"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "id": "1ffef7e8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For gamma =  5\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c28432f584ba45ada14353a4b4910a67",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/9 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********Early Training END**********\n",
      "GAT prediction time:0.18981051\n",
      "Time-stamp =  55\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.3325, 2.2252, 2.1754, 2.1340, 2.1182, 2.1179\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 5.3495, 5.2141, 5.1978, 5.1891, 5.2139, 5.2499\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20506740\n",
      "Time-stamp =  56\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.6936, 1.5889, 1.5171, 1.4510, 1.4047, 1.3729\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.3722, 4.2166, 4.1590, 4.1039, 4.0772, 4.0652\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20493078\n",
      "Time-stamp =  57\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.9347, 1.8164, 1.7438, 1.6785, 1.6313, 1.6037\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.7247, 4.5587, 4.5103, 4.4717, 4.4559, 4.4577\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20343184\n",
      "Time-stamp =  58\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.7657, 1.6404, 1.5693, 1.5067, 1.4616, 1.4299\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.5272, 4.3429, 4.2897, 4.2460, 4.2277, 4.2168\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20441794\n",
      "Time-stamp =  59\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.8199, 1.7043, 1.6321, 1.5660, 1.5172, 1.4882\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.5532, 4.3888, 4.3344, 4.2830, 4.2537, 4.2458\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20492172\n",
      "Time-stamp =  60\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.6594, 1.5286, 1.4599, 1.3982, 1.3470, 1.3129\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.2528, 4.0474, 3.9879, 3.9373, 3.9045, 3.8872\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20432353\n",
      "Time-stamp =  61\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.9673, 1.8291, 1.7577, 1.6961, 1.6494, 1.6204\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.8184, 4.6263, 4.5767, 4.5385, 4.5243, 4.5201\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20466495\n",
      "Time-stamp =  62\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.7675, 1.6345, 1.5605, 1.4952, 1.4481, 1.4147\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.4533, 4.2534, 4.1944, 4.1426, 4.1208, 4.1063\n",
      "**********Early Training END**********\n",
      "GAT prediction time:0.20253968\n",
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.6770, 1.5364, 1.4730, 1.4181, 1.3833, 1.3648\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 4.2155, 3.9837, 3.9360, 3.9028, 3.9065, 3.9242\n",
      "AE Training time:5454.103451967239\n",
      "GAT training time:5029.313043355942\n"
     ]
    }
   ],
   "source": [
    "HIDDEN_UNITS = 128\n",
    "NUM_HEADS = 1\n",
    "NUM_LAYERS = 2\n",
    "OUTPUT_DIM = 128\n",
    "gat_features = []\n",
    "gammas = [5]\n",
    "dim = 100\n",
    "\n",
    "for gamma in gammas:\n",
    "    gat_features = []\n",
    "    print(\"For gamma = \", gamma)\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        csm_user, csm_serv = similarity_feature(temp)\n",
    "        csm_user = user_train_and_test(csm_user)\n",
    "        csm_serv = serv_train_and_test(csm_serv)\n",
    "        csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "#         u_euclid, s_euclid = euclidean_dist(temp)    \n",
    "#         u_euclid = user_train_and_test(u_euclid)\n",
    "#         s_euclid = serv_train_and_test(s_euclid)\n",
    "\n",
    "        user_stat, serv_stat = statistical_feature(temp)\n",
    "\n",
    "        user_svd, serv_svd = svd_feature(temp)\n",
    "        svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "\n",
    "#         user_nmf, serv_nmf = nmf_feature(temp, dim)\n",
    "#         nmf_feat = np.concatenate((user_nmf, serv_nmf), axis=0)\n",
    "\n",
    "\n",
    "#         dist_feature = np.concatenate((u_euclid, s_euclid), axis=0)\n",
    "        stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "\n",
    "    #         handcrafted_features.append(node_feature)  #raw features\n",
    "\n",
    "        node_feature = np.array(node_feature)\n",
    "\n",
    "        ae_time = ae_time + time.time() - a\n",
    "\n",
    "        a = time.time()\n",
    "\n",
    "        edges = tf.convert_to_tensor(graph_creation(temp))\n",
    "        gat_train_object = gat_training(data_org, loss_fn, HIDDEN_UNITS, NUM_LAYERS, OUTPUT_DIM, no_outlier, \n",
    "                                outlier2, outlier4, outlier6, outlier8, outlier10)\n",
    "\n",
    "        gat_extracted_features = gat_train_object.gat_train_and_test(k, data_train[:,:,k], node_feature, edges, NUM_HEADS)\n",
    "\n",
    "        gat_features.append(gat_extracted_features)\n",
    "        gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "    gat_features = np.array(gat_features).reshape(len(gat_features)*(142+4500), 128)\n",
    "    #     np.save(base_path.format('RT_{}_GCN_combine_NMF_{}_{}'.format(percent, dim, gamma)), gcn_features) \n",
    "    #     np.save(base_path.format('RT_{}_GCN_CSM_{}'.format(percent, gamma)), gcn_features)\n",
    "    #     np.save(base_path.format('RT_{}_GCN_Euclid_{}'.format(percent, gamma)), gcn_features)\n",
    "    #     np.save(base_path.format('RT_{}_GCN_statistical_{}'.format(percent, gamma)), gcn_features)\n",
    "    #     np.save(base_path.format('RT_{}_GCN_combine_NMF_Cosine_{}'.format(percent, gamma)), gcn_features)\n",
    "    np.save(base_path.format('RT_{}_GAT_combine_{}_{}'.format(percent, dim, gamma)), gat_features)    \n",
    "    print(\"AE Training time:{}\\nGAT training time:{}\".format(ae_time,gcn_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "772f2b57",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "13719f8c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "9c8eab34bd6148e684deb263ae8ea796",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2760.501686811447\n",
      "(63900, 9, 256) (575100, 9, 256)\n",
      "(9, 256)\n",
      "Model: \"model_533\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_534 (InputLayer)          [(None, 9, 256)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_352 (Multi (None, 9, 256)       1051904     input_534[0][0]                  \n",
      "                                                                 input_534[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_704 (TFOpL (None, 9, 256)       0           multi_head_attention_352[0][0]   \n",
      "                                                                 input_534[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_704 (LayerN (None, 9, 256)       512         tf.__operators__.add_704[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_704 (TFO (None, 256, 9)       0           layer_normalization_704[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_814 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_704[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2942 (Dropout)          (None, 256, 4)       0           conv1d_814[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_815 (Conv1D)             (None, 256, 9)       45          dropout_2942[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_705 (TFO (None, 9, 256)       0           conv1d_815[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_705 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_705[0][0] \n",
      "                                                                 layer_normalization_704[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_705 (LayerN (None, 9, 256)       512         tf.__operators__.add_705[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_353 (Multi (None, 9, 256)       1051904     layer_normalization_705[0][0]    \n",
      "                                                                 layer_normalization_705[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_706 (TFOpL (None, 9, 256)       0           multi_head_attention_353[0][0]   \n",
      "                                                                 layer_normalization_705[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_706 (LayerN (None, 9, 256)       512         tf.__operators__.add_706[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_706 (TFO (None, 256, 9)       0           layer_normalization_706[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_816 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_706[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2943 (Dropout)          (None, 256, 4)       0           conv1d_816[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_817 (Conv1D)             (None, 256, 9)       45          dropout_2943[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_707 (TFO (None, 9, 256)       0           conv1d_817[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_707 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_707[0][0] \n",
      "                                                                 layer_normalization_706[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_707 (LayerN (None, 9, 256)       512         tf.__operators__.add_707[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_354 (Multi (None, 9, 256)       1051904     layer_normalization_707[0][0]    \n",
      "                                                                 layer_normalization_707[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_708 (TFOpL (None, 9, 256)       0           multi_head_attention_354[0][0]   \n",
      "                                                                 layer_normalization_707[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_708 (LayerN (None, 9, 256)       512         tf.__operators__.add_708[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_708 (TFO (None, 256, 9)       0           layer_normalization_708[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_818 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_708[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2944 (Dropout)          (None, 256, 4)       0           conv1d_818[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_819 (Conv1D)             (None, 256, 9)       45          dropout_2944[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_709 (TFO (None, 9, 256)       0           conv1d_819[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_709 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_709[0][0] \n",
      "                                                                 layer_normalization_708[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_709 (LayerN (None, 9, 256)       512         tf.__operators__.add_709[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_355 (Multi (None, 9, 256)       1051904     layer_normalization_709[0][0]    \n",
      "                                                                 layer_normalization_709[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_710 (TFOpL (None, 9, 256)       0           multi_head_attention_355[0][0]   \n",
      "                                                                 layer_normalization_709[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_710 (LayerN (None, 9, 256)       512         tf.__operators__.add_710[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_710 (TFO (None, 256, 9)       0           layer_normalization_710[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_820 (Conv1D)             (None, 256, 4)       112         tf.compat.v1.transpose_710[0][0] \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2945 (Dropout)          (None, 256, 4)       0           conv1d_820[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_821 (Conv1D)             (None, 256, 9)       45          dropout_2945[0][0]               \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_711 (TFO (None, 9, 256)       0           conv1d_821[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_711 (TFOpL (None, 9, 256)       0           tf.compat.v1.transpose_711[0][0] \n",
      "                                                                 layer_normalization_710[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_711 (LayerN (None, 9, 256)       512         tf.__operators__.add_711[0][0]   \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_88 (Global (None, 9)            0           layer_normalization_711[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dense_5291 (Dense)              (None, 128)          1280        global_max_pooling1d_88[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "dropout_2946 (Dropout)          (None, 128)          0           dense_5291[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "dense_5292 (Dense)              (None, 1)            129         dropout_2946[0][0]               \n",
      "==================================================================================================\n",
      "Total params: 4,213,749\n",
      "Trainable params: 4,213,749\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 19s 11ms/step - loss: 1.3729 - mae: 2.1474 - val_loss: 1.4537 - val_mae: 2.3894\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.2203 - mae: 2.0085 - val_loss: 1.4223 - val_mae: 2.3026\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1803 - mae: 1.8667 - val_loss: 1.4069 - val_mae: 2.2536\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1723 - mae: 1.8487 - val_loss: 1.4001 - val_mae: 2.2080\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1696 - mae: 1.8159 - val_loss: 1.3886 - val_mae: 2.1683\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1632 - mae: 1.8047 - val_loss: 1.4091 - val_mae: 2.1688\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1642 - mae: 1.8216 - val_loss: 1.3852 - val_mae: 2.1615\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1593 - mae: 1.7998 - val_loss: 1.3968 - val_mae: 2.1734\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1596 - mae: 1.8160 - val_loss: 1.4099 - val_mae: 2.2395\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1573 - mae: 1.8095 - val_loss: 1.3839 - val_mae: 2.1428\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1585 - mae: 1.7854 - val_loss: 1.3882 - val_mae: 2.1591\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1645 - mae: 1.8318 - val_loss: 1.3831 - val_mae: 2.1607\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1624 - mae: 1.8253 - val_loss: 1.3979 - val_mae: 2.1958\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1572 - mae: 1.8122 - val_loss: 1.3855 - val_mae: 2.1444\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1572 - mae: 1.8074 - val_loss: 1.3833 - val_mae: 2.1349\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1536 - mae: 1.7908 - val_loss: 1.3956 - val_mae: 2.1634\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1519 - mae: 1.7940 - val_loss: 1.4004 - val_mae: 2.2144\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1569 - mae: 1.7947 - val_loss: 1.3795 - val_mae: 2.1383\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1535 - mae: 1.7873 - val_loss: 1.3810 - val_mae: 2.1411\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1586 - mae: 1.8177 - val_loss: 1.4104 - val_mae: 2.1897\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1585 - mae: 1.8241 - val_loss: 1.4048 - val_mae: 2.2507\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1565 - mae: 1.8221 - val_loss: 1.3774 - val_mae: 2.1766\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1496 - mae: 1.7919 - val_loss: 1.3800 - val_mae: 2.1566\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1505 - mae: 1.7817 - val_loss: 1.3825 - val_mae: 2.1405\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1526 - mae: 1.7753 - val_loss: 1.3895 - val_mae: 2.2049\n",
      "Epoch 26/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1506 - mae: 1.7802 - val_loss: 1.3860 - val_mae: 2.1942\n",
      "Epoch 27/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1531 - mae: 1.7849 - val_loss: 1.3832 - val_mae: 2.1869\n",
      "Epoch 28/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1508 - mae: 1.7734 - val_loss: 1.3894 - val_mae: 2.1258\n",
      "Epoch 29/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1444 - mae: 1.7522 - val_loss: 1.3516 - val_mae: 2.1098\n",
      "Epoch 30/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1570 - mae: 1.7651 - val_loss: 1.3539 - val_mae: 2.0840\n",
      "Epoch 31/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1490 - mae: 1.7557 - val_loss: 1.3501 - val_mae: 2.0626\n",
      "Epoch 32/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1468 - mae: 1.7686 - val_loss: 1.3740 - val_mae: 2.1718\n",
      "Epoch 33/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1545 - mae: 1.7979 - val_loss: 1.3890 - val_mae: 2.1666\n",
      "Epoch 34/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1444 - mae: 1.7543 - val_loss: 1.3473 - val_mae: 2.1031\n",
      "Epoch 35/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1427 - mae: 1.7505 - val_loss: 1.3636 - val_mae: 2.1324\n",
      "Epoch 36/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1432 - mae: 1.7490 - val_loss: 1.3514 - val_mae: 2.1197\n",
      "Epoch 37/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1354 - mae: 1.7448 - val_loss: 1.3446 - val_mae: 2.0927\n",
      "Epoch 38/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1345 - mae: 1.7426 - val_loss: 1.3425 - val_mae: 2.0469\n",
      "Epoch 39/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1329 - mae: 1.7287 - val_loss: 1.3651 - val_mae: 2.1544\n",
      "Epoch 40/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1352 - mae: 1.7415 - val_loss: 1.3449 - val_mae: 2.1183\n",
      "Epoch 41/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1298 - mae: 1.7348 - val_loss: 1.3507 - val_mae: 2.1324\n",
      "Epoch 42/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1318 - mae: 1.7404 - val_loss: 1.3257 - val_mae: 2.0590\n",
      "Epoch 43/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1250 - mae: 1.7158 - val_loss: 1.3241 - val_mae: 2.0460\n",
      "Epoch 44/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1165 - mae: 1.6934 - val_loss: 1.3255 - val_mae: 2.0634\n",
      "Epoch 45/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1223 - mae: 1.7069 - val_loss: 1.3175 - val_mae: 2.0568\n",
      "Epoch 46/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1238 - mae: 1.7184 - val_loss: 1.3253 - val_mae: 2.0591\n",
      "Epoch 47/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1163 - mae: 1.7016 - val_loss: 1.3195 - val_mae: 2.0619\n",
      "Epoch 48/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1148 - mae: 1.7025 - val_loss: 1.3245 - val_mae: 2.0470\n",
      "Epoch 49/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1094 - mae: 1.6908 - val_loss: 1.3141 - val_mae: 2.0433\n",
      "Epoch 50/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1163 - mae: 1.7011 - val_loss: 1.3155 - val_mae: 2.0481\n",
      "Epoch 51/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1170 - mae: 1.6975 - val_loss: 1.3441 - val_mae: 2.0557\n",
      "Epoch 52/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1171 - mae: 1.7023 - val_loss: 1.3480 - val_mae: 2.1116\n",
      "Epoch 53/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1224 - mae: 1.7134 - val_loss: 1.3225 - val_mae: 2.0385\n",
      "Epoch 54/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1143 - mae: 1.6952 - val_loss: 1.3119 - val_mae: 2.0238\n",
      "Epoch 55/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1188 - mae: 1.7173 - val_loss: 1.3215 - val_mae: 2.0703\n",
      "Epoch 56/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1077 - mae: 1.6994 - val_loss: 1.3089 - val_mae: 2.0564\n",
      "Epoch 57/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1101 - mae: 1.6995 - val_loss: 1.3071 - val_mae: 2.0330\n",
      "Epoch 58/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1094 - mae: 1.6898 - val_loss: 1.3124 - val_mae: 2.0295\n",
      "Epoch 59/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1057 - mae: 1.6778 - val_loss: 1.3033 - val_mae: 2.0194\n",
      "Epoch 60/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1054 - mae: 1.6786 - val_loss: 1.3053 - val_mae: 2.0274\n",
      "Epoch 61/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1037 - mae: 1.6791 - val_loss: 1.3133 - val_mae: 2.0209\n",
      "Epoch 62/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1080 - mae: 1.6847 - val_loss: 1.3368 - val_mae: 2.0611\n",
      "Epoch 63/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1091 - mae: 1.7013 - val_loss: 1.3112 - val_mae: 2.0464\n",
      "Epoch 64/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1069 - mae: 1.6988 - val_loss: 1.3116 - val_mae: 2.0478\n",
      "Epoch 65/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1090 - mae: 1.6972 - val_loss: 1.3024 - val_mae: 2.0323\n",
      "Epoch 66/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1096 - mae: 1.6962 - val_loss: 1.3213 - val_mae: 2.0299\n",
      "Epoch 67/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1172 - mae: 1.7307 - val_loss: 1.3223 - val_mae: 2.0559\n",
      "Epoch 68/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1167 - mae: 1.7139 - val_loss: 1.3048 - val_mae: 2.0253\n",
      "Epoch 69/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1117 - mae: 1.6955 - val_loss: 1.3192 - val_mae: 2.0405\n",
      "Epoch 70/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1129 - mae: 1.7003 - val_loss: 1.3102 - val_mae: 2.0453\n",
      "Epoch 71/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1154 - mae: 1.7055 - val_loss: 1.3163 - val_mae: 2.0501\n",
      "Epoch 72/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1150 - mae: 1.7216 - val_loss: 1.3165 - val_mae: 2.0717\n",
      "Epoch 73/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1159 - mae: 1.7163 - val_loss: 1.3167 - val_mae: 2.0608\n",
      "Epoch 74/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1163 - mae: 1.7131 - val_loss: 1.3063 - val_mae: 2.0262\n",
      "Epoch 75/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1139 - mae: 1.6992 - val_loss: 1.2970 - val_mae: 2.0235\n",
      "Epoch 76/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1052 - mae: 1.6859 - val_loss: 1.3234 - val_mae: 2.0308\n",
      "Epoch 77/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1103 - mae: 1.6907 - val_loss: 1.3289 - val_mae: 2.0359\n",
      "Epoch 78/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1157 - mae: 1.6997 - val_loss: 1.3419 - val_mae: 2.0617\n",
      "Epoch 79/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1148 - mae: 1.7035 - val_loss: 1.3089 - val_mae: 2.0358\n",
      "Epoch 80/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1131 - mae: 1.6976 - val_loss: 1.3393 - val_mae: 2.0480\n",
      "Epoch 81/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1167 - mae: 1.6973 - val_loss: 1.3025 - val_mae: 2.0242\n",
      "Epoch 82/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1107 - mae: 1.6993 - val_loss: 1.3529 - val_mae: 2.0790\n",
      "Epoch 83/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1111 - mae: 1.6995 - val_loss: 1.3138 - val_mae: 2.0457\n",
      "Epoch 84/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1119 - mae: 1.6965 - val_loss: 1.3171 - val_mae: 2.0456\n",
      "Epoch 85/200\n",
      "1598/1598 [==============================] - 17s 11ms/step - loss: 1.1200 - mae: 1.7172 - val_loss: 1.3478 - val_mae: 2.0722\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "1.5141, 1.3675, 1.2827, 1.2074, 1.1523, 1.1161\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "4.4040, 4.1731, 4.1006, 4.0440, 4.0280, 4.0316\n",
      "Transformer training time = 1445.76318\n",
      "T prediction time = 0.00047\n"
     ]
    }
   ],
   "source": [
    "\n",
    "# for gamma in gammas:\n",
    "gat_features = np.load(base_path.format('RT_{}_GAT_combine_{}_{}.npy'.format(percent, dim, gamma)))\n",
    "\n",
    "gat_features = gat_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "print(gat_features.shape)\n",
    "\n",
    "a=time.time()\n",
    "# X_train, Y_train, X_pred = transformer_inputs(gat_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "train_time = time.time() - a\n",
    "print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "\n",
    "xt = copy.deepcopy(X_train[:,:,:])\n",
    "xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "xp = copy.deepcopy(X_pred[:,:,:])\n",
    "xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "print(xt.shape, xp.shape)\n",
    "\n",
    "loss_obj = Utility(0.5)\n",
    "\n",
    "overall_pred = copy.deepcopy(data_train)\n",
    "transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "print(\"Transformer training time = {:.5f}\".format(t_train_time))\n",
    "print(\"T prediction time = {:.5f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bcf66050",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "57439eca",
   "metadata": {},
   "outputs": [],
   "source": [
    "#icsoc\n",
    "import warnings\n",
    "import scipy.sparse as sp\n",
    "import time\n",
    "\n",
    "def degree_power(A, k):    \n",
    "    with warnings.catch_warnings():\n",
    "        warnings.simplefilter(\"ignore\")\n",
    "        degrees = np.power(np.array(A.sum(1)), k).ravel()       \n",
    "    degrees[np.isinf(degrees)] = 0.0\n",
    "    if sp.issparse(A):\n",
    "        D = sp.diags(degrees)\n",
    "    else:\n",
    "        D = np.diag(degrees)\n",
    "    return D\n",
    "\n",
    "# def normalized_adjacency(adj_indicator):\n",
    "#     normalized_D = degree_power(adj_indicator, -0.5) \n",
    "#     norm_adj = normalized_D.dot(adj_indicator).dot(normalized_D)       #D^-1/2.A. D^-1/2\n",
    "#     return np.identity(adj_indicator.shape[0]) + norm_adj              # I+A_hat\n",
    "\n",
    "def normalized_adjacency(Indicator_mat, Adj):\n",
    "    normalized_D = degree_power(Indicator_mat, -0.5)\n",
    "    return normalized_D.dot(Adj).dot(normalized_D)\n",
    "\n",
    "def adj_calculation(temp):\n",
    "    G = nx.Graph()\n",
    "\n",
    "    edge_list = []\n",
    "\n",
    "    train_data_indicator = np.zeros((temp.shape[0], temp.shape[1]))\n",
    "\n",
    "    for i in range(data_train.shape[0]):\n",
    "        for j in range(data_train.shape[1]):\n",
    "            edge_list.append(('U_' + str(i),'S_' + str(j), temp[i][j]))\n",
    "            if temp[i][j] !=0:\n",
    "                train_data_indicator[i][j] = 1\n",
    "\n",
    "    G.add_weighted_edges_from(edge_list) #graph\n",
    "\n",
    "    adj_mat = nx.to_numpy_array(G)\n",
    "    adj_indicator = np.zeros((adj_mat.shape))\n",
    "\n",
    "    for i in range(adj_mat.shape[0]):\n",
    "        for j in range(adj_mat.shape[1]):\n",
    "            if adj_mat[i][j] !=0:\n",
    "                adj_indicator[i][j] = 1\n",
    "\n",
    "    adj_norm = normalized_adjacency(adj_indicator, adj_mat)\n",
    "    return adj_norm\n",
    "\n",
    "class GConv(Layer):\n",
    "    def __init__(self, adj, units=32, activation=None):\n",
    "        super(GConv, self).__init__()\n",
    "        self.adj = adj\n",
    "        self.units = units\n",
    "        self.activation = tf.keras.activations.get(activation)\n",
    "        \n",
    "    def build(self, input_shape):\n",
    "        self.w1 = self.add_weight(shape=(input_shape[-1], 155),initializer=\"random_normal\",trainable=True,)\n",
    "        self.w2 = self.add_weight(shape=(155, 155),initializer=\"random_normal\", trainable=True,)\n",
    "        self.b1 = self.add_weight(shape=(155,), initializer=\"random_normal\", trainable=True)\n",
    "        self.b2 = self.add_weight(shape=(155,), initializer=\"random_normal\", trainable=True)\n",
    "        \n",
    "    def call(self, inputs):\n",
    "        embedding = self.activation(inputs + self.adj @ inputs @ self.w1 + self.b1) #graph conv\n",
    "#         embedding = self.activation(self.adj @ inputs @ self.w1 + self.b1) #graph conv\n",
    "        #embedding = self.activation(inputs @ self.w1 + self.b1)\n",
    "        mlp_embedding = self.activation(embedding @ self.w2 + self.b2)      #dense mlp\n",
    "        return mlp_embedding"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "093ebfe4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "d1e56654",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(63900, 9, 620) (575100, 9, 620)\n",
      "(9, 620)\n",
      "Model: \"model_2\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_3 (InputLayer)            [(None, 9, 620)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_8 (MultiHe (None, 9, 620)       2543212     input_3[0][0]                    \n",
      "                                                                 input_3[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_16 (TFOpLa (None, 9, 620)       0           multi_head_attention_8[0][0]     \n",
      "                                                                 input_3[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_16 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_16[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_16 (TFOp (None, 620, 9)       0           layer_normalization_16[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_16 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_16[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_10 (Dropout)            (None, 620, 4)       0           conv1d_16[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_17 (Conv1D)              (None, 620, 9)       45          dropout_10[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_17 (TFOp (None, 9, 620)       0           conv1d_17[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_17 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_17[0][0]  \n",
      "                                                                 layer_normalization_16[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_17 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_17[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_9 (MultiHe (None, 9, 620)       2543212     layer_normalization_17[0][0]     \n",
      "                                                                 layer_normalization_17[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_18 (TFOpLa (None, 9, 620)       0           multi_head_attention_9[0][0]     \n",
      "                                                                 layer_normalization_17[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_18 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_18[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_18 (TFOp (None, 620, 9)       0           layer_normalization_18[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_18 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_18[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_11 (Dropout)            (None, 620, 4)       0           conv1d_18[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_19 (Conv1D)              (None, 620, 9)       45          dropout_11[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_19 (TFOp (None, 9, 620)       0           conv1d_19[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_19 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_19[0][0]  \n",
      "                                                                 layer_normalization_18[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_19 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_19[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_10 (MultiH (None, 9, 620)       2543212     layer_normalization_19[0][0]     \n",
      "                                                                 layer_normalization_19[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_20 (TFOpLa (None, 9, 620)       0           multi_head_attention_10[0][0]    \n",
      "                                                                 layer_normalization_19[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_20 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_20[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_20 (TFOp (None, 620, 9)       0           layer_normalization_20[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_20 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_20[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_12 (Dropout)            (None, 620, 4)       0           conv1d_20[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_21 (Conv1D)              (None, 620, 9)       45          dropout_12[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_21 (TFOp (None, 9, 620)       0           conv1d_21[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_21 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_21[0][0]  \n",
      "                                                                 layer_normalization_20[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_21 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_21[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_11 (MultiH (None, 9, 620)       2543212     layer_normalization_21[0][0]     \n",
      "                                                                 layer_normalization_21[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_22 (TFOpLa (None, 9, 620)       0           multi_head_attention_11[0][0]    \n",
      "                                                                 layer_normalization_21[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_22 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_22[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_22 (TFOp (None, 620, 9)       0           layer_normalization_22[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_22 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_22[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_13 (Dropout)            (None, 620, 4)       0           conv1d_22[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_23 (Conv1D)              (None, 620, 9)       45          dropout_13[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_23 (TFOp (None, 9, 620)       0           conv1d_23[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_23 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_23[0][0]  \n",
      "                                                                 layer_normalization_22[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_23 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_23[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_2 (GlobalM (None, 9)            0           layer_normalization_23[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_4 (Dense)                 (None, 128)          1280        global_max_pooling1d_2[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_14 (Dropout)            (None, 128)          0           dense_4[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "dense_5 (Dense)                 (None, 1)            129         dropout_14[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 10,184,805\n",
      "Trainable params: 10,184,805\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 25s 14ms/step - loss: 0.8968 - mae: 2.1700 - val_loss: 0.9999 - val_mae: 2.4374\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8329 - mae: 2.0831 - val_loss: 0.9594 - val_mae: 2.3363\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8220 - mae: 2.0553 - val_loss: 0.9964 - val_mae: 2.4334\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8203 - mae: 2.0532 - val_loss: 0.9901 - val_mae: 2.3982\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8199 - mae: 2.0528 - val_loss: 1.0024 - val_mae: 2.4289\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8185 - mae: 2.0503 - val_loss: 0.9919 - val_mae: 2.3963\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8142 - mae: 2.0393 - val_loss: 0.9960 - val_mae: 2.3941\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8156 - mae: 2.0455 - val_loss: 0.9938 - val_mae: 2.4047\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.8161 - mae: 2.0497 - val_loss: 0.9927 - val_mae: 2.3998\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8184 - mae: 2.0533 - val_loss: 0.9882 - val_mae: 2.3961\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8134 - mae: 2.0406 - val_loss: 0.9745 - val_mae: 2.3697\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.8114 - mae: 2.0342 - val_loss: 0.9806 - val_mae: 2.3841\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "1.8049, 1.6211, 1.5247, 1.4476, 1.4081, 1.3886\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "4.9621, 4.6961, 4.6280, 4.5860, 4.6008, 4.6327\n",
      "Transformer training time = 279.6178\n",
      "T prediction time = 0.0007\n",
      "(9, 620)\n",
      "Model: \"model_3\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_4 (InputLayer)            [(None, 9, 620)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_12 (MultiH (None, 9, 620)       2543212     input_4[0][0]                    \n",
      "                                                                 input_4[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_24 (TFOpLa (None, 9, 620)       0           multi_head_attention_12[0][0]    \n",
      "                                                                 input_4[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_24 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_24[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_24 (TFOp (None, 620, 9)       0           layer_normalization_24[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_24 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_24[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_15 (Dropout)            (None, 620, 4)       0           conv1d_24[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_25 (Conv1D)              (None, 620, 9)       45          dropout_15[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_25 (TFOp (None, 9, 620)       0           conv1d_25[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_25 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_25[0][0]  \n",
      "                                                                 layer_normalization_24[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_25 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_25[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_13 (MultiH (None, 9, 620)       2543212     layer_normalization_25[0][0]     \n",
      "                                                                 layer_normalization_25[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_26 (TFOpLa (None, 9, 620)       0           multi_head_attention_13[0][0]    \n",
      "                                                                 layer_normalization_25[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_26 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_26[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_26 (TFOp (None, 620, 9)       0           layer_normalization_26[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_26 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_26[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_16 (Dropout)            (None, 620, 4)       0           conv1d_26[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_27 (Conv1D)              (None, 620, 9)       45          dropout_16[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_27 (TFOp (None, 9, 620)       0           conv1d_27[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_27 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_27[0][0]  \n",
      "                                                                 layer_normalization_26[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_27 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_27[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_14 (MultiH (None, 9, 620)       2543212     layer_normalization_27[0][0]     \n",
      "                                                                 layer_normalization_27[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_28 (TFOpLa (None, 9, 620)       0           multi_head_attention_14[0][0]    \n",
      "                                                                 layer_normalization_27[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_28 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_28[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_28 (TFOp (None, 620, 9)       0           layer_normalization_28[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_28 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_28[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_17 (Dropout)            (None, 620, 4)       0           conv1d_28[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_29 (Conv1D)              (None, 620, 9)       45          dropout_17[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_29 (TFOp (None, 9, 620)       0           conv1d_29[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_29 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_29[0][0]  \n",
      "                                                                 layer_normalization_28[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_29 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_29[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_15 (MultiH (None, 9, 620)       2543212     layer_normalization_29[0][0]     \n",
      "                                                                 layer_normalization_29[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_30 (TFOpLa (None, 9, 620)       0           multi_head_attention_15[0][0]    \n",
      "                                                                 layer_normalization_29[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_30 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_30[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_30 (TFOp (None, 620, 9)       0           layer_normalization_30[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_30 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_30[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_18 (Dropout)            (None, 620, 4)       0           conv1d_30[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_31 (Conv1D)              (None, 620, 9)       45          dropout_18[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_31 (TFOp (None, 9, 620)       0           conv1d_31[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_31 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_31[0][0]  \n",
      "                                                                 layer_normalization_30[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_31 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_31[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_3 (GlobalM (None, 9)            0           layer_normalization_31[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_6 (Dense)                 (None, 128)          1280        global_max_pooling1d_3[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_19 (Dropout)            (None, 128)          0           dense_6[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "dense_7 (Dense)                 (None, 1)            129         dropout_19[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 10,184,805\n",
      "Trainable params: 10,184,805\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 25s 14ms/step - loss: 0.2659 - mae: 2.2305 - val_loss: 0.2921 - val_mae: 2.2909\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2582 - mae: 2.1592 - val_loss: 0.3097 - val_mae: 2.4277\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2550 - mae: 2.1137 - val_loss: 0.3062 - val_mae: 2.3707\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2514 - mae: 2.0856 - val_loss: 0.2960 - val_mae: 2.2924\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2468 - mae: 2.0347 - val_loss: 0.2980 - val_mae: 2.3178\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2474 - mae: 2.0450 - val_loss: 0.3022 - val_mae: 2.3382\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2488 - mae: 2.0646 - val_loss: 0.2952 - val_mae: 2.2833\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2440 - mae: 1.9928 - val_loss: 0.2808 - val_mae: 2.1730\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2460 - mae: 2.0076 - val_loss: 0.2724 - val_mae: 2.1526\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2452 - mae: 2.0193 - val_loss: 0.2729 - val_mae: 2.1339\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2341 - mae: 1.9376 - val_loss: 0.2708 - val_mae: 2.0988\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2251 - mae: 1.8776 - val_loss: 0.2560 - val_mae: 2.0531\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2260 - mae: 1.8962 - val_loss: 0.2347 - val_mae: 1.8816\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2150 - mae: 1.8304 - val_loss: 0.2361 - val_mae: 1.9460\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2018 - mae: 1.7438 - val_loss: 0.2295 - val_mae: 1.9337\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2032 - mae: 1.7450 - val_loss: 0.2629 - val_mae: 2.0858\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2108 - mae: 1.7997 - val_loss: 0.2449 - val_mae: 1.9980\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2094 - mae: 1.7912 - val_loss: 0.2245 - val_mae: 1.8668\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2031 - mae: 1.7454 - val_loss: 0.2288 - val_mae: 1.9240\n",
      "Epoch 20/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.1960 - mae: 1.7032 - val_loss: 0.2332 - val_mae: 1.9017\n",
      "Epoch 21/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2095 - mae: 1.7938 - val_loss: 0.2346 - val_mae: 1.9554\n",
      "Epoch 22/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2086 - mae: 1.7911 - val_loss: 0.2255 - val_mae: 1.8797\n",
      "Epoch 23/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2071 - mae: 1.7808 - val_loss: 0.2284 - val_mae: 1.8879\n",
      "Epoch 24/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.1993 - mae: 1.7287 - val_loss: 0.2218 - val_mae: 1.8771\n",
      "Epoch 25/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.1992 - mae: 1.7264 - val_loss: 0.2412 - val_mae: 1.9879\n",
      "Epoch 26/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2020 - mae: 1.7440 - val_loss: 0.2382 - val_mae: 1.9435\n",
      "Epoch 27/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.2080 - mae: 1.7841 - val_loss: 0.2298 - val_mae: 1.9082\n",
      "Epoch 28/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2011 - mae: 1.7408 - val_loss: 0.2426 - val_mae: 2.0052\n",
      "Epoch 29/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2009 - mae: 1.7361 - val_loss: 0.2288 - val_mae: 1.9596\n",
      "Epoch 30/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2002 - mae: 1.7350 - val_loss: 0.2264 - val_mae: 1.8865\n",
      "Epoch 31/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2009 - mae: 1.7345 - val_loss: 0.2298 - val_mae: 1.9566\n",
      "Epoch 32/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.1972 - mae: 1.7092 - val_loss: 0.2233 - val_mae: 1.8881\n",
      "Epoch 33/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 0.1988 - mae: 1.7233 - val_loss: 0.2287 - val_mae: 1.9048\n",
      "Epoch 34/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.2012 - mae: 1.7386 - val_loss: 0.2252 - val_mae: 1.8524\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "1.4204, 1.2587, 1.1541, 1.0686, 1.0162, 0.9827\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "3.7809, 3.4749, 3.3483, 3.2554, 3.2276, 3.2200\n",
      "Transformer training time = 768.1588\n",
      "T prediction time = 0.0008\n",
      "(9, 620)\n",
      "Model: \"model_4\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_5 (InputLayer)            [(None, 9, 620)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_16 (MultiH (None, 9, 620)       2543212     input_5[0][0]                    \n",
      "                                                                 input_5[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_32 (TFOpLa (None, 9, 620)       0           multi_head_attention_16[0][0]    \n",
      "                                                                 input_5[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_32 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_32[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_32 (TFOp (None, 620, 9)       0           layer_normalization_32[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_32 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_32[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_20 (Dropout)            (None, 620, 4)       0           conv1d_32[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_33 (Conv1D)              (None, 620, 9)       45          dropout_20[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_33 (TFOp (None, 9, 620)       0           conv1d_33[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_33 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_33[0][0]  \n",
      "                                                                 layer_normalization_32[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_33 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_33[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_17 (MultiH (None, 9, 620)       2543212     layer_normalization_33[0][0]     \n",
      "                                                                 layer_normalization_33[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_34 (TFOpLa (None, 9, 620)       0           multi_head_attention_17[0][0]    \n",
      "                                                                 layer_normalization_33[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_34 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_34[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_34 (TFOp (None, 620, 9)       0           layer_normalization_34[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_34 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_34[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_21 (Dropout)            (None, 620, 4)       0           conv1d_34[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_35 (Conv1D)              (None, 620, 9)       45          dropout_21[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_35 (TFOp (None, 9, 620)       0           conv1d_35[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_35 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_35[0][0]  \n",
      "                                                                 layer_normalization_34[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_35 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_35[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_18 (MultiH (None, 9, 620)       2543212     layer_normalization_35[0][0]     \n",
      "                                                                 layer_normalization_35[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_36 (TFOpLa (None, 9, 620)       0           multi_head_attention_18[0][0]    \n",
      "                                                                 layer_normalization_35[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_36 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_36[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_36 (TFOp (None, 620, 9)       0           layer_normalization_36[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_36 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_36[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_22 (Dropout)            (None, 620, 4)       0           conv1d_36[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_37 (Conv1D)              (None, 620, 9)       45          dropout_22[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_37 (TFOp (None, 9, 620)       0           conv1d_37[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_37 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_37[0][0]  \n",
      "                                                                 layer_normalization_36[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_37 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_37[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_19 (MultiH (None, 9, 620)       2543212     layer_normalization_37[0][0]     \n",
      "                                                                 layer_normalization_37[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_38 (TFOpLa (None, 9, 620)       0           multi_head_attention_19[0][0]    \n",
      "                                                                 layer_normalization_37[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_38 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_38[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_38 (TFOp (None, 620, 9)       0           layer_normalization_38[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_38 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_38[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_23 (Dropout)            (None, 620, 4)       0           conv1d_38[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_39 (Conv1D)              (None, 620, 9)       45          dropout_23[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_39 (TFOp (None, 9, 620)       0           conv1d_39[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_39 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_39[0][0]  \n",
      "                                                                 layer_normalization_38[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_39 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_39[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_4 (GlobalM (None, 9)            0           layer_normalization_39[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_8 (Dense)                 (None, 128)          1280        global_max_pooling1d_4[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_24 (Dropout)            (None, 128)          0           dense_8[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "dense_9 (Dense)                 (None, 1)            129         dropout_24[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 10,184,805\n",
      "Trainable params: 10,184,805\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 24s 14ms/step - loss: 0.0824 - mae: 1.7783 - val_loss: 0.0678 - val_mae: 1.5008\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 22s 14ms/step - loss: 0.0597 - mae: 1.3996 - val_loss: 0.0662 - val_mae: 1.3920\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0552 - mae: 1.3042 - val_loss: 0.0582 - val_mae: 1.4111\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0522 - mae: 1.2486 - val_loss: 0.0570 - val_mae: 1.3414\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 24s 15ms/step - loss: 0.0528 - mae: 1.2597 - val_loss: 0.0564 - val_mae: 1.3257\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0526 - mae: 1.2566 - val_loss: 0.0592 - val_mae: 1.2567\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0535 - mae: 1.2595 - val_loss: 0.0655 - val_mae: 1.5773\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0534 - mae: 1.2587 - val_loss: 0.0593 - val_mae: 1.3060\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 24s 15ms/step - loss: 0.0540 - mae: 1.2697 - val_loss: 0.0644 - val_mae: 1.2987\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0575 - mae: 1.3323 - val_loss: 0.0600 - val_mae: 1.3532\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0593 - mae: 1.3511 - val_loss: 0.0696 - val_mae: 1.4330\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0599 - mae: 1.3590 - val_loss: 0.0651 - val_mae: 1.3543\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0602 - mae: 1.3717 - val_loss: 0.0756 - val_mae: 1.4764\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0592 - mae: 1.3522 - val_loss: 0.0633 - val_mae: 1.4732\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 0.0587 - mae: 1.3479 - val_loss: 0.0609 - val_mae: 1.3218\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "1.1045, 1.0113, 0.9604, 0.9145, 0.8798, 0.8549\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.8001, 2.6143, 2.5499, 2.4974, 2.4730, 2.4598\n",
      "Transformer training time = 350.9389\n",
      "T prediction time = 0.0007\n",
      "(9, 620)\n",
      "Model: \"model_5\"\n",
      "__________________________________________________________________________________________________\n",
      "Layer (type)                    Output Shape         Param #     Connected to                     \n",
      "==================================================================================================\n",
      "input_6 (InputLayer)            [(None, 9, 620)]     0                                            \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_20 (MultiH (None, 9, 620)       2543212     input_6[0][0]                    \n",
      "                                                                 input_6[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_40 (TFOpLa (None, 9, 620)       0           multi_head_attention_20[0][0]    \n",
      "                                                                 input_6[0][0]                    \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_40 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_40[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_40 (TFOp (None, 620, 9)       0           layer_normalization_40[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_40 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_40[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_25 (Dropout)            (None, 620, 4)       0           conv1d_40[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_41 (Conv1D)              (None, 620, 9)       45          dropout_25[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_41 (TFOp (None, 9, 620)       0           conv1d_41[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_41 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_41[0][0]  \n",
      "                                                                 layer_normalization_40[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_41 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_41[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_21 (MultiH (None, 9, 620)       2543212     layer_normalization_41[0][0]     \n",
      "                                                                 layer_normalization_41[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_42 (TFOpLa (None, 9, 620)       0           multi_head_attention_21[0][0]    \n",
      "                                                                 layer_normalization_41[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_42 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_42[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_42 (TFOp (None, 620, 9)       0           layer_normalization_42[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_42 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_42[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_26 (Dropout)            (None, 620, 4)       0           conv1d_42[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_43 (Conv1D)              (None, 620, 9)       45          dropout_26[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_43 (TFOp (None, 9, 620)       0           conv1d_43[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_43 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_43[0][0]  \n",
      "                                                                 layer_normalization_42[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_43 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_43[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_22 (MultiH (None, 9, 620)       2543212     layer_normalization_43[0][0]     \n",
      "                                                                 layer_normalization_43[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_44 (TFOpLa (None, 9, 620)       0           multi_head_attention_22[0][0]    \n",
      "                                                                 layer_normalization_43[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_44 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_44[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_44 (TFOp (None, 620, 9)       0           layer_normalization_44[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_44 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_44[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_27 (Dropout)            (None, 620, 4)       0           conv1d_44[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_45 (Conv1D)              (None, 620, 9)       45          dropout_27[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_45 (TFOp (None, 9, 620)       0           conv1d_45[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_45 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_45[0][0]  \n",
      "                                                                 layer_normalization_44[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_45 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_45[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "multi_head_attention_23 (MultiH (None, 9, 620)       2543212     layer_normalization_45[0][0]     \n",
      "                                                                 layer_normalization_45[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_46 (TFOpLa (None, 9, 620)       0           multi_head_attention_23[0][0]    \n",
      "                                                                 layer_normalization_45[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_46 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_46[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_46 (TFOp (None, 620, 9)       0           layer_normalization_46[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_46 (Conv1D)              (None, 620, 4)       112         tf.compat.v1.transpose_46[0][0]  \n",
      "__________________________________________________________________________________________________\n",
      "dropout_28 (Dropout)            (None, 620, 4)       0           conv1d_46[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "conv1d_47 (Conv1D)              (None, 620, 9)       45          dropout_28[0][0]                 \n",
      "__________________________________________________________________________________________________\n",
      "tf.compat.v1.transpose_47 (TFOp (None, 9, 620)       0           conv1d_47[0][0]                  \n",
      "__________________________________________________________________________________________________\n",
      "tf.__operators__.add_47 (TFOpLa (None, 9, 620)       0           tf.compat.v1.transpose_47[0][0]  \n",
      "                                                                 layer_normalization_46[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "layer_normalization_47 (LayerNo (None, 9, 620)       1240        tf.__operators__.add_47[0][0]    \n",
      "__________________________________________________________________________________________________\n",
      "global_max_pooling1d_5 (GlobalM (None, 9)            0           layer_normalization_47[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dense_10 (Dense)                (None, 128)          1280        global_max_pooling1d_5[0][0]     \n",
      "__________________________________________________________________________________________________\n",
      "dropout_29 (Dropout)            (None, 128)          0           dense_10[0][0]                   \n",
      "__________________________________________________________________________________________________\n",
      "dense_11 (Dense)                (None, 1)            129         dropout_29[0][0]                 \n",
      "==================================================================================================\n",
      "Total params: 10,184,805\n",
      "Trainable params: 10,184,805\n",
      "Non-trainable params: 0\n",
      "__________________________________________________________________________________________________\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 1/200\n",
      "1598/1598 [==============================] - 26s 15ms/step - loss: 0.0014 - mae: 1.9932 - val_loss: 0.0012 - val_mae: 1.7970\n",
      "Epoch 2/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 9.5712e-04 - mae: 1.5327 - val_loss: 0.0011 - val_mae: 1.5246\n",
      "Epoch 3/200\n",
      "1598/1598 [==============================] - 23s 14ms/step - loss: 8.7850e-04 - mae: 1.4374 - val_loss: 0.0011 - val_mae: 1.5638\n",
      "Epoch 4/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 8.4821e-04 - mae: 1.3923 - val_loss: 9.5070e-04 - val_mae: 1.2779\n",
      "Epoch 5/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 8.0938e-04 - mae: 1.3386 - val_loss: 9.0464e-04 - val_mae: 1.3260\n",
      "Epoch 6/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 8.0551e-04 - mae: 1.3307 - val_loss: 9.1699e-04 - val_mae: 1.2904\n",
      "Epoch 7/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8808e-04 - mae: 1.3110 - val_loss: 9.0689e-04 - val_mae: 1.2292\n",
      "Epoch 8/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.9391e-04 - mae: 1.3155 - val_loss: 9.6543e-04 - val_mae: 1.5700\n",
      "Epoch 9/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8799e-04 - mae: 1.3076 - val_loss: 9.0290e-04 - val_mae: 1.1926\n",
      "Epoch 10/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.7831e-04 - mae: 1.2947 - val_loss: 9.1004e-04 - val_mae: 1.2820\n",
      "Epoch 11/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.6964e-04 - mae: 1.2793 - val_loss: 9.1774e-04 - val_mae: 1.3088\n",
      "Epoch 12/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8178e-04 - mae: 1.2955 - val_loss: 9.1454e-04 - val_mae: 1.2361\n",
      "Epoch 13/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.6392e-04 - mae: 1.2760 - val_loss: 9.7070e-04 - val_mae: 1.3596\n",
      "Epoch 14/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.9302e-04 - mae: 1.3078 - val_loss: 9.4056e-04 - val_mae: 1.3384\n",
      "Epoch 15/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8397e-04 - mae: 1.3038 - val_loss: 9.2563e-04 - val_mae: 1.3482\n",
      "Epoch 16/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.8064e-04 - mae: 1.2944 - val_loss: 9.0634e-04 - val_mae: 1.3214\n",
      "Epoch 17/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.7362e-04 - mae: 1.2844 - val_loss: 9.1029e-04 - val_mae: 1.2299\n",
      "Epoch 18/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.7780e-04 - mae: 1.2970 - val_loss: 9.3260e-04 - val_mae: 1.3173\n",
      "Epoch 19/200\n",
      "1598/1598 [==============================] - 23s 15ms/step - loss: 7.7993e-04 - mae: 1.2905 - val_loss: 9.7374e-04 - val_mae: 1.4455\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time-stamp =  63\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.9405, 0.8464, 0.7923, 0.7436, 0.7047, 0.6751\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.6936, 2.5035, 2.4329, 2.3748, 2.3452, 2.3282\n",
      "Transformer training time = 444.9684\n",
      "T prediction time = 0.0008\n"
     ]
    }
   ],
   "source": [
    "# gammas = [5]\n",
    "\n",
    "for gamma in gammas:\n",
    "    loss_fn = Custom_Loss(gamma)\n",
    "    gcn_features = []\n",
    "#     print(\"Dimension for the NMF = \", dim)\n",
    "    print(\"For gamma = \", gamma)\n",
    "\n",
    "    for k in tqdm_notebook(range(55,64)):  #4: 55-64  #8: 48-64  #16: 32-64\n",
    "        temp = temp_train[:,:,k]\n",
    "        a = time.time()\n",
    "        csm_user, csm_serv = similarity_feature(temp)\n",
    "        csm_user = user_train_and_test(csm_user)\n",
    "        csm_serv = serv_train_and_test(csm_serv)\n",
    "        csm_feature = np.concatenate((csm_user, csm_serv), axis=0)\n",
    "\n",
    "#         u_euclid, s_euclid = euclidean_dist(temp)    \n",
    "#         u_euclid = user_train_and_test(u_euclid)\n",
    "#         s_euclid = serv_train_and_test(s_euclid)\n",
    "\n",
    "        user_stat, serv_stat = statistical_feature(temp)\n",
    "    \n",
    "        user_svd, serv_svd = svd_feature(temp)\n",
    "        svd_feat = np.concatenate((user_svd, serv_svd), axis=0)\n",
    "\n",
    "\n",
    "#         dist_feature = np.concatenate((u_euclid, s_euclid), axis=0)\n",
    "        stat_feature = np.concatenate((user_stat, serv_stat), axis=0)\n",
    "\n",
    "        node_feature = np.concatenate((svd_feat, csm_feature, stat_feature), axis=1)\n",
    "        \n",
    "#         handcrafted_features.append(node_feature)  #raw features\n",
    "\n",
    "        node_feature = np.array(node_feature)\n",
    "\n",
    "        ae_time = ae_time + time.time() - a\n",
    "\n",
    "        a = time.time()\n",
    "\n",
    "        adj_norm = adj_calculation(data_train[:,:,k])\n",
    "        gcn_extracted_features, rt_pred_gconv = gcn_train_and_predict(k, loss_fn, adj_norm, node_feature, data_train[:,:,k])\n",
    "\n",
    "        gcn_features.append(gcn_extracted_features)\n",
    "        gcn_time = gcn_time + time.time() - a\n",
    "\n",
    "gcn_features = np.array(gcn_features).reshape(len(gcn_features)*adj_norm.shape[0], 310)\n",
    "np.save(base_path.format('RT_{}_GCN_icsoc_Combine_{}'.format(percent, gamma)), gcn_features)\n",
    "\n",
    "print(\"AE Training time:{}\\nGCN training time:{:.4f}\".format(ae_time,gcn_time))\n",
    "    \n",
    "# for gamma in gammas:\n",
    "gcn_features = np.load(base_path.format('RT_{}_GCN_icsoc_Combine_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "gcn_features = gcn_features.reshape(9, 142+4500, 310)\n",
    "\n",
    "print(gcn_features.shape)\n",
    "\n",
    "a=time.time()\n",
    "X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "# X_train, Y_train, X_pred = transformer_inputs(handcrafted_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "train_time = time.time() - a\n",
    "print(\"Time taken for generating input for transformer inputs = {:.4f}\".format(train_time))\n",
    "\n",
    "xt = copy.deepcopy(X_train[:,:,:])\n",
    "xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "xp = copy.deepcopy(X_pred[:,:,:])\n",
    "xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "print(xt.shape, xp.shape)\n",
    "\n",
    "loss_obj = Utility(0.5)\n",
    "\n",
    "overall_pred = copy.deepcopy(data_train)\n",
    "transf_model, t_train_time = transformer_train(63, loss_obj, xt, Y_train)\n",
    "\n",
    "overall_pred[:,:,-1], t_pred_time = transformer_predict(transf_model, 63, xp)\n",
    "\n",
    "print(\"Transformer training time = {:.4f}\".format(t_train_time))\n",
    "print(\"T prediction time = {:.4f}\".format(t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8ff0be03",
   "metadata": {},
   "outputs": [],
   "source": [
    "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.0581, 0.9627, 0.9104, 0.8646, 0.8322, 0.8092\n",
    "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.0335, 2.8522, 2.7942, 2.7480, 2.7318, 2.7264"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b3b50ce3",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cdb83bbc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "d90777b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# GCN prediction:0.00474095344543457\n",
    "# non-zero count =  456208 463867.0\n",
    "# non-zero count =  448873 456520.0\n",
    "# non-zero count =  440418 448055.0\n",
    "# non-zero count =  432108 439737.0\n",
    "# non-zero count =  423855 431478.0\n",
    "# non-zero count =  415215 422823.0\n",
    "# Time-stamp =  56\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2710, 1.1837, 1.1190, 1.0660, 1.0325, 1.0080\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.6835, 3.5419, 3.4832, 3.4394, 3.4232, 3.4193\n",
    "# GCN prediction:0.004669666290283203\n",
    "# non-zero count =  456668 463568.0\n",
    "# non-zero count =  448387 455274.0\n",
    "# non-zero count =  439182 446058.0\n",
    "# non-zero count =  429536 436406.0\n",
    "# non-zero count =  419902 426768.0\n",
    "# non-zero count =  410182 417035.0\n",
    "# Time-stamp =  57\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2441, 1.1453, 1.0791, 1.0198, 0.9800, 0.9526\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4540, 3.2795, 3.2094, 3.1511, 3.1299, 3.1183\n",
    "# GCN prediction:0.0046427249908447266\n",
    "# non-zero count =  456398 463664.0\n",
    "# non-zero count =  447863 455118.0\n",
    "# non-zero count =  439447 446692.0\n",
    "# non-zero count =  430824 438060.0\n",
    "# non-zero count =  422103 429334.0\n",
    "# non-zero count =  413511 420730.0\n",
    "# Time-stamp =  58\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2449, 1.1375, 1.0704, 1.0141, 0.9755, 0.9488\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.6119, 3.4197, 3.3415, 3.2829, 3.2626, 3.2481\n",
    "# GCN prediction:0.004606962203979492\n",
    "# non-zero count =  456764 463623.0\n",
    "# non-zero count =  448705 455552.0\n",
    "# non-zero count =  440019 446858.0\n",
    "# non-zero count =  431292 438123.0\n",
    "# non-zero count =  422568 429391.0\n",
    "# non-zero count =  413817 420630.0\n",
    "# Time-stamp =  59\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1895, 1.0956, 1.0341, 0.9817, 0.9468, 0.9226\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.6465, 3.4928, 3.4195, 3.3622, 3.3462, 3.3484\n",
    "# GCN prediction:0.004676103591918945\n",
    "# non-zero count =  456021 463250.0\n",
    "# non-zero count =  447387 454605.0\n",
    "# non-zero count =  438876 446086.0\n",
    "# non-zero count =  430473 437672.0\n",
    "# non-zero count =  421572 428763.0\n",
    "# non-zero count =  412806 419987.0\n",
    "# Time-stamp =  60\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2379, 1.1265, 1.0650, 1.0136, 0.9762, 0.9502\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.5237, 3.3181, 3.2512, 3.1956, 3.1730, 3.1589\n",
    "# GCN prediction:0.0047762393951416016\n",
    "# non-zero count =  455265 462235.0\n",
    "# non-zero count =  445999 452959.0\n",
    "# non-zero count =  437342 444294.0\n",
    "# non-zero count =  428569 435507.0\n",
    "# non-zero count =  419097 426030.0\n",
    "# non-zero count =  410159 417079.0\n",
    "# Time-stamp =  61\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2672, 1.1475, 1.0800, 1.0220, 0.9808, 0.9545\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.6215, 3.4096, 3.3343, 3.2650, 3.2370, 3.2212\n",
    "# GCN prediction:0.004557609558105469\n",
    "# non-zero count =  452928 459863.0\n",
    "# non-zero count =  444024 450951.0\n",
    "# non-zero count =  434869 441783.0\n",
    "# non-zero count =  426044 432950.0\n",
    "# non-zero count =  417211 424107.0\n",
    "# non-zero count =  408535 415420.0\n",
    "# Time-stamp =  62\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.2162, 1.1044, 1.0386, 0.9833, 0.9449, 0.9187\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.4344, 3.2315, 3.1599, 3.1029, 3.0818, 3.0725\n",
    "# GCN prediction:0.0045888423919677734\n",
    "# non-zero count =  429964 433980.0\n",
    "# non-zero count =  421501 425503.0\n",
    "# non-zero count =  413419 417407.0\n",
    "# non-zero count =  405400 409374.0\n",
    "# non-zero count =  396918 400878.0\n",
    "# non-zero count =  388445 392399.0\n",
    "# Time-stamp =  63\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 1.1747, 1.0582, 0.9941, 0.9359, 0.8944, 0.8655\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.7690, 3.5665, 3.5089, 3.3582, 3.3316, 3.3230\n",
    "# AE Training time:507.07253885269165\n",
    "# GCN training time:542.5360083580017\n",
    "# Time taken for transformer training and prediction = 558.3455545902252, 0.0003216691299886874"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "03809d8f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b7d34b7993584d80baf0440de97a5d9b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2915.185751438141\n"
     ]
    }
   ],
   "source": [
    "# for k in tqdm_notebook(range(47, 64)):\n",
    "#     a = time.time()\n",
    "#     X_train, Y_train, X_pred = transformer_inputs(gcn_features[index:index+17], data_train[:,:,k]) #4+1 #8+1 #16+1\n",
    "#     index += 1\n",
    "#     train_time = time.time() - a\n",
    "#     overall_pred[:,:,k], t_train_time, t_pred_time = transformer_train_and_test(k, X_train, Y_train, X_pred)\n",
    "#     print(\"Time taken for train and prediction = {}, {}\".format(train_time + t_train_time, t_pred_time))\n",
    "\n",
    "# for dim in nmf_dim:\n",
    "\n",
    "# dim = 150\n",
    "# gamma = 5\n",
    "\n",
    "# # gcn_features = np.load(base_path.format('RT_{}_GCN_combine_NMF_{}_{}.npy'.format(percent, dim, gamma)))\n",
    "# gcn_features = np.load(base_path.format('RT_{}_GCN_CSM_{}.npy'.format(percent, gamma)))\n",
    "\n",
    "# gcn_features = gcn_features.reshape(9, adj_norm.shape[0], 128)\n",
    "\n",
    "# a=time.time()\n",
    "# X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "\n",
    "# # X_train, Y_train, X_pred = transformer_inputs(handcrafted_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "# train_time = time.time() - a\n",
    "# print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "27c2a3e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# X_train = np.load(base_path.format('X_train_all64_with_adj_{}.npy'.format(percent)))\n",
    "# Y_train = np.load(base_path.format('Y_train_all64_with_adj_{}.npy'.format(percent)))\n",
    "# X_pred = np.load(base_path.format('X_pred_all64_with_adj_{}.npy'.format(percent)))\n",
    "# X_train.shape, Y_train.shape, X_pred.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "f6495bdf",
   "metadata": {},
   "outputs": [],
   "source": [
    "# np.save(base_path.format('X_train_8time_raw_rt_{}'.format(percent)), X_train)\n",
    "# np.save(base_path.format('Y_train_8time_raw_rt_{}'.format(percent)), Y_train)\n",
    "# np.save(base_path.format('X_pred_8time_raw_rt_{}'.format(percent)), X_pred)\n",
    "\n",
    "# X_train = np.load(base_path.format('X_train_8time_raw_rt_{}.npy'.format(percent)))\n",
    "# Y_train = np.load(base_path.format('Y_train_8time_raw_rt_{}.npy'.format(percent)))\n",
    "# X_pred = np.load(base_path.format('X_pred_8time_raw_rt_{}.npy'.format(percent)))\n",
    "# X_train.shape, Y_train.shape, X_pred.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dc02a829",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e9ca98b7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "eaba96b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# headsize-128\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.854, 0.748, 0.691, 0.640, 0.604, 0.580\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.823, 2.620, 2.549, 2.491, 2.468, 2.458"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "917ea0cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "#8timestamp-((63900, 256, 8), (575100, 256, 8))---58epoch--22k parameters\n",
    "# head_size=8,  #256\n",
    "#             num_heads=4,\n",
    "#             ff_dim=4,   #64\n",
    "#             num_transformer_blocks=4,\n",
    "#             mlp_units=[64],  #128,16\n",
    "#             mlp_dropout=0.4,\n",
    "#             dropout=0.4,\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.852, 0.749, 0.688, 0.633, 0.592, 0.563\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.864, 2.668, 2.591, 2.524, 2.491, 2.470"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b9bf3d20",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "5fff4406",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'transformer_train_and_test' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-33-e8a27d06fec7>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0moverall_pred\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcopy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata_train\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0moverall_pred\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mt_train_time\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mt_pred_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtransformer_train_and_test\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m63\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mX_train\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m32\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mY_train\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mX_pred\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m32\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Time taken for transformer training and prediction = {}, {}\"\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mformat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mt_train_time\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mt_pred_time\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'transformer_train_and_test' is not defined"
     ]
    }
   ],
   "source": [
    "overall_pred = copy.deepcopy(data_train)\n",
    "overall_pred[:,:,-1], t_train_time, t_pred_time = transformer_train_and_test(63, X_train[:,32:,:], Y_train, X_pred[:,32:,:])\n",
    "print(\"Time taken for transformer training and prediction = {}, {}\".format(t_train_time, t_pred_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "09e3eda9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7c3e7a38",
   "metadata": {},
   "outputs": [],
   "source": [
    "#5\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.915, 0.814, 0.748, 0.688, 0.642, 0.608\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.880, 2.682, 2.592, 2.518, 2.480, 2.459\n",
    "\n",
    "#10\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.863, 0.760, 0.700, 0.647, 0.609, 0.583\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.770, 2.563, 2.488, 2.428, 2.402, 2.390"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f9bdb267",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "id": "878ad32f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "non-zero count =  370080 433980.0\n",
      "non-zero count =  362842 425503.0\n",
      "non-zero count =  355930 417407.0\n",
      "non-zero count =  349082 409374.0\n",
      "non-zero count =  341833 400878.0\n",
      "non-zero count =  334605 392399.0\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.892, 0.781, 0.715, 0.656, 0.612, 0.582\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.892, 2.663, 2.576, 2.505, 2.473, 2.458\n"
     ]
    }
   ],
   "source": [
    "k=-1\n",
    "mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], overall_pred[:,:,-1])\n",
    "mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier21[:,:,k], overall_pred[:,:,-1])\n",
    "mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier41[:,:,k], overall_pred[:,:,-1])\n",
    "mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier61[:,:,k], overall_pred[:,:,-1])\n",
    "mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier81[:,:,k], overall_pred[:,:,-1])\n",
    "mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier101[:,:,k], overall_pred[:,:,-1])\n",
    "\n",
    "print(\"Time-stamp = \", k)\n",
    "print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.3f}, {1:.3f}, {2:.3f}, {3:.3f}, {4:.3f}, {5:.3f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.3f}, {1:.3f}, {2:.3f}, {3:.3f}, {4:.3f}, {5:.3f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "095b4743",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba5c6b9e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3b9a7459",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "750f6fd6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "non-zero count =  429964 433980.0\n",
      "non-zero count =  421501 425503.0\n",
      "non-zero count =  413419 417407.0\n",
      "non-zero count =  405400 409374.0\n",
      "non-zero count =  396918 400878.0\n",
      "non-zero count =  388445 392399.0\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.943, 0.829, 0.763, 0.706, 0.662, 0.631\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.039, 2.811, 2.728, 2.663, 2.634, 2.622\n"
     ]
    }
   ],
   "source": [
    "percent = 10\n",
    "k =-1\n",
    "base_path1 = '/home/suraj/Desktop/time-aware papers/dataset2/setup1/{}'\n",
    "outlier21 = np.load(base_path1.format('rt_outlier_{}.npy'.format(2)))\n",
    "outlier41 = np.load(base_path1.format('rt_outlier_{}.npy'.format(4)))\n",
    "outlier61 = np.load(base_path1.format('rt_outlier_{}.npy'.format(6)))\n",
    "outlier81 = np.load(base_path1.format('rt_outlier_{}.npy'.format(8)))\n",
    "outlier101 = np.load(base_path1.format('rt_outlier_{}.npy'.format(10)))\n",
    "\n",
    "mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], rt_pred_gconv)\n",
    "mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier21[:,:,k], rt_pred_gconv)\n",
    "mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier41[:,:,k], rt_pred_gconv)\n",
    "mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier61[:,:,k], rt_pred_gconv)\n",
    "mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier81[:,:,k], rt_pred_gconv)\n",
    "mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier101[:,:,k], rt_pred_gconv)\n",
    "\n",
    "print(\"Time-stamp = \", k)\n",
    "print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.3f}, {1:.3f}, {2:.3f}, {3:.3f}, {4:.3f}, {5:.3f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = {0:.3f}, {1:.3f}, {2:.3f}, {3:.3f}, {4:.3f}, {5:.3f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.943, 0.809, 0.727, 0.654, 0.602, 0.573\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 3.039, 2.770, 2.662, 2.607, 2.583, 2.580"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e242236",
   "metadata": {},
   "outputs": [],
   "source": [
    "for i in range(outlier21.shape[0]):\n",
    "    for j in range(outlier21.shape[1]):\n",
    "        for k in range(outlier21.shape[2]):\n",
    "            if outlier101[i][j][k] == 0:\n",
    "                print(data_org[i][j][k])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "677bf2a6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((63900, 64, 256), (63900,), (575100, 64, 256))"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# np.save(base_path.format('X_train_all64_with_adj_{}'.format(percent)), X_train)\n",
    "# np.save(base_path.format('Y_train_all64_with_adj_{}'.format(percent)), Y_train)\n",
    "# np.save(base_path.format('X_pred_all64_with_adj_{}'.format(percent)), X_pred)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "9ba4d34e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((63900, 64, 256), (63900,), (575100, 64, 256))"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "X_train.shape, Y_train.shape, X_pred.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a373991d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#withadj\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.865, 0.744, 0.661, 0.587, 0.537, 0.508\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.843, 2.607, 2.494, 2.428, 2.390, 2.375\n",
    "\n",
    "#withoutadj\n",
    "# mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 0.881, 0.753, 0.669, 0.598, 0.548, 0.520\n",
    "# rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = 2.872, 2.618, 2.504, 2.443, 2.411, 2.400\n",
    "\n",
    "# Time taken for train and prediction = 0.0012112340158513268, 0.00022936449986170777"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a24d425",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "df853b20",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "08be5a70",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cc65978",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a0564be",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e8ad0253",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "66b9968b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "57018b3e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b715abdd",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d6f70318",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2cd57e6e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "831ff258",
   "metadata": {},
   "outputs": [],
   "source": [
    "#create lstm\n",
    "def create_lstm(units, loss_obj):\n",
    "    model = Sequential()\n",
    "    model.add(LSTM(units=units, return_sequences=True, input_shape=(xt.shape[1], xt.shape[2])))\n",
    "    model.add(Dropout(0.6)) \n",
    "    model.add(LSTM(units = int(units/2)))\n",
    "    model.add(Dropout(0.4))\n",
    "    model.add(Dense(1))\n",
    "    model.compile(optimizer='adam', \n",
    "                  #loss='mse'\n",
    "                 loss = loss_obj.custom_cauchy,\n",
    "                 metrics=['mae'],)\n",
    "    return model\n",
    "\n",
    "# Create GRU model\n",
    "def create_gru(units, loss_obj):\n",
    "    model = Sequential()\n",
    "    model.add(GRU (units = units, return_sequences = True, input_shape = [xt.shape[1], xt.shape[2]]))\n",
    "    model.add(Dropout(0.6)) \n",
    "    model.add(GRU(units = int(units/2)))\n",
    "    model.add(Dropout(0.4))\n",
    "    model.add(Dense(units = 1)) \n",
    "    model.compile(optimizer='adam',\n",
    "                  #loss='mse'\n",
    "                 loss = loss_obj.custom_cauchy,\n",
    "                 metrics=['mae'],)\n",
    "    return model\n",
    "\n",
    "def fit_model(model, xtrain, ytrain):\n",
    "    early_stop = keras.callbacks.EarlyStopping(monitor = 'val_loss', patience = 3)\n",
    "    history = model.fit(xtrain, ytrain, epochs = 100,  \n",
    "                        validation_split = 0.20,\n",
    "                        batch_size = 128, shuffle = False, \n",
    "                        callbacks = [early_stop])\n",
    "    return history\n",
    "\n",
    "\n",
    "def prediction(model, xp):\n",
    "    prediction = model.predict(xp)\n",
    "    return prediction\n",
    "    \n",
    "def plot_loss (history, model_name):\n",
    "    plt.figure(figsize = (10, 6))\n",
    "    plt.plot(history.history['loss'])\n",
    "    plt.plot(history.history['val_loss'])\n",
    "    plt.title('Model Train vs Validation Loss for' + model_name)\n",
    "    plt.ylabel('Loss')\n",
    "    plt.xlabel('epoch')\n",
    "    plt.legend(['Train loss', 'Validation loss'], loc='upper right')\n",
    "    \n",
    "    \n",
    "\n",
    "# plot_loss (history_lstm, ' LSTM')\n",
    "# plot_loss (history_gru, ' GRU')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7bf43985",
   "metadata": {},
   "outputs": [],
   "source": [
    "row, col = data_train.shape\n",
    "outlier0 = np.ones((row,col))\n",
    "outlier2 = np.load(base_path.format('tp_outlier_{}.npy'.format(2)))\n",
    "outlier4 = np.load(base_path.format('tp_outlier_{}.npy'.format(4)))\n",
    "outlier6 = np.load(base_path.format('tp_outlier_{}.npy'.format(6)))\n",
    "outlier8 = np.load(base_path.format('tp_outlier_{}.npy'.format(8)))\n",
    "outlier10 = np.load(base_path.format('tp_outlier_{}.npy'.format(10)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "643056e4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RT  20\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0f54e7222c394c72a854cdf76cfa92f1",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2797.242818593979\n",
      "Epoch 1/100\n",
      "799/799 [==============================] - 4s 4ms/step - loss: 1.1663 - mae: 1.8557 - val_loss: 1.4391 - val_mae: 2.0804\n",
      "Epoch 2/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.0440 - mae: 1.4520 - val_loss: 1.2169 - val_mae: 1.5981\n",
      "Epoch 3/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.9569 - mae: 1.2128 - val_loss: 1.0603 - val_mae: 1.3073\n",
      "Epoch 4/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8707 - mae: 1.0497 - val_loss: 0.8891 - val_mae: 1.0470\n",
      "Epoch 5/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8486 - mae: 1.0181 - val_loss: 0.9538 - val_mae: 1.1593\n",
      "Epoch 6/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8299 - mae: 0.9900 - val_loss: 0.9535 - val_mae: 1.1296\n",
      "Epoch 7/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8293 - mae: 0.9838 - val_loss: 0.9352 - val_mae: 1.1191\n",
      "LSTM training time:19.599968194961548\n",
      "Epoch 1/100\n",
      "799/799 [==============================] - 4s 3ms/step - loss: 1.2153 - mae: 2.0057 - val_loss: 1.4061 - val_mae: 2.2667\n",
      "Epoch 2/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.1251 - mae: 1.8578 - val_loss: 1.3153 - val_mae: 2.0837\n",
      "Epoch 3/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.0790 - mae: 1.7310 - val_loss: 1.3089 - val_mae: 1.9974\n",
      "Epoch 4/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.0528 - mae: 1.6101 - val_loss: 1.3569 - val_mae: 2.0013\n",
      "Epoch 5/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.0158 - mae: 1.4428 - val_loss: 1.2211 - val_mae: 1.6265\n",
      "Epoch 6/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.9812 - mae: 1.3152 - val_loss: 1.2138 - val_mae: 1.5040\n",
      "Epoch 7/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8932 - mae: 1.0977 - val_loss: 1.0025 - val_mae: 1.1566\n",
      "Epoch 8/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8289 - mae: 0.9862 - val_loss: 1.0246 - val_mae: 1.2643\n",
      "Epoch 9/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8468 - mae: 1.0065 - val_loss: 1.0176 - val_mae: 1.2276\n",
      "Epoch 10/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8195 - mae: 0.9619 - val_loss: 0.9718 - val_mae: 1.1674\n",
      "Epoch 11/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8057 - mae: 0.9422 - val_loss: 0.9434 - val_mae: 1.0762\n",
      "Epoch 12/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.8081 - mae: 0.9356 - val_loss: 0.9714 - val_mae: 1.1449\n",
      "Epoch 13/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.7974 - mae: 0.9250 - val_loss: 0.9084 - val_mae: 1.0505\n",
      "Epoch 14/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.7885 - mae: 0.9213 - val_loss: 0.9496 - val_mae: 1.0752\n",
      "Epoch 15/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.7799 - mae: 0.9057 - val_loss: 0.9475 - val_mae: 1.0901\n",
      "Epoch 16/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 0.7805 - mae: 0.9028 - val_loss: 0.9424 - val_mae: 1.0713\n",
      "GRU training time:39.77155303955078\n",
      "LSTM prediction time:23.595033645629883\n",
      "GRU prediction time:20.658555269241333\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.6735, 0.5863, 0.5381, 0.4935, 0.4585, 0.4336\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.3736, 2.1669, 2.0929, 2.0301, 1.9973, 1.9813\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "0.6475, 0.5698, 0.5244, 0.4820, 0.4485, 0.4251\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "2.2532, 2.0642, 1.9935, 1.9325, 1.9018, 1.8885\n",
      "TP  10\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "763aeb1d77b64bcb851b22cb088aba36",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2782.4084610939026\n",
      "Epoch 1/100\n",
      "400/400 [==============================] - 3s 4ms/step - loss: 1.8470 - mae: 12.2660 - val_loss: 1.7083 - val_mae: 10.8561\n",
      "Epoch 2/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.7197 - mae: 11.7635 - val_loss: 1.6732 - val_mae: 10.7103\n",
      "Epoch 3/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6640 - mae: 11.5422 - val_loss: 1.5305 - val_mae: 10.3541\n",
      "Epoch 4/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6267 - mae: 11.3553 - val_loss: 1.4758 - val_mae: 10.1036\n",
      "Epoch 5/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5940 - mae: 11.1678 - val_loss: 1.4709 - val_mae: 10.0111\n",
      "Epoch 6/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5581 - mae: 10.9791 - val_loss: 1.3873 - val_mae: 9.7181\n",
      "Epoch 7/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5431 - mae: 10.8411 - val_loss: 1.3738 - val_mae: 9.5613\n",
      "Epoch 8/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5138 - mae: 10.6742 - val_loss: 1.3522 - val_mae: 9.4524\n",
      "Epoch 9/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5043 - mae: 10.5565 - val_loss: 1.3472 - val_mae: 9.3475\n",
      "Epoch 10/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4903 - mae: 10.4356 - val_loss: 1.3330 - val_mae: 9.2254\n",
      "Epoch 11/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4718 - mae: 10.3043 - val_loss: 1.3107 - val_mae: 9.1027\n",
      "Epoch 12/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4640 - mae: 10.2188 - val_loss: 1.3335 - val_mae: 9.0632\n",
      "Epoch 13/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4614 - mae: 10.1082 - val_loss: 1.2932 - val_mae: 8.8956\n",
      "Epoch 14/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4453 - mae: 9.9962 - val_loss: 1.3137 - val_mae: 8.8400\n",
      "Epoch 15/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4263 - mae: 9.8870 - val_loss: 1.2785 - val_mae: 8.7385\n",
      "Epoch 16/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4271 - mae: 9.8280 - val_loss: 1.2757 - val_mae: 8.7384\n",
      "Epoch 17/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4102 - mae: 9.7273 - val_loss: 1.2735 - val_mae: 8.6249\n",
      "Epoch 18/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4019 - mae: 9.6460 - val_loss: 1.2455 - val_mae: 8.5037\n",
      "Epoch 19/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3896 - mae: 9.5407 - val_loss: 1.2501 - val_mae: 8.4554\n",
      "Epoch 20/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3819 - mae: 9.4534 - val_loss: 1.2612 - val_mae: 8.4978\n",
      "Epoch 21/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3839 - mae: 9.4032 - val_loss: 1.2411 - val_mae: 8.2925\n",
      "Epoch 22/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3859 - mae: 9.3276 - val_loss: 1.2130 - val_mae: 8.2221\n",
      "Epoch 23/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3663 - mae: 9.2247 - val_loss: 1.2066 - val_mae: 8.1709\n",
      "Epoch 24/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3633 - mae: 9.1672 - val_loss: 1.2028 - val_mae: 8.0954\n",
      "Epoch 25/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3490 - mae: 9.0958 - val_loss: 1.2082 - val_mae: 8.0620\n",
      "Epoch 26/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3461 - mae: 9.0499 - val_loss: 1.2057 - val_mae: 8.0514\n",
      "Epoch 27/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3359 - mae: 8.9589 - val_loss: 1.2069 - val_mae: 7.9747\n",
      "LSTM training time:35.28963351249695\n",
      "Epoch 1/100\n",
      "400/400 [==============================] - 3s 4ms/step - loss: 1.9020 - mae: 12.4570 - val_loss: 1.7620 - val_mae: 11.1004\n",
      "Epoch 2/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.7454 - mae: 11.9064 - val_loss: 1.6195 - val_mae: 10.6887\n",
      "Epoch 3/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6913 - mae: 11.6996 - val_loss: 1.5484 - val_mae: 10.4454\n",
      "Epoch 4/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6439 - mae: 11.5091 - val_loss: 1.4865 - val_mae: 10.2652\n",
      "Epoch 5/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.6093 - mae: 11.3640 - val_loss: 1.4609 - val_mae: 10.1379\n",
      "Epoch 6/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5954 - mae: 11.2479 - val_loss: 1.4261 - val_mae: 9.9873\n",
      "Epoch 7/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5624 - mae: 11.1041 - val_loss: 1.4128 - val_mae: 9.8566\n",
      "Epoch 8/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5552 - mae: 11.0019 - val_loss: 1.3846 - val_mae: 9.7415\n",
      "Epoch 9/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5371 - mae: 10.8899 - val_loss: 1.3679 - val_mae: 9.6332\n",
      "Epoch 10/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5177 - mae: 10.7798 - val_loss: 1.3607 - val_mae: 9.5591\n",
      "Epoch 11/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.5124 - mae: 10.6952 - val_loss: 1.3440 - val_mae: 9.4392\n",
      "Epoch 12/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4951 - mae: 10.5659 - val_loss: 1.3334 - val_mae: 9.3368\n",
      "Epoch 13/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4821 - mae: 10.4603 - val_loss: 1.3213 - val_mae: 9.2575\n",
      "Epoch 14/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4714 - mae: 10.3787 - val_loss: 1.3116 - val_mae: 9.1604\n",
      "Epoch 15/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4607 - mae: 10.2696 - val_loss: 1.3006 - val_mae: 9.0611\n",
      "Epoch 16/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4634 - mae: 10.2068 - val_loss: 1.3175 - val_mae: 9.0534\n",
      "Epoch 17/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4526 - mae: 10.1329 - val_loss: 1.3006 - val_mae: 8.9633\n",
      "Epoch 18/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4348 - mae: 10.0369 - val_loss: 1.3039 - val_mae: 8.8995\n",
      "Epoch 19/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4237 - mae: 9.9534 - val_loss: 1.2995 - val_mae: 8.8676\n",
      "Epoch 20/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4286 - mae: 9.8988 - val_loss: 1.3002 - val_mae: 8.7970\n",
      "Epoch 21/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4244 - mae: 9.8377 - val_loss: 1.2806 - val_mae: 8.7031\n",
      "Epoch 22/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4092 - mae: 9.7359 - val_loss: 1.2967 - val_mae: 8.7427\n",
      "Epoch 23/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.4002 - mae: 9.6506 - val_loss: 1.2621 - val_mae: 8.5231\n",
      "Epoch 24/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3991 - mae: 9.5887 - val_loss: 1.2706 - val_mae: 8.5459\n",
      "Epoch 25/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3847 - mae: 9.5173 - val_loss: 1.2470 - val_mae: 8.4101\n",
      "Epoch 26/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3918 - mae: 9.4916 - val_loss: 1.2697 - val_mae: 8.5187\n",
      "Epoch 27/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3786 - mae: 9.4065 - val_loss: 1.2313 - val_mae: 8.3387\n",
      "Epoch 28/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3689 - mae: 9.3563 - val_loss: 1.2268 - val_mae: 8.3195\n",
      "Epoch 29/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3639 - mae: 9.2963 - val_loss: 1.2417 - val_mae: 8.2718\n",
      "Epoch 30/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3685 - mae: 9.2382 - val_loss: 1.2126 - val_mae: 8.1735\n",
      "Epoch 31/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3614 - mae: 9.2020 - val_loss: 1.2108 - val_mae: 8.0841\n",
      "Epoch 32/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3555 - mae: 9.1103 - val_loss: 1.2329 - val_mae: 8.1134\n",
      "Epoch 33/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3492 - mae: 9.0641 - val_loss: 1.2460 - val_mae: 8.2092\n",
      "Epoch 34/100\n",
      "400/400 [==============================] - 1s 3ms/step - loss: 1.3474 - mae: 9.0214 - val_loss: 1.2385 - val_mae: 8.0794\n",
      "GRU training time:41.23299980163574\n",
      "LSTM prediction time:27.073314905166626\n",
      "GRU prediction time:24.022769689559937\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "7.3764, 3.2786, 2.0011, 1.4230, 1.1556, 1.0191\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "49.1974, 15.9892, 8.2137, 4.5040, 3.1143, 2.6442\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "7.4665, 3.3539, 2.0608, 1.4655, 1.1801, 1.0305\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "49.2935, 16.0946, 8.2884, 4.5387, 3.0989, 2.5945\n",
      "TP  20\n",
      "(9, 4642, 128)\n",
      "(9, 142, 128) (9, 4500, 128) (142, 4500)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "259d9e94238246d685b131271a53c7ad",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/142 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Time taken for generating input for transformer inputs = 2772.8081500530243\n",
      "Epoch 1/100\n",
      "799/799 [==============================] - 4s 4ms/step - loss: 1.7993 - mae: 12.3638 - val_loss: 1.6546 - val_mae: 10.0974\n",
      "Epoch 2/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.6399 - mae: 11.7270 - val_loss: 1.5846 - val_mae: 9.8389\n",
      "Epoch 3/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.5843 - mae: 11.4196 - val_loss: 1.5263 - val_mae: 9.5743\n",
      "Epoch 4/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.5292 - mae: 11.1138 - val_loss: 1.4577 - val_mae: 9.3076\n",
      "Epoch 5/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.5120 - mae: 10.8810 - val_loss: 1.4686 - val_mae: 8.9815\n",
      "Epoch 6/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.4791 - mae: 10.6427 - val_loss: 1.3936 - val_mae: 8.6895\n",
      "Epoch 7/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.4530 - mae: 10.4544 - val_loss: 1.4101 - val_mae: 8.6357\n",
      "Epoch 8/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.4521 - mae: 10.3128 - val_loss: 1.3818 - val_mae: 8.5155\n",
      "Epoch 9/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.4329 - mae: 10.1447 - val_loss: 1.3499 - val_mae: 8.2522\n",
      "Epoch 10/100\n",
      "799/799 [==============================] - 3s 3ms/step - loss: 1.4203 - mae: 10.0243 - val_loss: 1.3175 - val_mae: 8.1120\n",
      "Epoch 11/100\n",
      "799/799 [==============================] - 3s 3ms/step - loss: 1.4083 - mae: 9.9057 - val_loss: 1.2591 - val_mae: 7.9678\n",
      "Epoch 12/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3903 - mae: 9.7622 - val_loss: 1.2369 - val_mae: 7.7460\n",
      "Epoch 13/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3789 - mae: 9.5949 - val_loss: 1.2249 - val_mae: 7.6442\n",
      "Epoch 14/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3745 - mae: 9.5098 - val_loss: 1.2016 - val_mae: 7.5541\n",
      "Epoch 15/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3663 - mae: 9.4123 - val_loss: 1.1993 - val_mae: 7.4949\n",
      "Epoch 16/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3555 - mae: 9.3050 - val_loss: 1.2027 - val_mae: 7.5290\n",
      "Epoch 17/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3442 - mae: 9.2073 - val_loss: 1.2281 - val_mae: 7.5463\n",
      "Epoch 18/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.3394 - mae: 9.1127 - val_loss: 1.2000 - val_mae: 7.3339\n",
      "LSTM training time:47.04580044746399\n",
      "Epoch 1/100\n",
      "799/799 [==============================] - 4s 3ms/step - loss: 1.8336 - mae: 12.5130 - val_loss: 1.6856 - val_mae: 10.1592\n",
      "Epoch 2/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.6808 - mae: 11.9547 - val_loss: 1.8217 - val_mae: 10.2876\n",
      "Epoch 3/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.6101 - mae: 11.6784 - val_loss: 1.7901 - val_mae: 10.0019\n",
      "Epoch 4/100\n",
      "799/799 [==============================] - 2s 3ms/step - loss: 1.5758 - mae: 11.4679 - val_loss: 1.7586 - val_mae: 9.8336\n",
      "GRU training time:11.4382004737854\n",
      "LSTM prediction time:23.279646635055542\n",
      "GRU prediction time:21.64068841934204\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "5.8260, 2.6019, 1.6094, 1.1623, 0.9444, 0.8219\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "43.1480, 13.9934, 7.1843, 3.9913, 2.8305, 2.3695\n",
      "Time-stamp =  -1\n",
      "mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "7.6455, 4.0018, 2.5700, 1.7559, 1.3416, 1.1654\n",
      "rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \n",
      "47.0831, 18.0447, 10.1901, 5.5979, 3.2943, 2.5120\n"
     ]
    }
   ],
   "source": [
    "percent = [10,20,10,20]\n",
    "\n",
    "for i in range(1, len(percent)):\n",
    "    if i<2:\n",
    "        print(\"RT \", percent[i])\n",
    "        data_org = np.load(base_path.format('rtdata_full_O.npy'))\n",
    "        data_org_indicator = copy.deepcopy(data_org)\n",
    "        data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "        data_train = np.load(base_path.format('rtdata_{}.npy'.format(percent[i])))\n",
    "        data_train_indicator = copy.deepcopy(data_train)\n",
    "        data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "        outlier2 = np.load(base_path.format('rt_outlier_{}.npy'.format(2)))\n",
    "        outlier4 = np.load(base_path.format('rt_outlier_{}.npy'.format(4)))\n",
    "        outlier6 = np.load(base_path.format('rt_outlier_{}.npy'.format(6)))\n",
    "        outlier8 = np.load(base_path.format('rt_outlier_{}.npy'.format(8)))\n",
    "        outlier10 = np.load(base_path.format('rt_outlier_{}.npy'.format(10)))\n",
    "        \n",
    "        gcn_features = np.load(base_path.format('RT_{}_GCN_Combine_{}.npy'.format(percent[i], 5)))\n",
    "\n",
    "        gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "        print(gcn_features.shape)\n",
    "\n",
    "        a=time.time()\n",
    "        X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "        \n",
    "        np.save(base_path.format('RT_X_train_8_{}'.format(percent[i])), X_train)\n",
    "        np.save(base_path.format('RT_Y_train_8_{}'.format(percent[i])), Y_train)\n",
    "        np.save(base_path.format('RT_X_pred_8_{}'.format(percent[i])), X_pred)\n",
    "\n",
    "        train_time = time.time() - a\n",
    "        print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "\n",
    "        xt = copy.deepcopy(X_train[:,:,:])\n",
    "        xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "        xp = copy.deepcopy(X_pred[:,:,:])\n",
    "        xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "        loss_obj = Utility(0.5)\n",
    "        \n",
    "        model_lstm = create_lstm(64, loss_obj)\n",
    "        model_gru = create_gru(64, loss_obj)\n",
    "        \n",
    "        a = time.time()\n",
    "        history_lstm = fit_model(model_lstm, xt, Y_train)\n",
    "        print(\"LSTM training time:{}\".format(time.time()-a))\n",
    "        a = time.time()\n",
    "        history_gru = fit_model(model_gru, xt, Y_train)\n",
    "        print(\"GRU training time:{}\".format(time.time()-a))\n",
    "        \n",
    "        with tf.device('cpu'):\n",
    "            a = time.time()\n",
    "            prediction_lstm = prediction(model_lstm, xp)\n",
    "            print(\"LSTM prediction time:{}\".format((time.time()-a)))\n",
    "            a = time.time()\n",
    "            prediction_gru = prediction(model_gru, xp)\n",
    "            print(\"GRU prediction time:{}\".format((time.time()-a)))\n",
    "        \n",
    "        k = -1\n",
    "        pred_lstm = fill_matrix(k, prediction_lstm)\n",
    "\n",
    "        mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_lstm)\n",
    "        mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_lstm)\n",
    "        mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_lstm)\n",
    "        mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_lstm)\n",
    "        mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_lstm)\n",
    "        mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_lstm)\n",
    "\n",
    "        print(\"Time-stamp = \", k)\n",
    "        print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "        print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "        pred_gru = fill_matrix(k, prediction_gru)\n",
    "\n",
    "        mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_gru)\n",
    "        mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_gru)\n",
    "        mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_gru)\n",
    "        mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_gru)\n",
    "        mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_gru)\n",
    "        mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_gru)\n",
    "\n",
    "        print(\"Time-stamp = \", k)\n",
    "        print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "        print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "    else:\n",
    "        print(\"TP \", percent[i])\n",
    "        data_org = np.load(base_path.format('tpdata_full_O.npy'))\n",
    "        data_org_indicator = copy.deepcopy(data_org)\n",
    "        data_org_indicator[np.where(data_org_indicator>0)] = 1\n",
    "\n",
    "        data_train = np.load(base_path.format('tpdata_{}.npy'.format(percent[i])))\n",
    "        data_train_indicator = copy.deepcopy(data_train)\n",
    "        data_train_indicator[np.where(data_train_indicator>0)] = 1\n",
    "\n",
    "        outlier2 = np.load(base_path.format('tp_outlier_{}.npy'.format(2)))\n",
    "        outlier4 = np.load(base_path.format('tp_outlier_{}.npy'.format(4)))\n",
    "        outlier6 = np.load(base_path.format('tp_outlier_{}.npy'.format(6)))\n",
    "        outlier8 = np.load(base_path.format('tp_outlier_{}.npy'.format(8)))\n",
    "        outlier10 = np.load(base_path.format('tp_outlier_{}.npy'.format(10)))\n",
    "        \n",
    "        gcn_features = np.load(base_path.format('TP_{}_GCN_Combine_{}.npy'.format(percent[i], 5)))\n",
    "        \n",
    "        gcn_features = gcn_features.reshape(9, 142+4500, 128)\n",
    "\n",
    "        print(gcn_features.shape)\n",
    "\n",
    "        a=time.time()\n",
    "        X_train, Y_train, X_pred = transformer_inputs(gcn_features, data_train[:,:,63]) #4+1 #8+1 #16+1\n",
    "        \n",
    "        np.save(base_path.format('TP_X_train_8_{}'.format(percent[i])), X_train)\n",
    "        np.save(base_path.format('TP_Y_train_8_{}'.format(percent[i])), Y_train)\n",
    "        np.save(base_path.format('TP_X_pred_8_{}'.format(percent[i])), X_pred)\n",
    "\n",
    "        train_time = time.time() - a\n",
    "        print(\"Time taken for generating input for transformer inputs = {}\".format(train_time))\n",
    "\n",
    "        xt = copy.deepcopy(X_train[:,:,:])\n",
    "        xt = np.transpose(xt, axes=(0,1,2))\n",
    "\n",
    "        xp = copy.deepcopy(X_pred[:,:,:])\n",
    "        xp = np.transpose(xp, axes=(0,1,2))\n",
    "\n",
    "        loss_obj = Utility(1)\n",
    "        \n",
    "        model_lstm = create_lstm(64, loss_obj)\n",
    "        model_gru = create_gru(64, loss_obj)\n",
    "        \n",
    "        a = time.time()\n",
    "        history_lstm = fit_model(model_lstm, xt, Y_train)\n",
    "        print(\"LSTM training time:{}\".format(time.time()-a))\n",
    "        a = time.time()\n",
    "        history_gru = fit_model(model_gru, xt, Y_train)\n",
    "        print(\"GRU training time:{}\".format(time.time()-a))\n",
    "        \n",
    "        with tf.device('cpu'):\n",
    "            a = time.time()\n",
    "            prediction_lstm = prediction(model_lstm, xp)\n",
    "            print(\"LSTM prediction time:{}\".format((time.time()-a)))\n",
    "            a = time.time()\n",
    "            prediction_gru = prediction(model_gru, xp)\n",
    "            print(\"GRU prediction time:{}\".format((time.time()-a)))\n",
    "        \n",
    "            k = -1\n",
    "            pred_lstm = fill_matrix(k, prediction_lstm)\n",
    "\n",
    "            mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_lstm)\n",
    "            mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_lstm)\n",
    "            mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_lstm)\n",
    "            mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_lstm)\n",
    "            mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_lstm)\n",
    "            mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_lstm)\n",
    "\n",
    "            print(\"Time-stamp = \", k)\n",
    "            print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "            print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))\n",
    "\n",
    "            pred_gru = fill_matrix(k, prediction_gru)\n",
    "\n",
    "            mae, rmse, count = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], no_outlier[:,:,k], pred_gru)\n",
    "            mae2, rmse2, count2 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier2[:,:,k], pred_gru)\n",
    "            mae4, rmse4, count4 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier4[:,:,k], pred_gru)\n",
    "            mae6, rmse6, count6 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier6[:,:,k], pred_gru)\n",
    "            mae8, rmse8, count8 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier8[:,:,k], pred_gru)\n",
    "            mae10, rmse10, count10 = cal_metric(data_org[:,:,k], data_org_indicator[:,:,k], outlier10[:,:,k], pred_gru)\n",
    "\n",
    "            print(\"Time-stamp = \", k)\n",
    "            print(\"mae Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(mae, mae2, mae4, mae6, mae8, mae10))\n",
    "            print(\"rmse Gconv with removing 0%, 2%, 4%, 6%, 8%, 10% outlier = \\n{0:.4f}, {1:.4f}, {2:.4f}, {3:.4f}, {4:.4f}, {5:.4f}\".format(rmse, rmse2, rmse4, rmse6, rmse8, rmse10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ef3406fc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1adf1c5b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7116264c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Shuffle true\n",
    "# mae lstm = 1.240653577493071\n",
    "# mae gru = 1.4031157991530614\n",
    "# mae bilstm = 1.41550111525852\n",
    "\n",
    "# Shuffle false\n",
    "# mae lstm = 1.3290537841662833\n",
    "# mae gru = 1.508695132622638\n",
    "# mae bilstm = 1.2999528746916533"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8caa0567",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {
     "00ef80558fd9421a95b7debfe11c4dcd": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "02d8a7a2b00042479913882307dd19fc": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_1e7716b22b10449eb110e4b1d4f54476",
        "IPY_MODEL_4fdb494375844c1cb39b01ac7102f5c0",
        "IPY_MODEL_27f3adf869eb44eb9de4357e51b0e1d2"
       ],
       "layout": "IPY_MODEL_ff1d231c4ae44f2488eb3bf2147cdd51"
      }
     },
     "0ad8d8aede36449a96cc1880c2a556f0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_5459e2d1b9a84d52827e62985cdd6327",
       "style": "IPY_MODEL_3808ae9c404c45469798d35282e7d703",
       "value": "  0%"
      }
     },
     "18a641aee66c47229d24492ba30e55d8": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_93cff42d04244620957d4767dba0cf9e",
       "style": "IPY_MODEL_a9d70721f6094c1cb169e3aa7e3f4d04",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "1de903e5e4424320a5d82749d33c2125": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "1e7716b22b10449eb110e4b1d4f54476": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_bcd8621daf2a4cf0b9d111dbf8695396",
       "style": "IPY_MODEL_8928338a3f5844b488fa980de4c54414",
       "value": "  0%"
      }
     },
     "1fcefcb9a7fa4dd48e57482067c68618": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "23eec71a57c248ba95f62417129a252f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_fad632b044c845d595d94bb672c05ebe",
        "IPY_MODEL_f309316fd2f143778b700481ff2aaea3",
        "IPY_MODEL_86280e27787b48a3a290836c243b0033"
       ],
       "layout": "IPY_MODEL_3ed5a3f2932448dbb1b91a427641fd47"
      }
     },
     "253e6675c9e34160ae5eb50d216989a8": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_319e2d95d6104622a1726ec991bf5215",
        "IPY_MODEL_434c759c136043a8b029c176d8bfcfd4",
        "IPY_MODEL_c8859d63ff9b48c2a5e257133f98242d"
       ],
       "layout": "IPY_MODEL_1fcefcb9a7fa4dd48e57482067c68618"
      }
     },
     "27f3adf869eb44eb9de4357e51b0e1d2": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_82e63bc6304c4d56a8a46880c228218e",
       "style": "IPY_MODEL_9d36f35c87b6473e8f1aa69118ad3c1f",
       "value": " 0/9 [00:00&lt;?, ?it/s]"
      }
     },
     "2b3c565e61724ae89c862e533fb1e8ff": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_1de903e5e4424320a5d82749d33c2125",
       "style": "IPY_MODEL_398ce29ac17a4e21995b84eea6319896",
       "value": " 142/142 [19:13&lt;00:00,  8.23s/it]"
      }
     },
     "2d64b34c3907484ca9e5211494970b4d": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "30dd9a6333ba4631959db6f1973fe803": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "319e2d95d6104622a1726ec991bf5215": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_3b66384e426b44078990f0a8ad4c90e2",
       "style": "IPY_MODEL_30dd9a6333ba4631959db6f1973fe803",
       "value": "  0%"
      }
     },
     "345fb64aec704d6ab1ffd8db3a627f7f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "371bacdf05ad4c06a3f3b41154b4aa28": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "3808ae9c404c45469798d35282e7d703": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "398ce29ac17a4e21995b84eea6319896": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "3b66384e426b44078990f0a8ad4c90e2": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "3ed5a3f2932448dbb1b91a427641fd47": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "41cf0503dae84ccc9bb800c34e02c756": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_bad53ce6ccd947a4ba95a1658c8c6ee6",
       "max": 9,
       "style": "IPY_MODEL_e8a6ff78052e44d2958d85ecb505d95e"
      }
     },
     "434c759c136043a8b029c176d8bfcfd4": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_710b4384d16d4bfa9a09c4b5e4fa2d91",
       "max": 9,
       "style": "IPY_MODEL_f00db868abbd4efb8a146b05ab9bfe24"
      }
     },
     "494385d6837e43aaad134b22b31f7850": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_aae1a8404cfe44f8b139d5f205df520e",
       "style": "IPY_MODEL_345fb64aec704d6ab1ffd8db3a627f7f",
       "value": "  0%"
      }
     },
     "4995bfb8c1b046bb9531158b8562ded3": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "4fdb494375844c1cb39b01ac7102f5c0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_00ef80558fd9421a95b7debfe11c4dcd",
       "max": 9,
       "style": "IPY_MODEL_eb2f760d0062463ca7c56e6d9eab6dac"
      }
     },
     "51af6028a6114ce2a15c4a9f85a452b4": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "5459e2d1b9a84d52827e62985cdd6327": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "5997a1bfa8c54a90b60a055c25eca542": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "60a11c05f01145bdb2a775b667b9c4aa": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_cdb546a9194b4134a9da896f7de39ed0",
        "IPY_MODEL_df22381ae038413f85e2d54b42c8d607",
        "IPY_MODEL_f932100bbf62447bb96f5d2152a0e4fc"
       ],
       "layout": "IPY_MODEL_4995bfb8c1b046bb9531158b8562ded3"
      }
     },
     "60aeaaf21f724f8783b2202a198fc721": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "6295d3bdd3564629ad9bbcdcf887ece1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_494385d6837e43aaad134b22b31f7850",
        "IPY_MODEL_41cf0503dae84ccc9bb800c34e02c756",
        "IPY_MODEL_b407696d86094e1da728a61d0b592f02"
       ],
       "layout": "IPY_MODEL_b805ac826444408d838ed3bcfe5944a9"
      }
     },
     "658380465f9341a190968d595fd7f662": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "68acde0d84c3407e9d8d7bfd66c1e057": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_0ad8d8aede36449a96cc1880c2a556f0",
        "IPY_MODEL_81036a5be9de4862a20f8b9f7634327f",
        "IPY_MODEL_18a641aee66c47229d24492ba30e55d8"
       ],
       "layout": "IPY_MODEL_79ae4237e78a423ba592bfeb620a720b"
      }
     },
     "710b4384d16d4bfa9a09c4b5e4fa2d91": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "73da0d84c3fb49b3b3f296386537d668": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "79ae4237e78a423ba592bfeb620a720b": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "81036a5be9de4862a20f8b9f7634327f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_d15f0543da224b5ca0f1c48e596e7e92",
       "max": 9,
       "style": "IPY_MODEL_73da0d84c3fb49b3b3f296386537d668"
      }
     },
     "82c11b1cb9f84acc9823cbbb7bf6ae6a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "82e63bc6304c4d56a8a46880c228218e": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "86280e27787b48a3a290836c243b0033": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_8e79f0a9d7674deb83c5d42ff0c628c6",
       "style": "IPY_MODEL_51af6028a6114ce2a15c4a9f85a452b4",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "88d49a2bbe9648079a08c2bf0339eba3": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "8928338a3f5844b488fa980de4c54414": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "8c6bfc19447145b1806a49db079ee9c6": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "8e79f0a9d7674deb83c5d42ff0c628c6": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "93a806daac8d4ad48c478b9311db98fe": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "93cff42d04244620957d4767dba0cf9e": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "99af372f3865408a897398b70ae71310": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "9ce830fb95404e89b3536b641976afdd": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_cd5b334b7b8a46f2aa915a24a1f93781",
       "max": 142,
       "style": "IPY_MODEL_99af372f3865408a897398b70ae71310",
       "value": 142
      }
     },
     "9d36f35c87b6473e8f1aa69118ad3c1f": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "a69f68d142da4f57ae92051d79bb53e6": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "a9d70721f6094c1cb169e3aa7e3f4d04": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "aae1a8404cfe44f8b139d5f205df520e": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "b2b966a9cc8941c2a5d6d915c454e441": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "b407696d86094e1da728a61d0b592f02": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_d510ad9841da43a3aac2e2c114b281be",
       "style": "IPY_MODEL_cb2547eaf533462f83deeb51375f5d55",
       "value": " 0/9 [00:00&lt;?, ?it/s]"
      }
     },
     "b805ac826444408d838ed3bcfe5944a9": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "bad53ce6ccd947a4ba95a1658c8c6ee6": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "bcd8621daf2a4cf0b9d111dbf8695396": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "bf40533d1fa74378bdab215b530518af": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "c8859d63ff9b48c2a5e257133f98242d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_2d64b34c3907484ca9e5211494970b4d",
       "style": "IPY_MODEL_f6e9833eb2954c65ac1164d087c1822d",
       "value": " 0/9 [00:04&lt;?, ?it/s]"
      }
     },
     "cb2547eaf533462f83deeb51375f5d55": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "cd5b334b7b8a46f2aa915a24a1f93781": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "cdb546a9194b4134a9da896f7de39ed0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_bf40533d1fa74378bdab215b530518af",
       "style": "IPY_MODEL_f6aaf68992cc43a0ad53f20ce4769482",
       "value": "100%"
      }
     },
     "d15f0543da224b5ca0f1c48e596e7e92": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "d510ad9841da43a3aac2e2c114b281be": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "df22381ae038413f85e2d54b42c8d607": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "success",
       "layout": "IPY_MODEL_658380465f9341a190968d595fd7f662",
       "max": 9,
       "style": "IPY_MODEL_60aeaaf21f724f8783b2202a198fc721",
       "value": 9
      }
     },
     "e87b62e280fc4341a7091731bd4b4c6b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_fd12e5ba663142dca4d51b036e360c7b",
        "IPY_MODEL_9ce830fb95404e89b3536b641976afdd",
        "IPY_MODEL_2b3c565e61724ae89c862e533fb1e8ff"
       ],
       "layout": "IPY_MODEL_93a806daac8d4ad48c478b9311db98fe"
      }
     },
     "e8a6ff78052e44d2958d85ecb505d95e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "e9ec0932bbd74fcdbf888f9a788940fb": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "eb2f760d0062463ca7c56e6d9eab6dac": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "f00db868abbd4efb8a146b05ab9bfe24": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ProgressStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "f309316fd2f143778b700481ff2aaea3": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "FloatProgressModel",
      "state": {
       "bar_style": "danger",
       "layout": "IPY_MODEL_88d49a2bbe9648079a08c2bf0339eba3",
       "max": 9,
       "style": "IPY_MODEL_8c6bfc19447145b1806a49db079ee9c6"
      }
     },
     "f6aaf68992cc43a0ad53f20ce4769482": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "f6e9833eb2954c65ac1164d087c1822d": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "f932100bbf62447bb96f5d2152a0e4fc": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_a69f68d142da4f57ae92051d79bb53e6",
       "style": "IPY_MODEL_371bacdf05ad4c06a3f3b41154b4aa28",
       "value": " 9/9 [1:38:39&lt;00:00, 666.15s/it]"
      }
     },
     "fad632b044c845d595d94bb672c05ebe": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_5997a1bfa8c54a90b60a055c25eca542",
       "style": "IPY_MODEL_82c11b1cb9f84acc9823cbbb7bf6ae6a",
       "value": "  0%"
      }
     },
     "fd12e5ba663142dca4d51b036e360c7b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_b2b966a9cc8941c2a5d6d915c454e441",
       "style": "IPY_MODEL_e9ec0932bbd74fcdbf888f9a788940fb",
       "value": "100%"
      }
     },
     "ff1d231c4ae44f2488eb3bf2147cdd51": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     }
    },
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

